Transport coefficients and quasinormal modes in Einstein-dilaton holographic QCD

In this paper, we investigate the transport coefficients of a strongly coupled plasma in the context of holographic QCD models based on Einstein-dilaton gravity that are compatible with linear confinement at zero temperature. At finite temperature, the holographic model is characterized by an asymptotically anti-de Sitter (AdS) black hole coupled to a scalar field, the dilaton, which is quadratic in the radial direction. The inclusion of the scalar field results in an explicit breaking of the conformal symmetry in the dual field theory. In such systems, the Hawking temperature of the black hole corresponds to the plasma temperature in the dual field theory. We confirm the existence of a minimum temperature $T_{\min}$, above which two distinct classes of black hole solutions emerge: one corresponding to large black holes and the other to small black holes. We calculate some thermodynamic quantities -- such as entropy, specific heat, and speed of sound -- and find results that are consistent with similar holographic models. We calculate the quasinormal modes (QNM) of the tensor and vector sectors using the pseudospectral method. In the hydrodynamic regime, we derive the dispersion relation for the vector sector, from which we extract the shear viscosity and the ratio $\eta/s=1/4 \pi$. The bulk viscosity is calculated using the Kubo formula in the scalar sector. Finally, our results for the speed of sound are compared with the Lattice QCD predictions, and our results for the bulk viscosity are compared with those reported by the JETSCAPE collaboration.

==> anc/Figure10_Speed_Lattice_c022.dat <==
589.7742449465006	0.33211599463954783
579.0754816766574	0.3320234634154298
568.7601417241814	0.33192577210220775
558.8080933622497	0.33182273492079584
549.2005940877564	0.33171416313677576
539.9201728930559	0.3315998650955789
530.9505243103303	0.33147964625945414
522.2764128776572	0.33135330924635625
513.8835868501458	0.3312206538707246
505.75870012894654	0.33108147718628583
497.8892415093038	0.33093557353088904
490.263470459471	0.3307827345734305
482.8703587378321	0.3306227493629536
475.6995372382711	0.33045540437993115
468.74124752560425	0.3302804835898197
461.9862975852836	0.3300977684989308
455.4260213659362	0.3299070382126535
449.0522417408213	0.32970806949610426
442.85723655580347	0.3295006368372222
436.8337074678899	0.32928451251240637
430.97475131035634	0.32905946665468433
425.2738337486515	0.3288252673245052
419.7247650160974	0.32858168058317627
414.32167754030974	0.3283284705689923
409.0590052906615	0.3280653995761145
403.93146469430235	0.32779222813619535
398.9340369834771	0.32750871510283985
394.06195185046147	0.32721461773891003
389.3106722984879	0.32690969180669643
384.6758805877965	0.3265936916610113
380.15346518555174	0.32626637034520983
375.73950863696075	0.3259274796901888
371.4302762826042	0.3255767704163463
367.2222057539021	0.32521399223856884
363.1118971848177	0.32483889397422194
359.0961040834613	0.3244512236541782
355.1717248122843	0.324050728636882
351.3357946300287	0.32363715572546925
347.58547825270995	0.32321025128791564
343.9180628945576	0.32276976138025154
340.3309517531725	0.3223154318727918
336.82165790617626	0.3218470085794148
333.3877985893447	0.32136423738983055
330.02708982868916	0.32086686440484674
326.7373414012249	0.3203546360746145
323.51645210116254	0.3198272993397829
320.36240529016084	0.3192846017755775
317.2732647119467	0.31872629173873196
314.2471705531614	0.318152118517233
311.28233573369954	0.31756183248282704
308.3770424110979	0.31695518524625604
305.5296386846981	0.3163319298151077
302.7385354863976	0.3156918207542823
300.00220364577984	0.3150346143489299
297.3191711183216	0.31436006876985173
294.6880203662051	0.3136679442412078
292.10738588202383	0.31295800321050804
289.5759518463768	0.31223001052072746
287.09244991097023	0.3114837335845055
284.65565709946804	0.31071894256024946
282.2643938188503	0.3099354105300847
279.9175219745593	0.309132913679519
277.6139431831632	0.30831123147864153
275.35259707671725	0.3074701468648076
273.1324596933628	0.3066094464265883
270.9525419491137	0.3057289205888968
268.8118881860761	0.30482836379909617
266.70957479268907	0.3039075747139613
264.644708891856	0.30296635638732067
262.61642709309376	0.302004516458173
260.62389430509654	0.301021867339185
258.6663026053234	0.3000182264052975
256.7428701634466	0.2989934161822929
254.85284021568745	0.29794726453516995
252.99548008726325	0.2968796048560411
251.17008026032656	0.29579027625143756
249.3759534849549	0.29467912372875515
247.6124339308856	0.29354599838166395
245.87887637783678	0.2923907575742571
244.17465544238286	0.29121326512369977
242.49916483947587	0.29001339148121164
240.85181667681562	0.2887910139110797
239.23204078037568	0.28754601666753793
237.63928404949968	0.28627829116926123
236.07300984005698	0.28498773617123613
234.53269737425612	0.28367425793377177
233.01784117577316	0.28233777038841945
231.5279505289465	0.2809781953005861
230.06254896084135	0.2795954624285608
228.62117374507724	0.2781895096787556
227.20337542634437	0.27676028325690505
225.8087173646245	0.2753077378149813
224.43677529816273	0.2738318365936332
223.08713692429689	0.2723325515598429
221.7594014973046	0.27080986353964465
220.45317944246247	0.269263762345629
219.1680919855635	0.2676942468990283
217.9037707971741	0.2661013253461531
216.65985765095226	0.2644850151689791
215.43600409538024	0.2628453432896486
214.2318711383092	0.2611823461686971
213.0471289437227	0.25949606989680457
211.881456540184	0.25778657027987467
210.73454154043765	0.2560539129172285
209.60607987167103	0.25429817327279336
208.49577551596798	0.25251943673904853
207.40334026050644	0.2507177986935893
206.3284934570743	0.24889336454818262
205.27096179050255	0.2470462497900987
204.23047905562862	0.2451765800156579
203.20678594242904	0.24328449095580804
202.1996298289658	0.24137012849364997
201.2087645818266	0.2394336486737654
200.23395036373526	0.2374752177033104
199.27495344803498	0.2354950119447252
198.33154603975777	0.2334932179000458
197.40350610301115	0.23147003218670487
196.49061719441602	0.22942566150480864
195.59266830235353	0.22736032259585032
194.70945369178023	0.2252742421928152
193.84077275438946	0.22316765696169313
192.98642986390175	0.22104081343437
192.14623423627677	0.218893967932955
191.31999979465652	0.21672738648553405
190.50754503884443	0.21454134473341024
189.70869291914593	0.21233612782986952
188.92327071440005	0.210112030330578
188.15110991403304	0.2078693560756354
187.39204610398306	0.20560841806343705
186.64591885634178	0.20332953831639689
185.912571622571	0.20103304773870115
185.19185163015882	0.1987192859661911
184.48360978257944	0.19638860120852716
183.78770056243673	0.19404135008381315
183.10398193766378	0.1916778974458055
182.43231527066894	0.18929861620394833
181.77256523031625	0.1869038871363604
181.12459970662965	0.18449409869602076
180.48828972812626	0.18206964681037469
179.86350938167521	0.17963093467452787
179.2501357347918	0.17717837253832466
178.6480487602749	0.17471237748750718
178.05713126310366	0.1722333732192524
177.47726880950356	0.16974178981225613
176.90834965811948	0.1672380634917836
176.35026469319612	0.1647226363897819
175.802907359709	0.16219595630048095
175.26617360037068	0.1596584764316704
174.739961794442	0.15711065515200676
174.2241726982871	0.15455295573461664
173.718709387607	0.15198584609730478
173.2234772012898	0.1494097985396519
172.73838368682522	0.14682528947736806
172.26333854722014	0.14423279917411377
171.7982535893676	0.1416328114712036
171.34304267381427	0.13902581351542206
170.897621665875	0.1364122954853099
170.4619083880537	0.1337927503162344
170.0358225737119	0.13116767342449678
169.6192858219536	0.12853756243088224
169.21222155367522	0.12590291688386251
168.8145549687402	0.12326423798283921
168.42621300424017	0.12062202830165668
168.04712429380467	0.11797679151274566
167.67721912791865	0.11532903211214314
167.31642941521554	0.11267925514570956
166.96468864470947	0.11002796593681526
166.62193184893383	0.10737566981576278
166.28809556795272	0.10472287185124424
165.96311781421625	0.1020700765840699
165.64693803822766	0.09941778776345327
165.33949709499464	0.09676650808606937
165.0407372112357	0.09411673893816898
164.75060195331457	0.09146898014096014
164.46903619587786	0.08882372969947086
164.19598609116883	0.08618148355514951
163.9313990389938	0.0835427353423742
163.67522365731733	0.0809079761490895
163.42740975346425	0.07827769428175187
163.18790829590372	0.0756523750347795
162.95667138659815	0.07303250046464177
162.73365223389288	0.07041854916880383
162.5188051259273	0.0678109960696253
162.31208540455023	0.06521031220336981
162.11344943971892	0.06261696451447692
161.92285460436307	0.06003141565519213
161.74025924969928	0.057454123790665584
161.56562268097662	0.054885542409637326
161.3989051336377	0.052326120140784554
161.24006774987973	0.04977630057480883
161.08907255560158	0.04723652209235353
160.94588243771858	0.044707217697777565
160.81046112183535	0.04218881485887952
160.6827731502618	0.039681735352570434
160.56278386035362	0.03718639511655271
160.4504593631756	0.03470320410703645
160.34576652246375	0.03223256616246935
160.2486729338834	0.029774878873320098
160.1591469045657	0.027330533457915147
160.0771574329154	0.024899914644275236
160.00267418867844	0.02248340055798685
159.9356674932563	0.020081362616037966
159.87610830026426	0.017694165426613992
159.82396817631408	0.015322166694787727
159.77921928202255	0.012965717134078014
159.74183435322982	0.010625160383809479
159.71178668242263	0.008300832932206858
159.6890501003535	0.005993064045174924
159.67359895784972	0.0037021757006807433
159.6654081078005	0.0014284825286467466
159.66445288732385	0.00001

==> anc/Figure10_Speed_Lattice_c04.dat <==
559.6856506398204	0.32836473079151796
550.1251791464838	0.3280095461700845
540.8934389576556	0.3276359061471803
531.9741534604617	0.32724321802745704
523.3521160782486	0.326830884022746
515.0131039832539	0.3263983016635218
506.94380002718975	0.3259448642279856
499.13172199092156	0.3254699611889972
491.5651583650578	0.32497297867900443
484.23310996878627	0.3244532999731188
477.12523679702053	0.3239103059904085
470.231809557648	0.32334337581350875
463.5436654230965	0.3227518872265165
457.0521675747895	0.32213521727117433
450.74916816656923	0.3214927428212638
444.6269743746806	0.32082384117508284
438.6783172383679	0.3201278906658302
432.896323027109	0.3194042712896831
427.2744868986801	0.31865236535129493
421.80664863705783	0.3178715581263523
416.48697028109035	0.3170612385408269
411.3099154742646	0.31622079986645185
406.27023038306606	0.31534964043191416
401.36292604669063	0.3144471643491861
396.58326203441794	0.3135127822543562
391.9267312990163	0.3125459120622348
387.38904612531934	0.3115459797339988
382.9661250827108	0.3105124200569773
378.6540808988503	0.30944467743574056
374.4492091796561	0.30834220669343987
370.3479779074593	0.30720447388243555
366.347017655436	0.3060309571030131
362.443112461977	0.30482114732909316
358.6331913136785	0.3035745492396256
354.9143201901302	0.30229068205440085
351.2836946277591	0.30096908037287323
347.73863276367086	0.2996092950145929
344.2765688237298	0.29821089385971195
340.89504702215794	0.29677346268805593
337.59171584264413	0.2952966060151193
334.3643226734251	0.29377994792334344
331.21070877106297	0.29222313288696244
328.1288045296762	0.2906258265886954
325.1166250342351	0.2889877167264368
322.17226587823956	0.2873085138081926
319.2938992276319	0.28558795193335207
316.4797701142065	0.28382578955844406
313.72819294306885	0.2820218102454752
311.0375481998696	0.28017582339091923
308.40627934461895	0.2782876649334788
305.8328898798722	0.27635719803864034
303.31594058197635	0.2743843137581644
300.85404688490775	0.27236893166257375
298.4458764069783	0.2703110004447543
296.0901466114025	0.26821049849283446
293.7856225923442	0.2660674344304928
291.5311149786735	0.26388184762293126
289.3254779481891	0.26165380864675575
287.1676073455827	0.2593834197221071
285.05643889787115	0.2570708151054203
282.99094652146107	0.2547161614412567
280.97014071539394	0.2523196580717239
278.9930670357072	0.24988153730217055
277.0588046461447	0.24740206462175351
275.16646494081914	0.2448815388777819
273.3151902346582	0.24232029240268924
271.50415251778634	0.2397186910926639
269.73255227020366	0.2370771344370852
267.9996173333888	0.23439605549800627
266.3046018356324	0.2316759208390726
264.6467851681376	0.22891723040337608
263.0254710090896	0.22612051733991265
261.43998639307864	0.22328634777838796
259.88968082341717	0.22041532055233626
258.37392542503954	0.21750806687057334
256.8921121358169	0.21456524993722184
255.4436529342478	0.21158756452063898
254.02797910160118	0.20857573647175215
252.64454051670822	0.2055305221924268
251.2928049817027	0.20245270805467064
249.97225757710353	0.19934310977157155
248.68240004473276	0.19620257172104244
247.42275019704283	0.19303196622356367
246.1928413515088	0.1898321927752581
244.99222178881817	0.18660417723773592
243.82045423365642	0.18334887098631344
242.6771153569639	0.1800672500182721
241.5617952985859	0.17676031402297412
240.47409720930742	0.17342908541576016
239.4136368113201	0.17007460833762134
238.3800419761974	0.16669794762269777
237.37295231955437	0.16330018773592067
236.39201881153846	0.15988243168287555
235.43690340240522	0.15644579989433313
234.5072786624498	0.152991429087771
233.60282743558432	0.14952047110832967
232.72324250592138	0.14603409175165782
231.86822627672655	0.14253346957113577
231.03749046115365	0.1390197946720027
230.23075578419557	0.13549426749491955
229.4477516953189	0.13195809759146054
228.6882160912671	0.12841250239410584
227.9518950485544	0.1248587059831946
227.23854256518135	0.12129793785335159
226.5479203111433	0.1177314316818188
225.87979738730135	0.11416042410110708
225.23395009222838	0.11058615347832905
224.61016169664407	0.10700985870350403
224.00822222507813	0.10343277798909241
223.4279282444194	0.0998561476829216
222.86908265901684	0.09628120109658281
222.33149451202294	0.09270916735133622
221.81497879267812	0.08914127024343783
221.31935624924654	0.08557872713070233
220.84445320733798	0.08202274784208279
220.3901013933462	0.07847453361185487
219.9561377627601	0.07493527603997158
219.54240433310966	0.07140615608000726
219.1487480213149	0.06788834305602068
218.7750204852261	0.06438299370952394
218.42107796914385	0.06089125127770247
218.08678115312279	0.05741424460381854
217.77199500587017	0.05395308728075139
217.47658864105605	0.05050887682838366
217.20043517686534	0.0470826939055167
216.94341159862358	0.043675601556877504
216.70539862434418	0.04028864449566092
216.48628057304177	0.03692284842193961
216.28594523567327	0.03357921937719596
216.10428374856718	0.030258743135098878
215.941190469213	0.026962384628626247
215.7965628542889	0.023691087413416807
215.67030133980634	0.0204457731672655
215.5623092232647	0.017227341225550002
215.47249254770855	0.014036668152257322
215.40075998758758	0.010874607346276715
215.34702273632467	0.007741988682484017
215.31119439550463	0.004639618187121684
215.2931908655974	0.0015682777469179163
215.29293023814063	0.00001


==> anc/Figure1_Temperature_zh.dat <==
#z_h	#T(GeV)
0.010011	31.79601301092185
0.020011	15.906745653525638
0.030011	10.606440694820595
0.040011	7.955559810724199
0.050011	6.364798317619533
0.060010999999999995	5.304193802047405
0.070011	4.546571957676328
0.080011	3.9783300356233062
0.090011	3.5363492454667984
0.100011	3.1827555523283837
0.110011	2.8934459353637356
0.12001099999999999	2.6523509911765464
0.13001100000000002	2.448345342380987
0.14001100000000002	2.2734820527512007
0.150011	2.121933224524352
0.16001100000000001	1.9893278444042235
0.17001100000000002	1.8723233158544863
0.180011	1.7683198052333966
0.190011	1.675264789190163
0.20001100000000002	1.5915162346176719
0.210011	1.515744867999801
0.220011	1.4468630972405547
0.23001100000000002	1.3839724747380338
0.240011	1.3263242940880378
0.250011	1.2732896431627851
0.260011	1.2243363677253472
0.270011	1.1790111540324013
0.280011	1.13692545072851
0.29001099999999996	1.0977443033415388
0.30001099999999997	1.061177421797223
0.310011	1.0269719767406205
0.320011	0.9949067465009797
0.330011	0.9647873282094521
0.340011	0.9364421939864329
0.350011	0.9097194231899616
0.36001099999999997	0.8844839792728494
0.370011	0.8606154282175537
0.380011	0.8380060172078602
0.390011	0.8165590488813487
0.400011	0.7961874994374006
0.410011	0.7768128389680304
0.42001099999999997	0.7583640203086002
0.430011	0.7407766089756809
0.440011	0.7239920317469218
0.450011	0.7079569254279865
0.460011	0.6926225705610517
0.470011	0.6779443974243033
0.48001099999999997	0.6638815537802563
0.490011	0.6503965255518174
0.500011	0.6374548030164012
0.510011	0.6250245862706519
0.520011	0.6130765246794556
0.530011	0.6015834858208782
0.540011	0.5905203501035294
0.550011	0.5798638277890641
0.560011	0.56959229561921
0.570011	0.5596856506398205
0.5800109999999999	0.5501251791464838
0.590011	0.5408934389576556
0.600011	0.5319741534604617
0.610011	0.5233521160782486
0.620011	0.515013103983254
0.630011	0.5069438000271898
0.640011	0.49913172199092154
0.650011	0.4915651583650578
0.660011	0.48423310996878627
0.670011	0.4771252367970205
0.680011	0.470231809557648
0.690011	0.4635436654230965
0.700011	0.4570521675747895
0.710011	0.45074916816656924
0.720011	0.4446269743746806
0.730011	0.4386783172383679
0.740011	0.432896323027109
0.750011	0.4272744868986801
0.760011	0.42180664863705786
0.770011	0.41648697028109033
0.780011	0.4113099154742646
0.790011	0.4062702303830661
0.800011	0.4013629260466906
0.810011	0.39658326203441796
0.820011	0.3919267312990163
0.830011	0.3873890461253193
0.840011	0.3829661250827108
0.850011	0.3786540808988503
0.860011	0.37444920917965613
0.870011	0.3703479779074593
0.880011	0.366347017655436
0.890011	0.362443112461977
0.900011	0.3586331913136785
0.910011	0.3549143201901302
0.920011	0.3512836946277591
0.930011	0.34773863276367084
0.940011	0.3442765688237298
0.950011	0.34089504702215795
0.960011	0.33759171584264414
0.970011	0.3343643226734251
0.980011	0.33121070877106296
0.990011	0.3281288045296762
1.000011	0.3251166250342351
1.010011	0.32217226587823955
1.020011	0.3192938992276319
1.030011	0.31647977011420647
1.040011	0.31372819294306886
1.050011	0.3110375481998696
1.060011	0.30840627934461895
1.070011	0.30583288987987217
1.080011	0.30331594058197636
1.090011	0.30085404688490774
1.100011	0.2984458764069783
1.110011	0.2960901466114025
1.120011	0.2937856225923442
1.130011	0.2915311149786735
1.140011	0.2893254779481891
1.1500110000000001	0.2871676073455827
1.160011	0.28505643889787113
1.170011	0.28299094652146106
1.180011	0.28097014071539395
1.190011	0.2789930670357072
1.200011	0.27705880464614474
1.210011	0.27516646494081914
1.220011	0.27331519023465817
1.230011	0.2715041525177863
1.240011	0.26973255227020365
1.250011	0.26799961733338884
1.260011	0.2663046018356324
1.270011	0.2646467851681376
1.280011	0.2630254710090896
1.290011	0.26143998639307864
1.300011	0.2598896808234172
1.310011	0.25837392542503956
1.320011	0.25689211213581686
1.330011	0.2554436529342478
1.340011	0.2540279791016012
1.350011	0.2526445405167082
1.360011	0.2512928049817027
1.370011	0.24997225757710353
1.380011	0.24868240004473277
1.390011	0.24742275019704282
1.4000110000000001	0.24619284135150882
1.410011	0.24499222178881816
1.420011	0.24382045423365642
1.430011	0.2426771153569639
1.440011	0.2415617952985859
1.450011	0.2404740972093074
1.460011	0.23941363681132008
1.470011	0.2383800419761974
1.480011	0.23737295231955438
1.490011	0.23639201881153846
1.500011	0.23543690340240522
1.510011	0.2345072786624498
1.520011	0.2336028274355843
1.530011	0.23272324250592138
1.540011	0.23186822627672654
1.550011	0.23103749046115366
1.560011	0.23023075578419558
1.570011	0.22944775169531892
1.580011	0.2286882160912671
1.590011	0.2279518950485544
1.600011	0.22723854256518133
1.610011	0.2265479203111433
1.620011	0.22587979738730135
1.630011	0.22523395009222838
1.640011	0.22461016169664408
1.6500110000000001	0.22400822222507813
1.6600110000000001	0.2234279282444194
1.670011	0.22286908265901684
1.680011	0.22233149451202294
1.690011	0.2218149787926781
1.700011	0.22131935624924653
1.710011	0.22084445320733798
1.720011	0.22039010139334622
1.730011	0.2199561377627601
1.740011	0.21954240433310965
1.750011	0.2191487480213149
1.760011	0.2187750204852261
1.770011	0.21842107796914384
1.780011	0.21808678115312277
1.790011	0.21777199500587016
1.800011	0.21747658864105604
1.810011	0.21720043517686535
1.820011	0.2169434115986236
1.830011	0.21670539862434418
1.840011	0.21648628057304176
1.850011	0.21628594523567327
1.860011	0.2161042837485672
1.870011	0.215941190469213
1.880011	0.21579656285428891
1.890011	0.21567030133980633
1.9000110000000001	0.2155623092232647
1.9100110000000001	0.21547249254770856
1.920011	0.21540075998758756
1.930011	0.21534702273632467
1.940011	0.21531119439550464
1.950011	0.21529319086559742
1.960011	0.21529293023814064
1.970011	0.21531033268930205
1.980011	0.2153453203747603
1.990011	0.21539781732583316
2.000011	0.21546774934680085
2.0100110000000004	0.21555504391336072
2.0200110000000002	0.21565963007217406
2.0300110000000005	0.21578143834145164
2.0400110000000002	0.21592040061253764
2.050011	0.21607645005246195
2.0600110000000003	0.21624952100741807
2.070011	0.21643954890714728
2.0800110000000003	0.21664647017020117
2.090011	0.2168702221100642
2.1000110000000003	0.21711074284211834
2.110011	0.21736797119144244
2.1200110000000003	0.21764184660143598
2.130011	0.21793230904326225
2.1400110000000003	0.21823929892611715
2.150011	0.21856275700832278
2.1600110000000003	0.2189026243092526
2.170011	0.2192588420221087
2.1800110000000004	0.21963135142755744
2.190011	0.22002009380824566
2.2000110000000004	0.22042501036422446
2.210011	0.2208460421292998
2.2200110000000004	0.22128312988834656
2.230011	0.22173621409561367
2.2400110000000004	0.2222052347940593
2.250011	0.22269013153575423
2.2600110000000004	0.22319084330340064
2.2700110000000002	0.22370730843300277
2.2800110000000005	0.22423946453774574
2.2900110000000002	0.22478724843312975
2.3000110000000005	0.225350596063415
2.3100110000000003	0.2259294424294306
2.320011	0.2265237215178112
2.3300110000000003	0.22713336623170943
2.340011	0.22775830832306748
2.3500110000000003	0.22839847832649035
2.360011	0.22905380549479754
2.3700110000000003	0.22972421773632082
2.380011	0.23040964155401208
2.3900110000000003	0.23111000198643553
2.400011	0.2318252225507086
2.4100110000000003	0.23255522518746954
2.420011	0.2332999302079364
2.4300110000000004	0.2340592562431356
2.440011	0.23483312019536334
2.4500110000000004	0.23562143719195972
2.460011	0.23642412054145995
2.4700110000000004	0.2372410816921948
2.480011	0.23807223019340837
2.4900110000000004	0.23891747365896251
2.500011	0.23977671773368855
2.5100110000000004	0.24064986606245753
2.5200110000000002	0.2415368202620249
2.5300110000000005	0.24243747989571168
2.5400110000000002	0.24335174245097793
2.5500110000000005	0.24427950331994433
2.5600110000000003	0.2452206557829095
2.570011	0.24617509099491405
2.5800110000000003	0.24714269797539123
2.590011	0.2481233636009486
2.6000110000000003	0.24911697260130958
2.610011	0.25012340755845514
2.6200110000000003	0.25114254890898463
2.630011	0.2521742749497195
2.6400110000000003	0.2532184618465714
2.650011	0.2542749836466772
2.6600110000000003	0.25534371229382
2.670011	0.25642451764712193
2.6800110000000004	0.25751726750301707
2.690011	0.2586218276204857
2.7000110000000004	0.25973806174953645
2.710011	0.26086583166291344
2.7200110000000004	0.2620049971909991
2.730011	0.2631554162598786
2.7400110000000004	0.26431694493252406
2.750011	0.26548943745305165
2.7600110000000004	0.26667274629399984
2.7700110000000002	0.2678667222065649
2.7800110000000005	0.26907121427373265
2.7900110000000002	0.2702860699662361
2.8000110000000005	0.27151113520124964
2.8100110000000003	0.2727462544037543
2.820011	0.2739912705704697
2.8300110000000003	0.27524602533626386
2.840011	0.2765103590429419
2.8500110000000003	0.277784110810308
2.860011	0.27906711860938466
2.8700110000000003	0.28035921933768115
2.880011	0.28166024889639046
2.8900110000000003	0.282970042269385
2.900011	0.2842884336038929
2.9100110000000003	0.2856152562927123
2.920011	0.28695034305784106
2.9300110000000004	0.28829352603537184
2.940011	0.28964463686152525
2.9500110000000004	0.2910035067596652
2.960011	0.29236996662816334
2.9700110000000004	0.2937438471289566
2.980011	0.29512497877666144
2.9900110000000004	0.29651319202808624
3.000011	0.2979083173719977
3.0100110000000004	0.29931018541899906
3.0200110000000002	0.3007186269913568
3.0300110000000005	0.30213347321264483
3.0400110000000002	0.3035545555970503
3.0500110000000005	0.304981706138197
3.0600110000000003	0.30641475739734847
3.0700110000000005	0.30785354259084186
3.0800110000000003	0.3092978956766274
3.090011	0.31074765143976146
3.1000110000000003	0.31220264557673694
3.110011	0.3136627147785123
3.1200110000000003	0.3151276968121246
3.130011	0.31659743060075285
3.1400110000000003	0.3180717563021291
3.150011	0.31955051538518137
3.1600110000000003	0.32103355070479905
3.170011	0.3225207065746272
3.1800110000000004	0.32401182883778806
3.190011	0.3255067649354389
3.2000110000000004	0.3270053639730935
3.210011	0.3285074767846138
3.2200110000000004	0.33001295599380875
3.230011	0.33152165607357303
3.2400110000000004	0.333033433402501
3.250011	0.3345481463189311
3.2600110000000004	0.33606565517236
3.2700110000000002	0.3375858223721977
3.2800110000000005	0.3391085124338214
3.2900110000000002	0.34063359202189786
3.3000110000000005	0.3421609299909606
3.3100110000000003	0.34369039742321134
3.3200110000000005	0.34522186766354884
3.3300110000000003	0.346755216351807
3.340011	0.3482903214522188
3.3500110000000003	0.3498270632800933
3.360011	0.3513653245257364
3.3700110000000003	0.35290499027562133
3.380011	0.35444594803083573
3.3900110000000003	0.35598808772282725
3.400011	0.35753130172649455
3.4100110000000003	0.3590754848706354
3.420011	0.36062053444582676
3.4300110000000004	0.36216635020974514
3.440011	0.3637128343900085
3.4500110000000004	0.3652598916845745
3.460011	0.366807429259753
3.4700110000000004	0.3683553567458996
3.480011	0.3699035862308497
3.4900110000000004	0.3714520322511538
3.500011	0.3730006117811829
3.5100110000000004	0.37454924422018426
3.5200110000000002	0.37609785137734403
3.5300110000000005	0.3776463574549426
3.5400110000000002	0.3791946890296647
3.5500110000000005	0.38074277503215853
3.5600110000000003	0.38229054672490337
3.5700110000000005	0.3838379376784797
3.5800110000000003	0.38538488374630236
3.590011	0.38693132303791444
3.6000110000000003	0.38847719589090884
3.610011	0.3900224448415632
3.6200110000000003	0.3915670145942644
3.630011	0.39311085198980045
3.6400110000000003	0.39465390597259814
3.650011	0.3961961275569905
3.6600110000000003	0.3977374697925825
3.670011	0.3992778877287873
3.6800110000000004	0.4008173383786232
3.690011	0.40235578068182676
3.7000110000000004	0.40389317546736403
3.710011	0.4054294854154083
3.7200110000000004	0.4069646750188496
3.730011	0.40849871054440434
3.7400110000000004	0.41003155999339547
3.750011	0.4115631930622559
3.7600110000000004	0.41309358110282307
3.7700110000000002	0.4146226970824855
3.7800110000000005	0.4161505155442343
3.7900110000000002	0.41767701256667294
3.8000110000000005	0.4192021657240471
3.8100110000000003	0.4207259540463345
3.8200110000000005	0.4222483579794521
3.8300110000000003	0.4237693593456217
3.840011	0.42528894130394085
3.8500110000000003	0.42680708831120295
3.860011	0.42832378608299704
3.8700110000000003	0.4298390215551405
3.880011	0.4313527828454712
3.8900110000000003	0.432865059216026
3.900011	0.4343758410356556
3.9100110000000003	0.43588511974307975
3.920011	0.4373928878104455
3.9300110000000004	0.4388991387073745
3.940011	0.4404038668655457
3.9500110000000004	0.44190706764384385
3.960011	0.4434087372940577
3.9700110000000004	0.4449088729271901
3.980011	0.44640747248036244
3.9900110000000004	0.44790453468434305
4.000011	0.44940005903171215
4.0100109999999995	0.4508940457456678
4.020011	0.4523864957494838
4.030011	0.4538774106366457
4.040011	0.45536679264163177
4.050011	0.45685464461139524
4.060011	0.4583409699775081
4.070011	0.45982577272898734
4.080011	0.4613090573858173
4.090011	0.46279082897314266
4.100010999999999	0.46427109299615404
4.110011	0.4657498554156484
4.120011	0.4672271226242756
4.130011	0.4687029014234573
4.140010999999999	0.47017719900097404
4.150011	0.4716500229092246
4.160011	0.4731213810441522
4.170011	0.47459128162480346
4.1800109999999995	0.47605973317355316
4.190011	0.47752674449696747
4.200011	0.4789923246672778
4.210011	0.48045648300451255
4.2200109999999995	0.4819192290591996
4.230011	0.48338057259570655
4.240011	0.48484052357614865
4.250011	0.4862990921448941
4.2600109999999995	0.4877562886136366
4.270011	0.4892121234470185
4.280011	0.4906666072488212
4.290011	0.4921197507486791
4.300011	0.49357156478931363
4.310011	0.4950220603143046
4.320011	0.4964712483563405
4.330011	0.4979191400259655
4.340011	0.49936574650080806
4.350011	0.5008110790152777
4.360011	0.5022551488506972
4.370011	0.5036979673259089
4.380011	0.5051395457882639
4.390010999999999	0.5065798956050862
4.400011	0.5080190281554859
4.410011	0.5094569548226047
4.420011	0.5108936869862218
4.4300109999999995	0.5123292360157456
4.440011	0.5137636132635534
4.450011	0.5151968300586758
4.460011	0.516628897700825
4.4700109999999995	0.518059827454746
4.480011	0.5194896305448802
4.490011	0.5209183181503275
4.500011	0.5223459014001102
4.5100109999999995	0.5237723913687166
4.520011	0.5251977990719001
4.530011	0.5266221354627791
4.540011	0.5280454114281398
4.550011	0.5294676377850189
4.560011	0.5308888252775099
4.570011	0.5323089845737816
4.580011	0.5337281262633264
4.590011	0.5351462608544149
4.600011	0.5365633987717375
4.610011	0.5379795503542418
4.620011	0.539394725853159
4.630011	0.5408089354301922
4.640010999999999	0.5422221891558803
4.650011	0.5436344970081206
4.660011	0.5450458688708344
4.670011	0.5464563145327865
4.6800109999999995	0.5478658436865473
4.690011	0.5492744659275715
4.700011	0.5506821907534183
4.710011	0.5520890275630759
4.7200109999999995	0.5534949856564172
4.730011	0.5549000742337459
4.740011	0.5563043023954569
4.750011	0.557707679141793
4.7600109999999995	0.5591102133726821
4.770011	0.5605119138876777
4.780011	0.5619127893859662
4.790011	0.5633128484664669
4.800011	0.5647120996279906
4.810011	0.5661105512694767
4.820011	0.5675082116902971
4.830011	0.5689050890906077
4.840011	0.5703011915717694
4.850011	0.5716965271368227
4.860011	0.5730911036910046
4.870011	0.5744849290423156
4.880011	0.575878010902136
4.890010999999999	0.5772703568858708
4.900011	0.5786619745136483
4.910011	0.5800528712110276
4.920011	0.581443054309781
4.9300109999999995	0.5828325310486546
4.940011	0.5842213085741984
4.950011	0.5856093939415862
4.960011	0.5869967941155029
4.9700109999999995	0.588383515970999
4.980011	0.5897695662944104
4.990011	0.5911549517842531
5.000011	0.5925396790521804
5.0100109999999995	0.5939237546239046
5.020011	0.5953071849401618
5.030011	0.5966899763576793
5.040011	0.5980721351501436
5.050011	0.5994536675091859
5.060011	0.6008345795453693
5.070011	0.602214877289171
5.080011	0.60359456669199
5.090011	0.6049736536271294
5.100011	0.606352143890807
5.110011	0.6077300432031447
5.120011	0.6091073572091718
5.130011	0.6104840914798085
5.140010999999999	0.6118602515128759
5.150011	0.6132358427340747
5.160011	0.6146108704979718
5.170011	0.6159853400889859
5.1800109999999995	0.6173592567223577
5.190011	0.6187326255451352
5.200011	0.6201054516371085
5.210011	0.6214777400118067
5.2200109999999995	0.6228494956174075
5.230011	0.6242207233377148
5.240011	0.6255914279930729
5.250011	0.6269616143412912
5.2600109999999995	0.6283312870785777
5.270011	0.6297004508404299
5.280011	0.6310691102025491
5.290011	0.6324372696817167
5.300011	0.6338049337366819
5.310011	0.6351721067690295
5.320011	0.6365387931240424
5.330011	0.6379049970915475
5.340011	0.6392707229067532
5.350011	0.6406359747510856
5.360011	0.6420007567529962
5.370011	0.6433650729887812
5.380011	0.644728927483369
5.390010999999999	0.6460923242111136
5.400011	0.6474552670965568
5.410011	0.6488177600152092
5.420011	0.6501798067942917
5.4300109999999995	0.6515414112134866
5.440011	0.6529025770056578
5.450011	0.6542633078575895
5.460011	0.6556236074106724
5.4700109999999995	0.6569834792616277
5.480011	0.658342926963185
5.490011	0.6597019540247591
5.500011	0.6610605639131208
5.5100109999999995	0.6624187600530488
5.520011	0.6637765458279915
5.530011	0.6651339245806821
5.540011	0.6664908996137897
5.550011	0.6678474741905155
5.560011	0.6692036515352091
5.570011	0.6705594348339562
5.580011	0.6719148272351856
5.590011	0.6732698318502284
5.600011	0.674624451753878
5.610011	0.6759786899849768
5.620011	0.677332549546943
5.630011	0.6786860334083104
5.640010999999999	0.680039144503272
5.650011	0.6813918857321909
5.660011	0.6827442599621132
5.670011	0.6840962700272805
5.6800109999999995	0.6854479187296076
5.690011	0.6867992088391963
5.700011	0.6881501430947906
5.710011	0.6895007242042483
5.7200109999999995	0.6908509548450191
5.730011	0.6922008376645872
5.740011	0.6935503752809178
5.750011	0.6948995702829011
5.7600109999999995	0.6962484252307702
5.770011	0.6975969426565455
5.780011	0.6989451250644293
5.790011	0.7002929749312373
5.800011	0.7016404947067703
5.810011	0.7029876868142366
5.820011	0.7043345536506304
5.830011	0.7056810975871142
5.840011	0.7070273209693821
5.850011	0.708373226118043
5.860011	0.7097188153289725
5.870011	0.7110640908736762
5.880011	0.7124090549996236
5.890010999999999	0.7137537099306199
5.900011	0.7150980578671113
5.910011	0.7164421009865293
5.920011	0.717785841443623
5.9300109999999995	0.7191292813707714
5.940011	0.7204724228782962
5.950011	0.721815268054767
5.960011	0.7231578189673273
5.9700109999999995	0.7245000776619652
5.980011	0.7258420461638146
5.990011	0.7271837264774588
6.000011	0.7285251205871888
6.0100109999999995	0.7298662304573018
6.020011	0.7312070580323604
6.030011	0.7325476052374812
6.040011	0.733887873978573
6.050011	0.7352278661426119
6.060011	0.7365675835978978
6.070011	0.7379070281943012
6.080011	0.7392462017635096
6.090011	0.7405851061192786
6.100011	0.7419237430576491
6.110011	0.7432621143572079
6.120011	0.7446002217793017
6.130011	0.7459380670682714
6.140011	0.7472756519516661
6.150011	0.7486129781404842
6.160011	0.7499500473293509
6.170011	0.7512868611967678
6.1800109999999995	0.7526234214053107
6.190011	0.7539597296018199
6.200011	0.7552957874176155
6.210011	0.7566315964686923
6.2200109999999995	0.7579671583559345
6.230011	0.7593024746652531
6.240011	0.7606375469678434
6.250011	0.761972376820323
6.2600109999999995	0.7633069657649393
6.270011	0.764641315329731
6.280011	0.7659754270287235
6.290011	0.7673093023620924
6.300011	0.7686429428163328
6.310011	0.769976349864437
6.320011	0.7713095249660584
6.330011	0.7726424695676655
6.340011	0.7739751851027226
6.350011	0.7753076729918119
6.360011	0.7766399346428399
6.370011	0.7779719714511543
6.380011	0.7793037847996993
6.390011	0.7806353760591727
6.400011	0.7819667465881838
6.410011	0.7832978977333582
6.420011	0.7846288308295357
6.4300109999999995	0.7859595471998506
6.440011	0.7872900481559167
6.450011	0.7886203349979464
6.460011	0.7899504090148699
6.4700109999999995	0.7912802714844869
6.480011	0.7926099236735926
6.490011	0.7939393668381026
6.500011	0.7952686022231752
6.5100109999999995	0.796597631063326
6.520011	0.7979264545825856
6.530011	0.7992550739945784
6.540011	0.8005834905026721
6.550011	0.8019117053000655
6.560011	0.803239719569934
6.570011	0.8045675344855283
6.580011	0.8058951512102721
6.590011	0.807222570897907
6.600011	0.808549794692563
6.610011	0.8098768237288969
6.620011	0.8112036591321579
6.630011	0.8125303020183624
6.640011	0.8138567534943122
6.650011	0.8151830146577532
6.660011	0.8165090865974489
6.670011	0.8178349703932867
6.6800109999999995	0.8191606671163896
6.690011	0.8204861778291741
6.700011	0.8218115035854864
6.710011	0.8231366454306522
6.7200109999999995	0.8244616044016214
6.730011	0.8257863815270038
6.740011	0.8271109778271959
6.750011	0.8284353943144503
6.7600109999999995	0.8297596319929708
6.770011	0.831083691858991
6.780011	0.8324075749008627
6.790011	0.8337312820991459
6.800011	0.8350548144266725
6.810011	0.8363781728486467
6.820011	0.8377013583227132
6.830011	0.8390243717990375
6.840011	0.8403472142203889
6.850011	0.8416698865222041
6.860011	0.8429923896326897
6.870011	0.8443147244728616
6.880011	0.8456368919566526
6.890011	0.8469588929909503
6.900011	0.8482807284757015
6.910011	0.8496023993039633
6.920011	0.850923906361984
6.9300109999999995	0.8522452505292569
6.940011	0.8535664326786051
6.950011	0.8548874536762527
6.960011	0.8562083143818627
6.9700109999999995	0.8575290156486185
6.980011	0.8588495583233066
6.990011	0.8601699432463504


==> anc/Figure2_Speedofsound_T.dat <==
#T(Gev)	 #c_s^2
147.68864363248218	0.33333333285860534
73.88491410445464	0.3333333257315347
49.26563715546171	0.3333332948769995
36.95261532882606	0.33333321183684156
29.563720149461595	0.3333330367763384
24.637340157054112	0.3333327184831963
21.118278111662786	0.3333321943677189
18.47886295309249	0.3333313904631823
16.42591551633665	0.33333022142645385
14.78351547961901	0.3333285905389376
13.439707219612798	0.33332638970793965
12.31985029662613	0.3333234994685787
11.372268675193551	0.3333197889863465
10.560049795497344	0.33331511606046926
9.856123775677588	0.33330932712821987
9.240187786420561	0.333302257270342
8.696715870163858	0.3332937302177707
8.21363211336174	0.3332835583598186
7.781402792726373	0.3332715427540566
7.392400862618233	0.33325747313809423
7.040452007957462	0.33324112794347927
6.720504494697161	0.33322227431197243
6.428385142141566	0.3332006681144393
6.160616299389058	0.33317605397264055
5.914276745496491	0.3331481652841733
5.686894688248022	0.3331167242508898
5.476364540006976	0.33308144191106526
5.280881526613576	0.33304201817564394
5.098889824963483	0.3329981418688841
4.929041072690845	0.3329494907737526
4.770160907950701	0.33289573168239145
4.621221782777079	0.3328365204520411
4.48132071930264	0.3327715020667844
4.349660991224771	0.3327003107054642
4.225536945493726	0.33262256981620575
4.108321353642582	0.3325378921979032
3.997454814192545	0.33244588008910575
3.892436828314757	0.3323461252646811
3.792818248429182	0.3322382091407253
3.6981948594830505	0.33212170288808596
3.6082018995299183	0.3319961675549918
3.5225093630632562	0.3318611541991723
3.4408179596828017	0.33171620402995133
3.3628556238387266	0.3315608485607229
3.288374489932638	0.3313946097722833
3.217148261961891	0.33121700028744794
3.148969918946858	0.33102752355740034
3.0836497071740303	0.3308256740602353
3.02101337828211	0.3306109375121107
2.9609006387739525	0.3303827910914713
2.9031637819357416	0.3301407036767681
2.847666477609095	0.32988413609807266
2.79428269896818	0.32961254140306984
2.7428957685421524	0.32932536513774296
2.693397508306756	0.3290220456422387
2.64568748083658	0.3287020143622197
2.5996723103354227	0.3283646961761154
2.5552650739044624	0.32800950973859255
2.512384754715161	0.3276358678405995
2.470955749864806	0.3272431777862553
2.4309074266398087	0.3268308417869049
2.3921737217214725	0.3263982573725728
2.3546927785629705	0.3259448178210592
2.3184066187626446	0.32546991260486435
2.2832608437725908	0.3249729278561312
2.249204363725199	0.32445324684970245
2.2161891505445652	0.32391025050444205
2.184170012842853	0.32334331790282544
2.1531043903916625	0.3227518268288498
2.1229521662109034	0.3221351543242082
2.093675494538369	0.3214926772626988
2.0652386431360044	0.32082377294268966
2.03760784855824	0.3201278196975137
2.010751183156249	0.3194041975235487
1.984638432722836	0.31865228872570983
1.9592409837979223	0.31787147858001646
1.9345317197564198	0.31706115601283585
1.9104849248903943	0.31622071429637405
1.8870761957771474	0.31534955175986124
1.8642823592957576	0.3144470725158822
1.8420813967175544	0.31351268720121556
1.8204523733520084	0.3125458137314412
1.7993753732795674	0.3115458780685728
1.7788314387475228	0.3105123150008671
1.7588025138449277	0.30944456893389183
1.7392713921082794	0.3083420946918877
1.7202216677417115	0.30720435832837073
1.7016376901642136	0.306030837944878
1.6835045216221796	0.30482102451665416
1.6658078976289248	0.303574422724063
1.6485341900136905	0.30229055178839415
1.6316703723815924	0.3009689463106775
1.6152039878031048	0.29960915711212915
1.599123118566978	0.2982107520746512
1.583416357844611	0.2967733169798972
1.5680727831264947	0.2952964563452802
1.5530819313028092	0.29377979425523715
1.5384337752707804	0.29222297518608586
1.5241187019608262	0.2906256648227012
1.510127491682152	0.28898755086522404
1.496451298696368	0.2873083438239781
1.4830816329348404	0.28558777780075056
1.4700103427820241	0.28382561125454503
1.4572295988530344	0.2820216277499147
1.4447318786991439	0.28017563668595447
1.4325099523799263	0.27828747400405063
1.420556868845333	0.27635700287245013
1.4088659430751655	0.2743841143457336
1.3974307439273188	0.27236872799730544
1.3862450826496289	0.2703107925229925
1.3753030020134904	0.26821028631392313
1.3645987660303096	0.2660672179968231
1.3541268502147088	0.26388162693999223
1.3438819323608278	0.2616535837231784
1.3338588838004983	0.259383190569712
1.3240527611141377	0.25707058173924763
1.3144587982672722	0.2547159238796
1.3050723991473516	0.2523194163361605
1.295889130477342	0.24988129141758963
1.2869047150839505	0.24740181461636604
1.2781150255000575	0.24488128478314855
1.2695160778819987	0.24232003425371768
1.2611040262238176	0.23971842892762818
1.2528751568515923	0.2370768682976106
1.2448258831821668	0.23439578542907685
1.236952740731455	0.23167564688901476
1.2292523823585504	0.22891695262385003
1.2217215737326483	0.22612023578588533
1.214357189010627	0.22328606250811267
1.2071562067138675	0.22041503162732043
1.2001157057935758	0.21750777435554688
1.1932328618745374	0.21456495390009017
1.1865049436678352	0.21158726503244202
1.1799293095435897	0.20857543360661118
1.1735034042553543	0.20553021602748975
1.1672247558082607	0.2024523986700542
1.161090972463454	0.1993427972502917
1.1550997398718224	0.19620225614894676
1.1492488183303924	0.19303164768925676
1.1435360401551502	0.18983187137001983
1.1379593071643976	0.1866038530554462
1.1325165882670647	0.18334854412335494
1.127205917150752	0.18006692057344226
1.1220253900644988	0.17675998209739713
1.1169731636915883	0.17342875111278103
1.1120474531079716	0.1700742717627076
1.107246529822012	0.16669760888333038
1.1025687198917287	0.16329984694149066
1.0980124021155735	0.15988208894457753
1.093576006293276	0.156445455325039
1.0892580115533677	0.15299108280193208
1.0850569447440914	0.14952012322184657
1.080971378884722	0.14603374238176786
1.0769999316743384	0.14253311883629116
1.0731412640553277	0.13901944269175442
1.069394078828982	0.13549391438978386
1.0657571193207205	0.1319577434828091
1.0622291680925442	0.12841214740403337
1.0588090457005026	0.12485835023440277
1.0554956094949934	0.12129758146901747
1.052287752461904	0.11773107478548009
1.049184402102597	0.11416006681653397
1.0461845193509363	0.11058579592940236
1.0432870975255684	0.1070095010141006
1.040491161315771	0.10343242028296017
1.037795765799291	0.09985579008356209
1.0351999954906124	0.0962808437271365
1.0327029634182217	0.09270881033446762
1.0303038102294653	0.08914091370122282
1.0280017033216604	0.08557837118451901
1.025795835998222	0.08202239261250228
1.0236854266485544	0.07847417921853607
1.021669717950578	0.07493492260155594
1.019747976094783	0.07140580371402694
1.0179194900287356	0.06788799187879371
1.0161835707210505	0.06438264383606701
1.014539550443851	0.06089090282163125
1.0129867820728025	0.05741389767726995
1.011524638403844	0.0539527419942947
1.0101525114857675	0.05050853329093857
1.0088698119678523	0.047082352224280706
1.0076759684617798	0.043675261837251386
1.0065704269171154	0.0402883068411772
1.0055526500096417	0.03692251293419484
1.004622116541894	0.033578886155787996
1.0037783208552542	0.030258412277576766
1.0030207722530091	0.026962056230421326
1.0023489944338024	0.023690761567797314
1.001762524934922	0.020445449965291504
1.0012609145849212	0.017227020756021436
1.00084372696508	0.014036350501679262
1.0005105378792374	0.010874292598817453
1.0002609348315588	0.007741676919942748
1.0000945165118311	0.004639309488901893
1.0000108922878859	0.0015679721899880612
1.0000096817047988	-0.0014715774898547336
1.0000905139905016	-0.0044786066864405845
1.000253027567515	-0.007452407352050556
1.000496869570477	-0.010392296418266387
1.0008216953692226	-0.013297615928698076
1.0012271680971172	-0.016167733142501656
1.0017129581844646	-0.01900204060951694
1.0022787428967381	-0.02179995621796156
1.00292420587745	-0.024560923215608585
1.0036490366955186	-0.02728441020535852
1.0044529303969354	-0.029969911116200662
1.0053355870606402	-0.032616945150503014
1.0062967113584775	-0.035225056708606775
1.007336012119147	-0.037793815291695065
1.0084532018960655	-0.04032281538392062
1.009647996539106	-0.04281167631473364
1.0109201147701667	-0.045260042102384365
1.0122692777625446	-0.047667581279554685
1.0136952087241453	-0.05003398670202587
1.015197632484524	-0.052358975341323714
1.0167762750857872	-0.054642288062256
1.0184308633774548	-0.05688368938617305
1.0201611246153075	-0.05908296724086395
1.021966786064326	-0.06123993269790808
1.0238475746058422	-0.06335441969827746
1.0258032163490007	-0.06542628476700567
1.0278334362466903	-0.0674554067176549
1.0299379577160832	-0.0694416863473383
1.0321165022639547	-0.07138504612298743
1.034368789116968	-0.07328542985954405
1.0366945348571373	-0.07514280239071061
1.0390934530626434	-0.07695714923289602
1.0415652539542595	-0.07872847624293108
1.0441096440476083	-0.0804568092701006
1.0467263258115083	-0.08214219380304014
1.0494149973326536	-0.08378469461197284
1.0521753519869284	-0.08538439538676189
1.055007078117573	-0.08694139837125552
1.0579098587205944	-0.08845582399424298
1.0608833711376149	-0.08992781049751984
1.0639272867565184	-0.09135751356134447
1.0670412707202053	-0.0927451059276494
1.0702249816437555	-0.0940907770213073
1.0734780713403458	-0.09539473256974046
1.0768001845562154	-0.0966571942211422
1.0801909587150487	-0.09787839916153768
1.0836500236720692	-0.09905859973092296
1.0871770014782136	-0.10019806303866406
1.090771506154675	-0.10129707057836575
1.0944331434781898	-0.10235591784235776
1.0981615107773648	-0.10337491393595176
1.1019561967403821	-0.10435438119162466
1.1058167812343953	-0.10529465478323095
1.1097428351369405	-0.10619608234037255
1.1137339201796452	-0.1070590235630329
1.1177895888045626	-0.10788384983654618
1.1219093840333934	-0.10867094384701377
1.1260928393498835	-0.10942069919723284
1.130339478595655	-0.11013352002321568
1.1346488158797312	-0.11080982061136026
1.1390203555019773	-0.1114500250163544
1.143453591890691	-0.11205456667985347
1.1479480095545318	-0.11262388805001752
1.1525030830489922	-0.11315844020194166
1.157118276957547	-0.11365868245908234
1.1617930458876669	-0.11412508201568226
1.1665268344817832	-0.11455811356032175
1.1713190774433175	-0.11495825890062689
1.1761691995778722	-0.11532600658920827
1.1810766158495973	-0.11566185155093377
1.1860407314528172	-0.11596629471156585
1.1910609418988582	-0.11623984262791193
1.1961366331181098	-0.11648300711952511
1.2012671815772338	-0.11669630490208466
1.206451954411462	-0.11688025722255407
1.2116903095718703	-0.1170353894962175
1.2169815959874992	-0.11716223094573208
1.2223251537421584	-0.11726131424230132
1.227720314265722	-0.11733317514911691
1.2331664005396983	-0.11737835216720383
1.2386627273168302	-0.11739738618380835
1.244208601354434	-0.11739082012349777
1.2498033216611903	-0.11735919860212406
1.2554461797570593	-0.11730306758379384
1.2611364599459092	-0.11722297404108512
1.2668734396005494	-0.11711946561860326
1.2726563894596892	-0.11699309030012771
1.2784845739363995	-0.1168443960795116
1.2843572514376311	-0.11667393063552851
1.2902736746942878	-0.11648224101085887
1.296233091101321	-0.11626987329544024
1.3022347430673427	-0.11603737231436903
1.308277868373196	-0.11578528132054393
1.3143617005388808	-0.11551414169230538
1.3204854691982848	-0.11522449263622178
1.3266484004810601	-0.1149168708952872
1.332849717401072	-0.11459181046269304
1.3390886402507267	-0.11424984230141752
1.3453643870005856	-0.11389149406979657
1.3516761737035397	-0.11351728985333165
1.3580232149029312	-0.11312774990287605
1.3644047240438912	-0.11272339037944963
1.370819913887264	-0.11230472310581506
1.377267996925384	-0.11187225532504744
1.383748185799027	-0.11142648946625472
1.3902596937148852	-0.1109679229176006
1.396801734862801	-0.11049704780683714
1.4033735248321533	-0.1100143507894572
1.4099742810266727	-0.10952031284463244
1.4166032230770145	-0.10901540907908014
1.423259573250453	-0.10850010853895935
1.4299425568569997	-0.10797487402994675
1.4366514026513697	-0.10744016194554468
1.4433853432300863	-0.10689642210378122
1.450143615423185	-0.10634409759232186
1.4569254606798747	-0.10578362462209993
1.463730125447619	-0.10521543238949241
1.4705568615440212	-0.10463994294712345
1.4774049265210347	-0.10405757108329164
1.4842735840209604	-0.10346872421004505
1.491162104123722	-0.10287380225993142
1.4980697636849871	-0.10227319759137929
1.5049958466646607	-0.10166729490272187
1.5119396444453272	-0.1010564711548167
1.518900456140307	-0.1004410955021966
1.525877588890888	-0.09982152923271805
1.5328703581524472	-0.09919812571562539
1.5398780879691405	-0.09857123035793128
1.5469001112368697	-0.09794118056904222
1.5539357699543106	-0.09730830573348259
1.5609844154617272	-0.09667292719164573
1.568045408667432	-0.09603535822839136
1.5751181202617006	-0.09539590406937445
1.582201930918	-0.09475486188495605
1.5892962314814632	-0.09411252080149922
1.5964004231444737	-0.09346916191992939
1.6035139176093698	-0.09282505834132758
1.6106361372381863	-0.09218047519941112
1.6177665151895113	-0.09153566969966022
1.624904495542398	-0.09089089116493833
1.6320495334074725	-0.0902463810873442
1.63920109502527	-0.08960237318611791
1.6463586578519174	-0.08895909347134873
1.6535217106322708	-0.08831676031330216
1.660689753460722	-0.08767558451706563
1.6678622978297273	-0.08703576940236987
1.6750388666664104	-0.08639751088824536
1.6822189943572752	-0.0857609975823778
1.6894022267614048	-0.0851264108748401
1.6965881212123133	-0.08449392503599466
1.7037762465087114	-0.08386370731833583
1.710966182894506	-0.08323591806199733
1.718157522028301	-0.08261071080369312
1.725349866942686	-0.08198823238886684
1.7325428319936333	-0.0813686230868039
1.7397360428003723	-0.08075201670843547
1.7469291361760078	-0.08013854072665175
1.7541217600492787	-0.0795283163988485
1.7613135733777454	-0.07892145889151565
1.768504246052845	-0.0783180774065987
1.775693458797088	-0.07771827530945803
1.7828809030538368	-0.07712215025815781
1.790066280869944	-0.07652979433393936
1.7972493047717053	-0.07594129417260621
1.8044296976344392	-0.07535673109665891
1.8116071925460895	-0.07477618124797099
1.8187815326652057	-0.074199715720814
1.825952471073663	-0.0736274006950601
1.8331197706244842	-0.0730592975693797
1.840283203785158	-0.07249546309423996
1.8474425524767641	-0.07193594950457605
1.8545976079092514	-0.0713808046519661
1.861748170413277	-0.07083007213613124
1.868894049268872	-0.07028379143566435
1.87603506253131	-0.06974199803780043
1.8831710368544998	-0.06920472356713818
1.8903018073122	-0.06867199591316353
1.8974272172173792	-0.06814383935647049
1.904547117940043	-0.0676202746935623
1.91166136872378	-0.06710131936013013
1.918769836501331	-0.06658698755273086
1.9258723957094785	-0.0660772903487316
1.9329689281034879	-0.06557223582448267
1.9400593225713585	-0.06507182917162066
1.947143474948168	-0.06457607281142443
1.954221287830693	-0.06408496650717438
1.961292670392578	-0.06359850747444702
1.968357538200236	-0.06311669048929608
1.9754158130297077	-0.06263950799426828
1.9824674226846741	-0.06216695020221723
1.9895123008157698	-0.061699005197878874
1.996550386741443	-0.06123565903718066
2.0035816252704843	-0.060776895844227824
2.0106059665263514	-0.06032269790601466
2.0176233657735168	-0.05987304576476099
2.0246337832458674	-0.05942791830794233
2.031637183977435	-0.058987292855914746
2.0386335376353997	-0.058551145247230416
2.0456228183555822	-0.058119449921582245
2.052605004580562	-0.05769218000036576
2.0595800789003507	-0.057269307364952
2.0665480278959047	-0.05685080273257538
2.073508841985402	-0.05643663572992397
2.080462515273415	-0.05602677496442769
2.087409045403039	-0.055621188093248806
2.094348433411003	-0.055219841890034024
2.1012806835858022	-0.05482270230941844
2.1082058033289846	-0.054429734549294936
2.115123803019432	-0.05404090311096843
2.122034695880899	-0.05365617185708362
2.128938497852623	-0.053275504067491194
2.1358352274631063	-0.05289886249302193
2.1427249057071314	-0.052526209407194484
2.149607555925889	-0.0521575066559382
2.1564832036903243	-0.051792715705330616
2.1633518766876207	-0.05143179768741847
2.1702136046108658	-0.05107471344412939
2.1770684190518415	-0.05072142356935067
2.1839163533969215	-0.05037188844920003
2.1907574427260865	-0.05002606830052198
2.1975917237150404	-0.04968392320764791
2.204419234540263	-0.049345413157523305
2.2112400147871565	-0.049010498073160734
2.218054105361158	-0.04867913784549173
2.224861548401688	-0.04835129236372272
2.231662387199153	-0.04802692154410738
2.2384566661146037	-0.04770598535733614
2.2452444305023485	-0.04738844385444499
2.252025726635211	-0.04707425719139114
2.2588006016325566	-0.04676338565226811
2.26556910339096	-0.046455789671235204
2.27233128051742	-0.04615142985322049
2.2790871822652234	-0.045850266993373474
2.285836858472226	-0.045552262095387305
2.292580359501561	-0.04525737638869573
2.2993177361848365	-0.04496557134454209
2.3060490397675584	-0.04467680869104628
2.3127743218568644	-0.044391050427249036
2.319493634371489	-0.04410825883617245
2.3262070294939097	-0.04382839649694683
2.332914559624509	-0.043551426296075876
2.339616277337944	-0.043277311437767155
2.346312235341291	-0.04300601545353519
2.3530024864343986	-0.04273750221089271
2.35968708347186	-0.04247173592139246
2.366366079326994	-0.042208681147862574
2.3730395268575037	-0.04194830281099451
2.3797074788729176	-0.041690566195221775
2.3863699881036577	-0.041435436953997186
2.393027107171706	-0.04118288111445359
2.3996788885628617	-0.040932865081479926
2.406325384600505	-0.040685355641246104
2.412966647420813	-0.04044031996420614
2.419602728949355	-0.04019772560760868
2.426233680879096	-0.03995754051751948
2.432859554649699	-0.03971973303039488
2.439480401428009	-0.03948427187426379
2.4460962720899393	-0.03925112616942871
2.4527072172032973	-0.039020265428879
2.4593132870119145	-0.03879165955827289
2.465914531420808	-0.038565278855598316
2.472510999982334	-0.038341094010534704
2.479102741883408	-0.038119076103481156
2.485689805933678	-0.03789919660430655
2.4922722405545734	-0.037681427370852554
2.4988500937692586	-0.03746574064717384
2.5054234131934643	-0.03725210906153088
2.5119922460270763	-0.03704050562418828
2.5185566390465324	-0.036830903724998
2.5251166385979613	-0.036623277130779334
2.531672290590985	-0.036417599982557086
2.5382236404932343	-0.03621384679260849
2.54477073332553	-0.036011992441359726
2.5513136136575993	-0.03581201217416611
2.5578523256044616	-0.03561388159793798
2.564386912823281	-0.0354175766776813
2.5709174185108448	-0.03522307373289771
2.577443885401454	-0.03503034943391856
2.5839663557653454	-0.03483938079813295
2.5904848714075595	-0.0346501451861376
2.5969994736671884	-0.034462620297846615
2.603510203417096	-0.03427678416849242
2.6100171010639532	-0.03409261516462414
2.6165202065487025	-0.033910091980010125
2.623019559347295	-0.03372919363154493
2.62951519847179	-0.03354989945509774
2.6360071624717687	-0.03337218910132765
2.6424954894359662	-0.03319604253151701
2.648980216994226	-0.03302144001334432
2.655461382319706	-0.03284836211666648
2.661939022131277	-0.03267678970930367
2.66841317269616	-0.03250670395281046
2.6748838698327857	-0.03233808629824877
2.681351148913792	-0.0321709184819887
2.6878150448692666	-0.032005182521482975
2.6942755921900354	-0.03184086071111798
2.700732824931297	-0.03167793561798955
2.7071867767161524	-0.03151639007780426
2.713637480739464	-0.03135620719072375
2.720084969771664	-0.031197370317296715
2.7265292761628723	-0.031039863074343275
2.7329704318468693	-0.030883669330967208
2.7394084683453657	-0.03072877320450986
2.7458434167721615	-0.030575159056624283
2.7522753078375866	-0.030422811489293933
2.758704171852788	-0.03027171534097954
2.765130038734208	-0.03012185568274915
2.7715529380080777	-0.02997321781446069
2.7779728988149133	-0.029825787261006133
2.784389949914096	-0.02967954976857359
2.790804119688452	-0.029534491300968815
2.7972154361488215	-0.029390598035990426
2.803623926938734	-0.029247856361820833
2.8100296193389753	-0.029106252873503873
2.816432540272276	-0.028965774369432706
2.822832716307912	-0.02882640784790866
2.829230173666364	-0.028688140503739124
2.8356249382238845	-0.02855095972489985
2.8420170355171877	-0.028414853089205796
2.848406490748	-0.028279808361079482
2.8547933287876375	-0.028145813488340016
2.8611775741815877	-0.028012856599043012
2.8675592511540144	-0.0278809259983801
2.873938383612335	-0.027750010165602742
2.880314995151561	-0.027620097751051943
2.8866891090589295	-0.02749117757313852
2.8930607483181303	-0.02736323861549439
2.899429935613842	-0.027236270024051643
2.905796693335982	-0.027110261104252586
2.912161043584002	-0.026985201318289062
2.918523008171221	-0.02686108028235007
2.924882608628965	-0.026737887763972498
2.9312398662108152	-0.026615613679385818
2.937594801896675	-0.026494248090951734
2.9439474363968983	-0.026373781204609807
2.950297790156313	-0.026254203367385823
2.956645883358236	-0.026135505064936955
2.962991735928394	-0.026017676919152355
2.9693353675388203	-0.025900709685791192
2.975676797611733	-0.025784594252150076
2.9820160453232925	-0.025669321634800873
2.9883531296074026	-0.025554882977334575
2.994688069159369	-0.025441269548178738
3.0010208824395876	-0.025328472738432434
3.0073515876770807	-0.02521648405976681
3.013680202873128	-0.025105295142326848
3.020006745804708	-0.024994897732708354
3.02633123402799	-0.024885283691945672
3.0326536848816756	-0.02477644499356717
3.0389741154904324	-0.02466837372164104
3.0452925427680815	-0.024561062068928014
3.051608983420958	-0.024454502334982472
3.0579234539510627	-0.02434868692435642
3.0642359706592037	-0.024243608344812356
3.0705465496481135	-0.02413925920557523
3.076855206825475	-0.024035632215616724
3.0831619579069987	-0.023932720181949505
3.089466818419276	-0.02383051600801353
3.095769803702807	-0.023729012692007802
3.1020709289147677	-0.023628203325340907
3.1083702090318726	-0.023528081091048966
3.114667658853105	-0.023428639262283894
3.1209632930025366	-0.02332987120078081
3.1272571259319255	-0.023231770355410283
3.1335491719233164	-0.023134330260751346
3.1398394450917646	-0.023037544535628847
3.1461279593877856	-0.022941406881755843
3.1524147285998607	-0.022845911082377077
3.1586997663569627	-0.022751051000904028
3.1649830861309276	-0.022656820579627864
3.171264701238839	-0.022563213838428454
3.1775446248454062	-0.02247022487350338
3.183822869965187	-0.02237784785615172
3.190099449464969	-0.022286077031529065
3.196374376065887	-0.02219490671747904
3.202647662345615	-0.022104331303377734
3.208919320740583	-0.022014345248955246
3.2151893635480353	-0.021924943083188504
3.221457802928105	-0.021836119403204676
3.227724650905875	-0.02174786887318424
3.2339899193733186	-0.02166018622332333
3.2402536200913645	-0.021573066248762453
3.2465157646917313	-0.021486503808596555
3.2527763646789287	-0.0214004938248325
3.2590354314319847	-0.021315031281459576
3.2652929762064113	-0.0212301112234374
3.271549010135956	-0.021145728755765238
3.277803544234383	-0.02106187904255333
3.2840565893971583	-0.020978557306121096
3.2903081564032295	-0.02089575882608627
3.296558255916663	-0.020813478938497124
3.3028068984883268	-0.02073171303495854
3.309054094557447	-0.020650456561811446
3.31529985445333	-0.020569705019256406
3.3215441883967816	-0.02048945396058904
3.3277871065017095	-0.020409698991375357
3.3340286187766637	-0.020330435768660657
3.340268735126286	-0.020251660000208203
3.346507465352767	-0.020173367443743713
3.3527448191572606	-0.020095553906216115
3.3589808061413984	-0.02001821524303995
3.3652154358085484	-0.019941347357413167
3.371448717565213	-0.019864946199604556
3.3776806607224397	-0.019789007766239895
3.3839112744970214	-0.01971352809965931
3.3901405680128813	-0.01963850328722134
3.3963685503022774	-0.01956392946067018
3.4025952303071447	-0.0194898027954624
3.4088206168801993	-0.0194161195101765
3.4150447187862176	-0.019342875865866797
3.421267544703227	-0.01927006816545533
3.427489103223653	-0.019197692753133905
3.433709402855463	-0.01912574601378638
3.4399284520233326	-0.019054224372392698
3.446146259069655	-0.01898312429348976
3.452362832255752	-0.0189124422805804
3.458578179762866	-0.01884217487560724
3.4647923096932494	-0.018772318658405805
3.4710052300711602	-0.018702870246181964
3.4772169488439797	-0.0186338262929687
3.483427473883036	-0.018565183489163792
3.489636812984768	-0.018496938560973408
3.4958449738716393	-0.018429088269937107
3.502051964193024	-0.018361629412461163
3.508257791526207	-0.01829455881932163
3.51446246337729	-0.01822787335520048
3.520665987182186	-0.018161569918199397
3.5268683703072607	-0.018095645439456153
3.5330696200505263	-0.018030096882609085
3.5392697436422846	-0.017964921243424276
3.5454687482460874	-0.017900115549327713
3.551666640959491	-0.017835676859007818
3.55786342881496	-0.017771602261971983
3.56405911878063	-0.017707888878153548
3.570253717761091	-0.01764453385750678
3.576447232598214	-0.01758153437960426
3.5826396700719134	-0.017518887653242096
3.58883103690086	-0.017456590916074512
3.5950213397433237	-0.01739464143420507
3.6012105851977374	-0.01733303650186393
3.6073987798036553	-0.017271773440978307
3.6135859300423006	-0.017210849600856698
3.619772042337282	-0.01715026235782923
3.6259571230553247	-0.017090009114896006
3.632141178507006	-0.017030087301354354
3.6383242149472386	-0.01697049437252748
3.644506238576192	-0.016911227809347642
3.650687255539666	-0.01685228511811794
3.6568672719299484	-0.016793663830117583
3.663046293786368	-0.01673536150131435
3.6692243270958516	-0.016677375712066494
3.675401377793623	-0.016619704066796512
3.6815774517637947	-0.016562344193681407
3.6877525548399417	-0.016505293744373428
3.6939266928056744	-0.01644855039369714
3.7000998713951696	-0.016392111839385895
3.7062720962939006	-0.016335975801740885
3.712443373139007	-0.0162801400234101
3.718613707519986	-0.016224602269072717
3.724783104979103	-0.01616936032520404
3.730951571012064	-0.016114411999769162
3.7371191110684774	-0.016059755121978183
3.743285730552306	-0.016005387542045384
3.74945143482254	-0.015951307130889308
3.755616229193525	-0.015897511779929735
3.7617801189356053	-0.01584399940079899
3.767943109275427	-0.01579076792514978
3.774105205396753	-0.015737815304320807
3.780266412440543	-0.015685139509216024
3.7864267355056946	-0.01563273852998493
3.792586179649383	-0.015580610375836067
3.798744749887554	-0.015528753074794604
3.8049024511954457	-0.015477164673461889
3.8110592885078542	-0.01542584323684229
3.8172152667197676	-0.01537478684807299
3.8233703906865983	-0.015323993608264664
3.829524665224853	-0.015273461636220464
3.8356780951123	-0.015223189068306628
3.841830685088558	-0.015173174058188296
3.847982439855419	-0.015123414776656446
3.854133364077287	-0.01507390941141948
3.860283462381548	-0.015024656166912889
3.866432739358977	-0.01497565326410087
3.8725811995641557	-0.014926898940281175
3.8787288475157715	-0.014878391448910946
3.884875687697081	-0.014830129059409685
3.8910217245562295	-0.014782110056979356
3.8971669625066205	-0.0147343327424292
3.903311405927303	-0.014686795431988546
3.909455059163268	-0.014639496457148581
3.9155979265259235	-0.014592434164457756
3.921740012293277	-0.014545606915392075
3.9278813207104353	-0.014499013086147127
3.934021855989783	-0.014452651067515384
3.940161622311464	-0.014406519264682695
3.946300623823621	-0.014360616097088205
3.9524388646427697	-0.014314939998256565
3.9585763488540513	-0.014269489415657671
3.964713080511623	-0.014224262810527336
3.9708490636389913	-0.014179258657719379
3.9769843022291873	-0.01413447544558133
3.983118800245145	-0.01408991167578808
3.989252561620085	-0.01404556586317572
3.995385590257674	-0.01400143653563083


==> anc/Figure3_ImQMN_Tensor_Sector.dat <==
0.05	-1.3729779935895880995	0.05	-2.3815505249712399206	0.05	-3.3846011969810848597	0.05	-1.3544465440901446908	0.05	-2.3412517991493479116	0.05	-3.3194297802507177454	0.05	-3.3194297802507177454	0.05	-1.3017220190455960377	0.05	-2.235215239243220622	0.05	-3.1618372596991158098	0.1	-1.2237445430586015656	0.1	-2.1008549240222480109	0.1	-2.9830114884729580479	0.05	-1.1337669757008310312	0.05	-1.9651383647459812245	0.05	-2.8100271718210872529
0.1	-1.3719024608148561808	0.1	-2.3808472217499627823	0.1	-3.3840509281749857975	0.1	-1.3534861016042988356	0.1	-2.340712320944965316	0.1	-3.3190734959645647279	0.1	-3.3190734959645647279	0.1	-1.3010387791972519069	0.1	-2.2349611497897689054	0.1	-3.1617163959078576357	0.15000000000000002	-1.2230986672576657661	0.15000000000000002	-2.100680573165845878	0.15000000000000002	-2.9829009749745225161	0.1	-1.1335946988490572681	0.1	-1.9650731789258597742	0.1	-2.8099595364670575393
0.15000000000000002	-1.3701235053580834294	0.15000000000000002	-2.3796773482859307487	0.15000000000000002	-3.383134205028988066	0.15000000000000002	-1.3518959028203193555	0.15000000000000002	-2.3398130047491148317	0.15000000000000002	-3.3184780939057401138	0.15000000000000002	-3.3184780939057401138	0.15000000000000002	-1.2999050016268306739	0.15000000000000002	-2.2345356742628628249	0.15000000000000002	-3.1615135585286934225	0.2	-1.2221942827719879973	0.2	-2.1004345666312313607	0.2	-2.9827458099252472417	0.15000000000000002	-1.133307133824896277	0.15000000000000002	-1.9649645603506664622	0.15000000000000002	-2.809846979531919215
0.2	-1.3676610264666347141	0.2	-2.3780444127995971893	0.2	-3.3818516848331824114	0.2	-1.3496917531287031614	0.2	-2.3385536940296839882	0.2	-3.3176412726019237489	0.2	-3.3176412726019237489	0.2	-1.2983282015561710931	0.2	-2.2339359008795418953	0.2	-3.1612266681785320878	0.25	-1.2210318023088499704	0.25	-2.1001149862397319141	0.25	-2.982545536378310443	0.2	-1.1329036432233150268	0.2	-1.9648125354524737274	0.2	-2.8096897503094072018
0.25	-1.3645419541570852734	0.25	-2.3759534363063688515	0.25	-3.3802044207934026268	0.25	-1.346895015327818557	0.25	-2.3369344054812154128	0.25	-3.3165599868332129087	0.25	-3.3165599868332129087	0.25	-1.2963186276023123426	0.25	-2.2331579069400551192	0.25	-3.1608528482663676288	0.3	-1.2196143759013608274	0.3	-2.0997193607386463021	0.3	-2.9822995520012455936	0.25	-1.1323833673042473629	0.25	-1.964617121094243709	0.25	-2.8094881904725532772
0.3	-1.360799382669581176	0.3	-2.3734110380209959543	0.3	-3.378193979539542586	0.3	-1.3435314509134694856	0.3	-2.3349555406100860084	0.3	-3.315230613222725047	0.3	-3.315230613222725047	0.3	-1.2938891744636198836	0.3	-2.2321969057245896541	0.3	-3.160388459829627568	0.35000000000000003	-1.2179460706535746787	0.35000000000000003	-2.0992446350511385775	0.35000000000000003	-2.9820070965737473736	0.3	-1.1317452438398698188	0.3	-1.9643783052546772342	0.3	-2.8092427268265511645
0.35000000000000003	-1.3564715599626528985	0.35000000000000003	-2.3704255149753876109	0.35000000000000003	-3.3758225720559556095	0.35000000000000003	-1.3396337325613636643	0.35000000000000003	-2.332618106614872252	0.35000000000000003	-3.3136491481115126855	0.35000000000000003	-3.3136491481115126855	0.35000000000000003	-1.2910550879794575212	0.35000000000000003	-2.2310474259166736245	0.35000000000000003	-3.1598291466544999977	0.4	-1.2160436202880532227	0.4	-2.0986874317651499496	0.4	-2.9816672489355639334	0.35000000000000003	-1.1309880745827077998	0.35000000000000003	-1.9640960232992940345	0.35000000000000003	-2.8089538621213418839
0.4	-1.3516003939171396149	0.4	-2.3670069026229497416	0.4	-3.3730931860461190063	0.4	-1.3352339936441063185	0.4	-2.3299239857410809855	0.4	-3.3118114269558700152	0.4	-3.3118114269558700152	0.4	-1.2878338524950118676	0.4	-2.2297035172024369285	0.4	-3.1591698907948515622	0.45	-1.2139102878442257706	0.45	-2.0980436381523342325	0.45	-2.981278894703646385	0.4	-1.1301105446240907146	0.4	-1.9637701307965310313	0.4	-2.8086221640206976044
0.45	-1.3462321266612639097	0.45	-2.3631669842973717981	0.45	-3.370009708246815277	0.45	-1.3303706324611068638	0.45	-2.3268761269392257198	0.45	-3.3097133553785354915	0.45	-3.3097133553785354915	0.45	-1.2842447818180767813	0.45	-2.2281589743674988147	0.45	-3.1584050784934603084	0.5	-1.211531883332596828	0.5	-2.0973091752198084634	0.5	-2.9808407268445593043	0.45	-1.1291112709509677728	0.45	-1.9634003736987992082	0.45	-2.8082482523470351029
0.5	-1.3404130336358258679	0.5	-2.3589192909839252783	0.5	-3.3665770258604457794	0.5	-1.3250818572443978189	0.5	-2.3234787657435499897	0.5	-3.3073511397518705325	0.5	-3.3073511397518705325	0.5	-1.2803087956837878442	0.5	-2.2264075713771789129	0.5	-3.1575285763308754466	0.55	-1.2089295273054171973	0.55	-2.0964791179579653072	0.55	-2.980351230413240696	0.5	-1.127988810826384206	0.5	-1.9629863572946133168	0.5	-2.8078327847396010303
0.55	-1.3341908195991022241	0.55	-2.3542790098132747951	0.55	-3.3628010999234100988	0.55	-1.3194079079755926454	0.55	-2.3197375571126752579	0.55	-3.3047215071181328971	0.55	-3.3047215071181328971	0.55	-1.2760481373776406197	0.55	-2.2244432972579759355	0.55	-3.1565338171851321224	0.6000000000000001	-1.2061087429366357293	0.6000000000000001	-2.0955484363176506017	0.6000000000000001	-2.979808664353534083	0.55	-1.1267421037722746849	0.55	-1.9625275133618941234	0.55	-2.8073764408994855586
0.6000000000000001	-1.3276132343145251855	0.6000000000000001	-2.3492628644488727551	0.6000000000000001	-3.3586890045374771822	0.6000000000000001	-1.3133891232240497887	0.6000000000000001	-2.3156596741209098568	0.6000000000000001	-3.3018219049568171852	0.6000000000000001	-3.3018219049568171852	0.6000000000000001	-1.2714858676245019186	0.6000000000000001	-2.2222605848446579545	0.6000000000000001	-3.1554138952908559256	0.6500000000000001	-1.2030741859638288919	0.6500000000000001	-2.0945118174711751377	0.6500000000000001	-2.9792110507855849997	0.6000000000000001	-1.125369681633938651	0.6000000000000001	-1.9620230719482629669	0.6000000000000001	-2.8068799055691431856
0.6500000000000001	-1.3207268358060886168	0.6500000000000001	-2.343888948177984196	0.6500000000000001	-3.354248930046940643	0.6500000000000001	-1.3070654959072856743	0.6500000000000001	-2.3112538400645526631	0.6500000000000001	-3.2986506727721938597	0.6500000000000001	-3.2986506727721938597	0.6500000000000001	-1.2666458226461027843	0.6500000000000001	-2.2198545244193642331	0.6500000000000001	-3.1541616693475187925	0.7000000000000001	-1.1998413077238793626	0.7000000000000001	-2.0933637032608218553	0.7000000000000001	-2.978556164887124593	0.6500000000000001	-1.1238706127037843194	0.6500000000000001	-1.9614720303646243125	0.6500000000000001	-2.8063438505030168426
0.7000000000000001	-1.3135762665448656229	0.7000000000000001	-2.3381765182187151206	0.7000000000000001	-3.3494901505400611494	0.7000000000000001	-1.3004761590454644173	0.7000000000000001	-2.3065303028392249875	0.7000000000000001	-3.2952071796889366634	0.7000000000000001	-3.2952071796889366634	0.7000000000000001	-1.2615521165047096476	0.7000000000000001	-2.2172210553970275115	0.7000000000000001	-3.1527698722678127475	0.7500000000000001	-1.1964150995294414574	0.7500000000000001	-2.0920984838923359797	0.7500000000000001	-2.9778415262155181958	0.7000000000000001	-1.1222441068653439426	0.7000000000000001	-1.960873129267344404	0.7000000000000001	-2.8057689155997375164
0.7500000000000001	-1.3062049652959253042	0.7500000000000001	-2.3321457522363479268	0.7500000000000001	-3.3444229587152349798	0.7500000000000001	-1.2936589795575737001	0.7500000000000001	-2.3015007550916696154	0.7500000000000001	-3.2914919243555862735	0.7500000000000001	-3.2914919243555862735	0.7500000000000001	-1.2562287278611777072	0.7500000000000001	-2.2143571297303905868	0.7500000000000001	-3.151231225808921382	0.8	-1.1927987175979970389	0.8	-2.090710519971050872	0.8	-2.9770643925787340558	0.7500000000000001	-1.1204896781450001696	0.7500000000000001	-1.9602248317004618853	0.7500000000000001	-2.8051556894702027933
0.8	-1.2986522137213710116	0.8	-2.3258175204682301354	0.8	-3.3390585724265146534	0.8	-1.2866496567396638684	0.8	-2.2961782063982606004	0.8	-3.2875065957049923006	0.8	-3.2875065957049923006	0.8	-1.2506998950502655662	0.8	-2.2112608418073762958	0.8	-3.1495385579803035037	0.8500000000000001	-1.189008507734721701	0.8500000000000001	-2.0891942305437458634	0.8500000000000001	-2.9762217672929444394	0.8	-1.1186071249069348369	0.8	-1.9595253087069326005	0.8	-2.8045046896834036087
0.8500000000000001	-1.2909554557730686897	0.8500000000000001	-2.3192131123861252165	0.8500000000000001	-3.3334090196105599334	0.8500000000000001	-1.279480531186669929	0.8500000000000001	-2.2905768283470815095	0.8500000000000001	-3.2832540952289117105	0.8500000000000001	-3.2832540952289117105	0.8500000000000001	-1.2449887385582532851	0.8500000000000001	-2.2079315256600842809	0.8500000000000001	-3.1476849209009261845	0.9000000000000001	-1.1850553768852933561	0.9000000000000001	-2.0875441447756153159	0.9000000000000001	-2.9753103892473152921	0.8500000000000001	-1.1165967140924099671	0.8500000000000001	-1.9587724298295461627	0.8500000000000001	-2.8038163429980551594
0.9000000000000001	-1.2831488467509100341	0.9000000000000001	-2.312354000854418021	0.9000000000000001	-3.3274870073770457912	0.9000000000000001	-1.2721851808378409595	0.9000000000000001	-2.2847117463843354591	0.9000000000000001	-3.2787385231812872796	0.9000000000000001	-3.2787385231812872796	0.9000000000000001	-1.2391182487491780068	0.9000000000000001	-2.2043698091039585686	0.9000000000000001	-3.1456637065417691545	0.9500000000000001	-1.1809500945962028904	0.9500000000000001	-2.0857551114993956707	0.9500000000000001	-2.9743267548276164236	0.9000000000000001	-1.1144590786700755858	0.9000000000000001	-1.9579637631192138745	0.9000000000000001	-2.8030909658331607501
0.9500000000000001	-1.2752634416342745073	0.9500000000000001	-2.3052616084718517749	0.9500000000000001	-3.3213057822409635445	0.9500000000000001	-1.2647918069010929579	0.9500000000000001	-2.2785988543574534776	0.9500000000000001	-3.2739651327002163037	0.9500000000000001	-3.2739651327002163037	0.9500000000000001	-1.2331101572133463149	0.9500000000000001	-2.2005776405677016822	0.9500000000000001	-3.143468757709472892	1.	-1.1766600428772823008	1.	-2.083822815404025373	1.	-2.973267118759329587	0.9500000000000001	-1.1121953228313589354	0.9500000000000001	-1.9570965815583359236	0.9500000000000001	-2.8023287453215855029
1.	-1.267327249860143106	1.	-2.2979570970770700194	1.	-3.3148789874258711605	1.	-1.2573269766648915287	1.	-2.2722545937433912778	1.	-3.2689402567368172427	1.	-3.2689402567368172427	1.	-1.2269856002437089651	1.	-2.1965582707607749005	1.	-3.1410944717120315552	1.05	-1.1723503841410428516	1.05	-2.0817411353831686767	1.05	-2.9721275569293201885	1.	-1.1098070394517266986	1.	-1.9561678780270222581	1.	-2.8015297212616311584
1.05	-1.2593653144975077201	1.05	-2.2904611825280418582	1.05	-3.3082205225700565204	1.05	-1.249814796302594429	1.05	-2.2656957481940534265	1.05	-3.2636712133702851045	1.05	-3.2636712133702851045	1.05	-1.2207641208065745567	1.05	-2.1923162119758868515	1.05	-3.1385358942143354988	1.1	-1.1678223016171736029	1.1	-2.0795084363090885838	1.1	-2.9709039073830232345	1.05	-1.10729707937541855	1.05	-1.9551743828220930005	1.05	-2.8006937693087376914
1.1	-1.2513998177590766303	1.1	-2.2827939773023765134	1.1	-3.3013444101805700041	1.1	-1.2422769652614875707	1.1	-2.2589392461587702955	1.1	-3.2581661952511884454	1.1	-3.2581661952511884454	1.1	-1.2144649206886523831	1.1	-2.1878571660048601315	1.1	-3.1357888011179428854	1.1500000000000001	-1.1631934137613773431	1.1500000000000001	-2.0771206341839718186	1.1500000000000001	-2.9695918840964458989	1.1	-1.1046655363557209074	1.1	-1.9541126256531805354	1.1	-2.7998205855926025343
1.1500000000000001	-1.2434500130027935832	1.1500000000000001	-2.2749748652810326326	1.1500000000000001	-3.2942646721116175055	1.1500000000000001	-1.2347328638623543565	1.1500000000000001	-2.2520019789964932474	1.1500000000000001	-3.2524341487698443472	1.1500000000000001	-3.2524341487698443472	1.1500000000000001	-1.2081048741169138391	1.1500000000000001	-2.1831879262526888176	1.1500000000000001	-3.132849766641120486	1.2000000000000002	-1.1584933768869595568	1.2000000000000002	-2.0745745932254813562	1.2000000000000002	-2.9681870985074136341	1.1500000000000001	-1.1019179079523263265	1.1500000000000001	-1.952978912668216677	1.1500000000000001	-2.79890967357334902
1.2000000000000002	-1.2355336073790235602	1.2000000000000002	-2.2670223894252793404	1.2000000000000002	-3.2869952184873325468	1.2000000000000002	-1.2271996880984934133	1.2000000000000002	-2.2449006383995408281	1.2000000000000002	-3.2464846481151909437	1.2000000000000002	-3.2464846481151909437	1.2000000000000002	-1.2017002971698559775	1.2000000000000002	-2.1783162688413405605	1.2000000000000002	-3.1297162162243542644	1.2500000000000002	-1.1537082506926882577	1.2500000000000002	-2.071869107514722533	1.2500000000000002	-2.966685063714844365	1.2000000000000002	-1.0990569592357813385	1.2000000000000002	-1.9517694344815423674	1.2000000000000002	-2.7979603326619685321
1.2500000000000002	-1.227664398447112179	1.2500000000000002	-2.2589541994371671585	1.2500000000000002	-3.2795497501486089071	1.2500000000000002	-1.2196925557407356748	1.2500000000000002	-2.2376515748254864629	1.2500000000000002	-3.2403277687660492299	1.2500000000000002	-3.2403277687660492299	1.2500000000000002	-1.195266072587899302	1.2500000000000002	-2.1732508258284679832	1.2500000000000002	-3.1263864634048130201	1.3	-1.1488478951314610738	1.3	-2.0690028564646113778	1.3	-2.9650812842621168412	1.2500000000000002	-1.0960867500688972522	1.2500000000000002	-1.9504802868089551268	1.2500000000000002	-2.7969716497224401199
1.3	-1.2198547592662126266	1.3	-2.2507869750133492598	1.3	-3.2719416756239283819	1.3	-1.212224680837204914	1.3	-2.230270678529365972	1.3	-3.2339739642228299459	1.3	-3.2339739642228299459	1.3	-1.1888157716435352196	1.3	-2.168000952895817017	1.3	-3.1228597303231189242	1.35	-1.1438974704144557221	1.35	-2.0659756979662743661	1.35	-2.9633712868237888161	1.3	-1.0930114849858373526	1.3	-1.9491075333778315184	1.3	-2.7959424932682519684
1.35	-1.212119032534230647	1.35	-2.2425363993817843461	1.35	-3.2641840421228885491	1.35	-1.2048075140535200527	1.35	-2.2227732823284632282	1.35	-3.2274339489681193186	1.35	-3.2274339489681193186	1.35	-1.1823618242052058531	1.35	-2.1625765934020062472	1.35	-3.1191361520596097676	1.4000000000000001	-1.1388983478655569876	1.4000000000000001	-2.0627880770236003079	1.4000000000000001	-2.9615506809266423432	1.35	-1.0898357587320561985	1.35	-1.9476472647153437769	1.35	-2.7948715107895204811
1.4000000000000001	-1.2044589010132931221	1.4000000000000001	-2.2342171944393017252	1.4000000000000001	-3.2562894799455746366	1.4000000000000001	-1.1974508972263640138	1.4000000000000001	-2.2151740853693569571	1.4000000000000001	-3.2207185899173046807	1.4000000000000001	-3.2207185899173046807	1.4000000000000001	-1.1759154268971780314	1.4000000000000001	-2.1569881435497045899	1.4000000000000001	-3.1152167654885904493	1.4500000000000002	-1.1338714205176263249	1.4500000000000002	-2.0594411465750546575	1.4500000000000002	-2.9596152159823350474	1.4000000000000001	-1.0865649106378651419	1.4000000000000001	-1.9460956616062760922	1.4000000000000001	-2.7937571293873888993
1.4500000000000002	-1.1968876023860746987	1.4500000000000002	-2.2258430509134315174	1.4500000000000002	-3.2482701598793152813	1.4500000000000002	-1.1901632161812893945	1.4500000000000002	-2.2074870964868211302	1.4500000000000002	-3.2138388078404076248	1.4500000000000002	-3.2138388078404076248	1.4500000000000002	-1.1694866628300768982	1.4500000000000002	-2.1512463217013627308	1.4500000000000002	-3.1111034837769451248	1.5000000000000002	-1.1287853803668205487	1.5000000000000002	-2.0559371114471970279	1.5000000000000002	-2.9575608339489077183	1.4500000000000002	-1.083203679532500535	1.4500000000000002	-1.9444490555905363087	1.4500000000000002	-2.7925975599278862459
1.5000000000000002	-1.1894129855338157737	1.5000000000000002	-2.2174266705839099556	1.5000000000000002	-3.2401377621959236576	1.5000000000000002	-1.182951539284000996	1.5000000000000002	-2.1997255947906905682	1.5000000000000002	-3.20680548970661132	1.5000000000000002	-3.20680548970661132	1.5000000000000002	-1.1630844971828638853	1.5000000000000002	-2.1453620448167985248	1.5000000000000002	-3.1067990580122606305	1.55	-1.1236801634706701811	1.55	-2.0522787903674599804	1.55	-2.9553837253716109619	1.5000000000000002	-1.0797596332308647439	1.5000000000000002	-1.9427039814919582523	1.5000000000000002	-2.7913908048857967696
1.55	-1.1820328882718541038	1.55	-2.2089798489309970113	1.55	-3.2319034549395802533	1.55	-1.1758217617934262958	1.55	-2.191902106008455595	1.55	-3.1996294120214673596	1.55	-3.1996294120214673596	1.55	-1.156716975095042664	1.55	-2.1393463138861852404	1.55	-3.1023070277179282234	1.6	-1.1185463477414542842	1.6	-2.0484696036527392191	1.6	-2.9530803876448628227	1.55	-1.0762364247043780624	1.55	-1.9408572567071257771	1.55	-2.7901346696753117658
1.6	-1.1747564672618993794	1.6	-2.2005134246616891954	1.6	-3.2235778819142805801	1.6	-1.1687787269714138117	1.6	-2.1840283918626965379	1.6	-3.1923211755058696217	1.6	-3.1923211755058696217	1.6	-1.1503911428753193521	1.6	-2.133210110195107586	1.6	-3.0976316621892493916	1.6500000000000001	-1.1134234789001464738	1.6500000000000001	-2.044513756325385123	1.6500000000000001	-2.9506476672732691144	1.6	-1.0726415911286529006	1.6	-1.9389060121571680111	1.6	-2.7888267779444617739
1.6500000000000001	-1.167585790244735401	1.6500000000000001	-2.1920373573223392789	1.6500000000000001	-3.2151711580759636138	1.6500000000000001	-1.1618263499935278612	1.6500000000000001	-2.1761154506939565482	1.6500000000000001	-3.1848911502043656409	1.6500000000000001	-3.1848911502043656409	1.6500000000000001	-1.1441131579634301332	1.6500000000000001	-2.1269643029440345945	1.6500000000000001	-3.0927778946711754925	1.7000000000000002	-1.1082491388869674731	1.7000000000000002	-2.0404160859231194689	1.7000000000000002	-2.9480828136902343467	1.6500000000000001	-1.0689801456100481776	1.6500000000000001	-1.9368477500219579144	1.6500000000000001	-2.7874645902458208688
1.7000000000000002	-1.1605222496861645025	1.7000000000000002	-2.1835607820402242393	1.7000000000000002	-3.2066928705714281266	1.7000000000000002	-1.1549676842570760661	1.7000000000000002	-2.1681735276406384154	1.7000000000000002	-3.1773494306281789349	1.7000000000000002	-3.1773494306281789349	1.7000000000000002	-1.1378884794371676258	1.7000000000000002	-2.1206195686649573423	1.7000000000000002	-3.0877512513973919056	1.7500000000000002	-1.103118155401845231	1.7500000000000002	-2.036181761045145462	1.7500000000000002	-2.9453835103532930151	1.7000000000000002	-1.0652584083550450671	1.7000000000000002	-1.9346803867259438839	1.7000000000000002	-2.7860454261939688163
1.7500000000000002	-1.1535705971797314663	1.7500000000000002	-2.1750920340922231675	1.7500000000000002	-3.1981520852519273953	1.7500000000000002	-1.1482052687244492431	1.7500000000000002	-2.160212130229069776	1.7500000000000002	-3.1697058000040690454	1.7500000000000002	-3.1697058000040690454	1.7500000000000002	-1.1317216855758406739	1.7500000000000002	-2.114186322959818227	1.7500000000000002	-3.0825577774349052604	1.8	-1.097980288082661191	1.8	-2.031816888527604745	1.8	-2.9425479126199004324	1.7500000000000002	-1.0614825223501904724	1.7500000000000002	-1.9324022836736328925	1.7500000000000002	-2.7845664897829573869
1.8	-1.1467225306509246194	1.8	-2.1666386910168881409	1.8	-3.1895573586508314081	1.8	-1.1415405747383202099	1.8	-2.1522400536785081212	1.8	-3.1619697027675266704	1.8	-3.1619697027675266704	1.8	-1.125616772468776095	1.8	-2.1076746632073167391	1.8	-3.0772039611442203131	1.85	-1.0927963373855784732	1.85	-2.0273268885623880798	1.85	-2.9395747006197525582	1.8	-1.0576585081449688091	1.8	-1.9300122755078769085	1.8	-2.7830248975185889545
1.85	-1.1399887917126638067	1.85	-2.1582076699168274034	1.85	-3.1809167484039864656	1.85	-1.1349750323573066562	1.85	-2.1442654068826758379	1.85	-3.1541502242208904247	1.85	-3.1541502242208904247	1.85	-1.1195771020949657538	1.85	-2.1010943226641823534	1.85	-3.0716966588814150073	1.9000000000000001	-1.0877441609613771258	1.9000000000000001	-2.0227184601889692026	1.9000000000000001	-2.9364630039903706091	1.85	-1.053792090588348093	1.85	-1.9275096896317775931	1.85	-2.7814177089432386935
1.9000000000000001	-1.1333646580723721247	1.9000000000000001	-2.1498051811882257037	1.9000000000000001	-3.1722378333364954871	1.9000000000000001	-1.128509140723801575	1.9000000000000001	-2.1362956432274448592	1.9000000000000001	-3.1462560766227836966	1.9000000000000001	-3.1462560766227836966	1.9000000000000001	-1.1136054628626699729	1.9000000000000001	-2.0944546346891624365	1.9000000000000001	-3.0660430213593355123	1.9500000000000002	-1.0826585049093174623	1.9500000000000002	-2.0179987032548647273	1.9500000000000002	-2.9332125596000941052	1.9000000000000001	-1.0498895835166597571	1.9000000000000001	-1.9248943477221176401	1.9000000000000001	-2.7797419592004549434
1.9500000000000002	-1.1268503200915543839	1.9500000000000002	-2.1414368605295548866	1.9500000000000002	-3.1635277285846761868	1.9500000000000002	-1.1221434322540723565	1.9500000000000002	-2.1283375926143462788	1.9500000000000002	-3.1382955905687274278	1.9500000000000002	-3.1382955905687274278	1.9500000000000002	-1.1077042225835603533	1.9500000000000002	-2.0877645054773643084	1.9500000000000002	-3.0602504228408712234	2.	-1.0776000164409055228	2.	-2.0131742588301880524	2.	-2.9298235916179765869	1.9500000000000002	-1.0459560491827799512	1.9500000000000002	-1.9221665842604953205	1.9500000000000002	-2.777994692695521206
2.	-1.1204454046167407474	2.	-2.1331077705834192179	2.	-3.1547931054351031096	2.	-1.1158776507671191117	2.	-2.1203974938182973534	2.	-3.1302767110728368202	2.	-3.1302767110728368202	2.	-1.1018751795115613257	2.	-2.0810323971199454629	2.	-3.0543263941555593829	2.05	-1.0725724749819653734	2.05	-2.008252117611005723	2.05	-2.9262968616095650272	2.	-1.0419971154269925157	2.	-1.9193272233179656262	2.	-2.7761729979287903139
2.05	-1.1141478509118620594	2.05	-2.1248224521456844871	2.05	-3.1460402107757623302	2.05	-1.1097115463658193918	2.05	-2.1124810322536191247	2.05	-3.1222069973525227898	2.05	-3.1222069973525227898	2.05	-1.0961198206954304945	2.05	-2.0742663150408298782	2.05	-3.0482785602012060702	2.1	-1.0675790139873943269	2.1	-2.0032393330592492527	2.1	-2.922633647230624577	2.05	-1.0380178663445707473	2.05	-1.9163775755984341561	2.05	-2.7742740422384188154
2.1	-1.1079575152540163036	2.1	-2.1165849615514560529	2.1	-3.1372748869381189888	2.1	-1.1036444665325336076	2.1	-2.104593370886196818	2.1	-3.1140936258586490977	2.1	-3.1140936258586490977	2.1	-1.0904392345866332544	2.1	-2.0674738045622448115	2.1	-3.0421145825101117495	2.15	-1.0626227602829507719	2.15	-1.9981429568543665352	2.15	-2.9188357241616480362	2.1	-1.034023368766637048	2.1	-1.9133194129879055	2.1	-2.7722951061474217436
2.15	-1.1018726608207152191	2.15	-2.108398910781509892	2.15	-3.128502591577048334	2.15	-1.0976755799255684845	2.15	-2.0967391853076977579	2.15	-3.1059433957837210422	2.15	-3.1059433957837210422	2.15	-1.0848342083278640871	2.15	-2.0606619509146362819	2.15	-3.035842107159644872	2.1999999999999997	-1.057706654108426964	2.1999999999999997	-1.9929699843468828785	2.1999999999999997	-2.914905342189879793	2.15	-1.0300182952089450977	2.15	-1.9101549466796924052	2.15	-2.7702336166769444399
2.1999999999999997	-1.0958918441119446949	2.1999999999999997	-2.1002675017815182027	2.1999999999999997	-3.1197284172804001822	2.1999999999999997	-1.0918038605192200783	2.1999999999999997	-2.0889226959499316984	2.1999999999999997	-3.0977627366267085672	2.1999999999999997	-3.0977627366267085672	2.1999999999999997	-1.0793062551815822929	2.1999999999999997	-2.0538374273585466442	2.1999999999999997	-3.0294687177970642093	2.25	-1.0528329153672790799	2.25	-1.9877273203950767106	2.25	-2.9108451962837278453	2.1999999999999997	-1.0260071514840220455	2.1999999999999997	-1.9068867956359109238	2.1999999999999997	-2.7680871789218894951
2.25	-1.0900132772343197294	2.25	-2.0921935602737448855	2.25	-3.1109571107797384765	2.25	-1.0860281376359088377	2.25	-2.0811477000508918471	2.25	-3.0895577173426916048	2.25	-3.0895577173426916048	2.25	-1.0738525988883196041	2.25	-2.0470062946744187143	2.25	-3.0230018965453669313	2.3	-1.048003498654995381	2.3	-1.9824217282628339623	2.3	-2.9066583932494530158	2.25	-1.0219943441443073093	2.25	-1.9035179493758699876	2.25	-2.7658536053787495184
2.3	-1.0842351565951525301	2.3	-2.0841795657970117676	2.3	-3.1021930916158821967	2.3	-1.0803471070924615468	2.3	-2.0734176018465373643	2.3	-3.0813340567086555299	2.3	-3.0813340567086555299	2.3	-1.0684763534772555936	2.3	-2.0401744222963415686	2.3	-3.0164489845370740042	2.35	-1.0432204435538698957	2.35	-1.9770598056530280675	2.35	-2.9023484151046608278	2.3	-1.0179836448952423982	2.3	-1.9000517357280429956	2.3	-2.7635309425422822974
2.35	-1.0785553825500043589	2.35	-2.076227681821442437	2.35	-3.0934404701914785146	2.35	-1.074759306623979407	2.35	-2.0657354416332059442	2.35	-3.07309713460209024	2.35	-3.07309713460209024	2.35	-1.0631760782426186684	2.35	-2.0333471136249134434	2.35	-3.0098171550946076732	2.4	-1.038485202654933569	2.4	-1.9716479547160953474	2.4	-2.8979190801553500738	2.35	-1.0139772706786565193	2.35	-1.8964917851814283133	2.35	-2.7611174942631566168
2.4	-1.0729736942385864207	2.4	-2.068339782157678311	2.4	-3.0847030650456059075	2.4	-1.0692634258129328154	2.4	-2.0581039229823709497	2.4	-3.0648520038760764734	2.4	-3.0648520038760764734	2.4	-1.0579519333187171245	2.4	-2.0265292884554196154	2.4	-3.003113386662431624	2.45	-1.0337988135529903989	2.45	-1.9661923518575729559	2.45	-2.8933745023444309464	2.4	-1.0099807374180241727	2.4	-1.8928419671811577761	2.4	-2.7586118416018934361
2.45	-1.0674851440870620887	2.45	-2.0605174777851386418	2.45	-3.0759844196016154772	2.45	-1.0638577345569700256	2.45	-2.0505254391147047206	2.45	-3.0566034027993329833	2.45	-3.0566034027993329833	2.45	-1.0528029906185565538	2.45	-2.0197254969784166206	2.45	-2.9963444420198221755	2.5	-1.0291625493744185647	2.5	-1.9606989358991810997	2.5	-2.8887190498396258214	2.45	-1.0059963964693388305	2.45	-1.8891063790692612823	2.45	-2.7560128588238803766
2.5	-1.0620912277312014691	2.5	-2.0527621334097871091	2.5	-3.0672878178391015115	2.5	-1.0585406911926849446	2.5	-2.0430020968333854795	2.5	-3.0483557675879026427	2.5	-3.0483557675879026427	2.5	-1.0477288892175992016	2.5	-2.0129399129937184577	2.5	-2.9895168517815633181	2.55	-1.0245772432539404688	2.55	-1.9551733960405480596	2.55	-2.8839573038552632285	2.5	-1.002027051641205705	2.5	-1.8852892894068666266	2.5	-2.7533197254356186526
2.55	-1.0567878483191414282	2.55	-2.0450748986778766649	2.55	-3.0586162996016589228	2.55	-1.0533106567482068262	2.55	-2.0355357396199764856	2.55	-3.0401132451925632773	2.55	-3.0401132451925632773	2.55	-1.0427288770633612868	2.55	-2.0061763656158906443	2.55	-2.9826369015866656305	2.6	-1.0200522534402873786	2.6	-1.949623276107648434	2.6	-2.8790940213675507872	2.55	-0.99807537262841980243	2.55	-1.8813951009807682209	2.55	-2.7505319341492032909
2.6	-1.0515738397239174765	2.6	-2.0374567204311604621	2.6	-3.0499726748421440309	2.6	-1.0481659675081615391	2.6	-2.0281279689604853199	2.6	-3.031879706047963252	2.6	-3.031879706047963252	2.6	-1.0378021413581028719	2.6	-1.9994383535017729509	2.6	-2.9757106228638468249	2.65	-1.0156279983068538934	2.65	-1.9440469636755204651	2.65	-2.8741340561328835007	2.6	-0.9941437535969118797	2.6	-1.8774283136809113347	2.6	-2.7476492948000630883
2.65	-1.0464466179974765823	2.65	-2.0299083610987957368	2.65	-3.0413595373239996443	2.65	-1.0431049443947946678	2.65	-2.0207801642844469845	2.65	-3.0236587567559641651	2.65	-3.0236587567559641651	2.65	-1.0329478860989266901	2.65	-1.992729064628641283	2.65	-2.9687437866713827679	2.7	-1.0111572194598363833	2.7	-1.9384563834004917411	2.7	-2.8690824575685967785	2.65	-0.99023437151850033621	2.65	-1.8733934884098135359	2.65	-2.7446719343237090789
2.7	-1.0414049059391285677	2.7	-2.0224304210187888965	2.7	-3.0327792775533673181	2.7	-1.0381259014406740182	2.7	-2.0134935015105090016	2.7	-3.0154537526233837531	2.7	-3.0154537526233837531	2.7	-1.0281648011355764462	2.7	-1.9860513950972381469	2.7	-2.961741900456719646	2.75	-1.0066861915685145491	2.75	-1.9328539608665694329	2.75	-2.8639442495537682112	2.7	-0.98634919096988085508	2.7	-1.869295213670418085	2.7	-2.7416002929727237563
2.75	-1.0364465827614562875	2.75	-2.015023347485628328	2.75	-3.0242340950514368859	2.75	-1.0332285221211697043	2.75	-2.0062689174239812146	2.75	-3.0072678068854228895	2.75	-3.0072678068854228895	2.75	-1.0234531091361911763	2.75	-1.9794079699323883364	2.75	-2.9547102065848269221	2.8	-1.002432102173694061	2.8	-1.9272441853207893264	2.8	-2.8587244287371588121	2.75	-0.98248997553939595794	2.75	-1.8651380747756958873	2.75	-2.7384351170263409414
2.8	-1.0315697650344450945	2.8	-2.0076874519233485613	2.8	-3.0157260099684246838	2.8	-1.0284070184687887823	2.8	-1.9991073900149916105	2.8	-2.9991038183571989902	2.8	-2.9991038183571989902	2.8	-1.0188090466727626351	2.8	-1.9728011455596429771	2.8	-2.9476536847872120757	2.85	-0.99816091580220641524	2.85	-1.9216303201055860016	2.85	-2.853428134940042655	2.8	-0.97865829943735382965	2.8	-1.860926625884349414	2.8	-2.7351774483018555284
2.85	-1.0267725963090378047	2.85	-2.0004229221847024122	2.85	-3.0072568740780935482	2.85	-1.0236638312209834895	2.85	-1.9920094245270619058	2.85	-2.9909644521167551005	2.85	-2.9909644521167551005	2.85	-1.0142358319798018862	2.85	-1.9662330711582860218	2.85	-2.9405770524901551182	2.9	-0.99394203803605936313	2.9	-1.9160166088973038883	2.9	-2.8480603823180434023	2.85	-0.97485555911927497029	2.85	-1.8566653649542599003	2.85	-2.7318286108219001059
2.9	-1.0220532365117714034	2.9	-1.9932298339101976745	2.9	-2.9988283811742212166	2.9	-1.0189959371707358358	2.9	-1.98497559593568097	2.9	-2.9828521821263819606	2.9	-2.9828521821263819606	2.9	-1.0097275460143268043	2.9	-1.9597056082845043465	2.9	-2.9334847727401610612	2.95	-0.98977841575647761124	2.95	-1.9104066437818124433	2.95	-2.8426261503121790366	2.9	-0.97108298480764174738	2.9	-1.8523587116365500519	2.9	-2.7283901950234667468
2.95	-1.0174099298080276478	2.95	-1.9861081637435403716	2.95	-2.9904420769215315017	2.95	-1.0144017044300399735	2.95	-1.9780062971331882558	2.95	-2.9747692868344964152	2.95	-2.9747692868344964152	2.95	-1.005286683885975244	2.95	-1.9532205166834586122	2.95	-2.9263810565486741123	3.	-0.98566886662771582937	3.	-1.9048038074975731579	3.	-2.8371303431021074544	2.95	-0.96734165118729948379	2.95	-1.8480109880750586022	2.95	-2.7248640399139422325
3.	-1.0128408777758503935	3.	-1.979057794557164364	3.	-2.982099368116361641	3.	-1.0098795183228098195	3.	-1.9711018035855855105	3.	-2.9667178631015374846	3.	-2.9667178631015374846	3.	-1.0009108846039356919	3.	-1.9467792427380655915	3.	-2.9192698711584275928	3.05	-0.98159998471696711739	3.05	-1.8992109179220969768	3.05	-2.8315777685115384868	3.	-0.9636324916521553017	3.	-1.8436264025198198073	3.	-2.7212522135845448876
3.05	-1.0083443662113412026	3.05	-1.9720785292712238952	3.05	-2.9738015315033073936	3.05	-1.0054278068037584429	3.05	-1.9642622835940851756	3.05	-2.9586998366476645062	3.05	-2.9586998366476645062	3.05	-0.99659830227680135387	3.05	-1.9403831460781706116	3.05	-2.9121549479181719348	3.1	-0.97758776367830237943	3.1	-1.8936310729929939852	3.1	-2.8259731188727983335	3.05	-0.95995630244234299463	3.05	-1.8392090356371635533	3.05	-2.7175569924944324741
3.1	-1.0039187493468236713	3.1	-1.9651700968235530133	3.1	-2.9655497220522958004	3.1	-1.0010450480656147165	3.1	-1.957487809222716672	3.1	-2.9507169721220826318	3.1	-2.9507169721220826318	3.1	-0.99234894209769553386	3.1	-1.9340333816463823601	3.1	-2.9050397888509208318	3.15	-0.97363195842319699967	3.15	-1.8880668264891974	3.15	-2.8203209641561317778	3.1	-0.95631375927139496349	3.1	-1.8347628293575010697	3.1	-2.713780839911937105
3.15	-0.99956121649394276046	3.15	-1.9583321635555991088	3.15	-2.9573449808068948185	3.15	-0.99672956780411216373	3.15	-1.9507783675796473488	3.15	-2.9427708827982793107	3.15	-2.9427708827982793107	3.15	-0.98816096153053834221	3.15	-1.9277309592837870081	3.15	-2.8979276765881183985	3.2	-0.9697120633279928567	3.2	-1.8825206038054223762	3.2	-2.8146257361856360813	3.15	-0.95270542420323373888	3.15	-1.8302915780834039087	3.15	-2.7099263838938745245
3.2	-0.99527337492738801567	3.2	-1.9515643239787063202	3.2	-2.9491882421986928165	3.2	-0.99247975989418528705	3.2	-1.9441338630586708736	3.2	-2.9348630398720024408	3.2	-2.9348630398720024408	3.2	-0.98403343324177960395	3.2	-1.9214767485841746705	3.2	-2.8908216824607017865	3.25	-0.96586934928595268427	3.25	-1.8769946388587088022	3.25	-2.8088917205144374461	3.2	-0.94913175413060961975	3.2	-1.8257989220166790361	3.2	-2.7059963951425823251
3.25	-0.9910505787859883922	3.25	-1.9448661393772016965	3.25	-2.9410803411619629153	3.25	-0.98829452041257243163	3.25	-1.9375541203507486002	3.25	-2.9269947813348018055	3.25	-2.9269947813348018055	3.25	-0.9799651818709348711	3.25	-1.9152714903087513471	3.25	-2.8837246758641394319	3.3	-0.96203812482381694232	3.3	-1.8714909662911458719	3.3	-2.8031230499497245221	3.25	-0.94559311216409195581	3.25	-1.82128834259059005	3.25	-2.7019937650557868241
3.3	-0.98689223105323479465	3.3	-1.9382371115336592456	3.3	-2.9330220195528019893	3.3	-0.98417264768469999945	3.3	-1.9310389055784907016	3.3	-2.9191673204725578465	3.3	-2.9191673204725578465	3.3	-0.97595556859271852231	3.3	-1.9091158224734514344	3.3	-2.8766393334399913175	3.35	-0.95829485419561972697	3.35	-1.866011473773437949	3.35	-2.7973236988640159978	3.3	-0.94208977347478457018	3.3	-1.8167631594921809071	3.3	-2.6979214842411514491
3.35	-0.98279687286439623517	3.35	-1.9316767040514662283	3.35	-2.9250139324074553499	3.35	-0.98011227340068610738	3.35	-1.9245879422709061318	3.35	-2.9113817540150957993	3.35	-2.9113817540150957993	3.35	-0.97200199480074325851	3.35	-1.9030102068030380527	3.35	-2.8695681477655840376	3.4	-0.95456963179248345098	3.4	-1.8605578364515206013	3.4	-2.7914974805415415091	3.35	-0.93862193376945945266	3.35	-1.8122265293573465141	3.35	-2.6937826217354650713
3.4	-0.97876304593518997989	3.4	-1.9251843440342738967	3.4	-2.9170566537485331801	3.4	-0.976111722632565964	3.4	-1.9182008964490326246	3.4	-2.9036390698441748271	3.4	-2.9036390698441748271	3.4	-0.96810479127743636153	3.4	-1.8969551052765357765	3.4	-2.8625134374488182403	3.45	-0.95090678349869129258	3.45	-1.8551316306942713619	3.45	-2.7856480447602088945	3.4	-0.93518971678789425351	3.4	-1.8076814458337671978	3.4	-2.6895803051260884909
3.45	-0.97478932966938452891	3.45	-1.9187594265190763344	3.45	-2.9091506820595019139	3.45	-0.97216993134223407908	3.45	-1.9118773711717144847	3.45	-2.8959401542506918344	3.45	-2.8959401542506918344	3.45	-0.96426239134811646823	3.45	-1.8909508195420850677	3.45	-2.8554773550517516647	3.5	-0.947280023021310632	3.5	-1.8497342622224241978	3.5	-2.7797788778081344322	3.45	-0.93179318078240350005	3.45	-1.8031307408047960682	3.45	-2.6853177017343293633
3.5	-0.97087434069592187532	3.5	-1.9124013185250669402	3.5	-2.9012964454293256269	3.5	-0.96828577077847868455	3.5	-1.9056169304276748608	3.5	-2.8882857988540964213	3.5	-2.8882857988540964213	3.5	-0.96047374172820852278	3.5	-1.8849975861943594107	3.5	-2.8484618964732389144	3.55	-0.94375976293855742026	3.55	-1.8443665641740749323	3.55	-2.7738932949617357476	3.5	-0.92843232510928813901	3.5	-1.7985770866481117909	3.5	-2.6809980009852744294
3.55	-0.96701673226711430555	3.55	-1.9061093627445275672	3.55	-2.8934943063831993236	3.55	-0.96445790260981827492	3.55	-1.8994191101570394243	3.55	-2.8806767071709369391	3.55	-2.8806767071709369391	3.55	-0.9567371111687265495	3.55	-1.879095536958592128	3.55	-2.8414689084453459579	3.6	-0.94017797197958360247	3.6	-1.839030927320195306	3.6	-2.7679944787731277236	3.55	-0.92510709531738735651	3.55	-1.7940229993386072028	3.55	-2.6766243980536273843
3.6	-0.9632151936227600111	3.6	-1.8998828809072384068	3.6	-2.8857445664148313127	3.6	-0.96068503099426020765	3.6	-1.8932834136185523602	3.6	-2.8731135007730847191	3.6	-2.8731135007730847191	3.6	-0.95304736513417452345	3.6	-1.873244737329249887	3.6	-2.8345001018539553238	3.65	-0.93665198970051060188	3.65	-1.8337252798236313712	3.65	-2.7620853978544420768	3.6	-0.92181738928465588541	3.6	-1.7894708422715548151	3.6	-2.6722000788433310792
3.65	-0.95946844933578207041	3.65	-1.8937211768450098816	3.65	-2.8780474702352197071	3.65	-0.95696593399907924588	3.65	-1.8872093131026947	3.65	-2.8655967250677044236	3.65	-2.8655967250677044236	3.65	-0.94941946737189534406	3.65	-1.8674454271025872323	3.65	-2.8275570471724420152	3.7	-0.93326193661961421418	3.7	-1.8284563416616391667	3.7	-2.7561689414971500768	3.65	-0.91856306180952116167	3.65	-1.7849228306500584005	3.65	-2.6677282063315259111
3.7	-0.95577525847602109167	3.7	-1.887623539279756577	3.7	-2.8704032097524477271	3.7	-0.95329967497035883212	3.7	-1.8811961791972395593	3.7	-2.8581268545105678322	3.7	-2.8581268545105678322	3.7	-0.94583517685112516399	3.7	-1.861697305738360087	3.7	-2.8206411992052531318	3.75	-0.9298657290277434643	3.75	-1.8232196089208767834	3.75	-2.7502477674746747503	3.7	-0.91534392925498270647	3.7	-1.7803810363284890064	3.7	-2.6632119082817969274
3.75	-0.95213441406939960361	3.75	-1.8815892443636572435	3.75	-2.8628119277966735081	3.75	-0.94968436250332549447	3.75	-1.8752436609832554019	3.75	-2.8507042987756511625	3.75	-2.8507042987756511625	3.75	-0.94229944382242040412	3.75	-1.856000381884916769	3.75	-2.8137538913772836322	3.8	-0.92651137854014434602	3.8	-1.8180175357980647192	3.8	-2.7443244331408206666	3.75	-0.91215977376070460548	3.75	-1.7758473930004353281	3.75	-2.6586542663108116466
3.8	-0.94854474198336939812	3.8	-1.8756175579805203283	3.8	-2.8552737216039976272	3.8	-0.94611957939025984185	3.8	-1.8693509468583692244	3.8	-2.8433294053815732833	3.8	-2.8433294053815732833	3.8	-0.93881129259902890782	3.8	-1.8503545193843499287	3.8	-2.8068963481372861029	3.85	-0.9232131903133903568	3.85	-1.8128507046778409816	3.85	-2.7384013404025844955	3.8	-0.90901034710841269194	3.8	-1.7713237016365173366	3.8	-2.654058306274474577
3.85	-0.94500510040133079754	3.85	-1.8697077378445141265	3.85	-2.8477886460727510241	3.85	-0.94260395278715497239	3.85	-1.8635175127858957947	3.85	-2.8360024663209404299	3.85	-2.8360024663209404299	3.85	-0.93536976495691849109	3.85	-1.8447595383788914055	3.85	-2.8000696907487034672	3.9	-0.91993002753497336917	3.9	-1.8077197543450569855	3.9	-2.7324807525909807162	3.85	-0.90589537426569536648	3.85	-1.766811636088975204	3.85	-2.6494269899251822761
3.9	-0.94151437888362714217	3.9	-1.8638590353986809822	3.9	-2.8403567168051211045	3.9	-0.93913659333547440263	3.9	-1.8577426718145698799	3.9	-2.8287237205613211859	3.9	-2.8287237205613211859	3.9	-0.931973921643122692	3.9	-1.8392152196504571611	3.9	-2.793274943670797528	3.95	-0.91670001811071703159	3.95	-1.8026250379296801597	3.95	-2.7265647990701234694	3.9	-0.90281455664103090828	3.9	-1.7623127487914245714	3.9	-2.644763207780298654
3.95	-0.93807149757270265506	3.95	-1.8580706975380725618	3.95	-2.8329779129468707193	3.95	-0.93571627382051127955	3.95	-1.8520258528749676529	3.95	-2.8214933593467262533	3.95	-2.8214933593467262533	3.95	-0.9286228515001337537	3.95	-1.8337213086147929064	3.95	-2.7865130405986043118	4.	-0.91355824198740661581	4.	-1.7975672216203786864	4.	-2.7206554794123112807	3.95	-0.89976757501546128032	3.95	-1.7578284764913092947	3.95	-2.640069773133333522
4.	-0.93467540637521251838	4.	-1.8523419681697057171	4.	-2.8256521798374208775	4.	-0.93234126486223767086	4.	-1.8463663779494666134	4.	-2.8143115283492072185	4.	-2.8143115283492072185	4.	-0.92531557931869322936	4.	-1.8282775152604570818	4.	-2.7797848301615199731	4.05	-0.91034398616270577127	4.05	-1.7925460799288673123	4.05	-2.7147546756322036601	4.	-0.89675409233014330365	4.	-1.753360145964463395	4.	-2.6353494171331340043
4.05	-0.93132508414732884488	4.05	-1.8466720896233800335	4.05	-2.8183794314821910672	4.05	-0.92901287066677577034	4.05	-1.840763620907134464	4.05	-2.8071783321816507201	4.05	-2.8071783321816507201	4.05	-0.92205143378259403249	4.05	-1.8228835330286789035	4.05	-2.7730910814402643625	4.1	-0.90722147223366757195	4.1	-1.7875620885077601386	4.1	-2.7088641428157485319	4.05	-0.89377375594231930519	4.05	-1.7489089796641083365	4.05	-2.630604784852788517
4.1	-0.92801953790674049386	4.1	-1.8410603039263453207	4.1	-2.8111595528586728024	4.1	-0.92572785904148383508	4.1	-1.8352168931508416746	4.1	-2.8000938362075912472	4.1	-2.8000938362075912472	4.1	-0.91882941895118229714	4.1	-1.8175390298641239253	4.1	-2.7664324891878043501	4.15	-0.90417579254005198664	4.15	-1.7826155917537015055	4.15	-2.7029855290217289472	4.1	-0.89082620033137885577	4.1	-1.7444761012802809038	4.1	-2.6258384322674817407
4.15	-0.92475780193565712229	4.15	-1.835505853950310388	4.15	-2.803992402067214451	4.15	-0.92248606245918557607	4.15	-1.8297255391771952296	4.15	-2.7930580704883455719	4.15	-2.7930580704883455719	4.15	-0.91564856062344821783	4.15	-1.8122435912683701113	4.15	-2.7598096771256654393	4.2	-0.90114546157340499938	4.2	-1.7777067825539708942	4.2	-2.6971203736142638298	4.15	-0.8879110483894972739	4.15	-1.7400625411504144498	4.15	-2.621052824061014459
4.2	-0.92153893689735401189	4.2	-1.8300079844450626043	4.2	-2.7968778123371497714	4.2	-0.91928671590417697838	4.2	-1.824288904308148541	4.2	-2.7860710310301959193	4.2	-2.7860710310301959193	4.2	-0.91250823960753569521	4.2	-1.8069968861598052041	4.2	-2.7532232057759420678	4.25	-0.89812477132920829989	4.25	-1.7728357509771419788	4.25	-2.6912701133898543468	4.2	-0.88502791408139273322	4.2	-1.7356692415492210807	4.2	-2.6162503321810380679
4.25	-0.91836203032841708134	4.25	-1.8245659429906233815	4.25	-2.7898155938984476357	4.25	-0.91613225075734859843	4.25	-1.8189070331037086379	4.25	-2.7791326741983811887	4.25	-2.7791326741983811887	4.25	-0.90940758445899045529	4.25	-1.801798494441828009	4.25	-2.7466735733018467526	4.3	-0.89516029189675530286	4.3	-1.7680024938145188799	4.3	-2.6854360874878552183	4.25	-0.88217640356184702181	4.25	-1.7312970617794877368	4.25	-2.6114332350656051549
4.3	-0.91522621200219579529	4.3	-1.8191789809290170563	4.3	-2.7828055357243485815	4.3	-0.913010806841136348	4.3	-1.8135770209154288823	4.3	-2.7722429714455326397	4.3	-2.7722429714455326397	4.3	-0.90634995733793992374	4.3	-1.7966480252827003833	4.3	-2.7401612191339362548	4.35	-0.89216119660817510146	4.35	-1.7632078800223365476	4.35	-2.6796195458407711309	4.3	-0.87935611690986555251	4.3	-1.7269467830976827021	4.3	-2.6066037174666420156
4.35	-0.91213057539432228719	4.35	-1.8138463535754031004	4.35	-2.7758474071778041515	4.35	-0.90993291976235038234	4.35	-1.8083004593915239631	4.35	-2.7654017985208947252	4.35	-2.7654017985208947252	4.35	-0.90332216573168356906	4.35	-1.7915449654862795407	4.35	-2.733686537666086252	4.4	-0.8891784136716747059	4.4	-1.7584498402188794883	4.4	-2.6738216403850021704	4.35	-0.87656675109399097481	4.35	-1.7226191170315539155	4.35	-2.6017638708306478803
4.4	-0.90907429474044722807	4.4	-1.8085673215622028822	4.4	-2.7689409595058971075	4.4	-0.90689391718207824964	4.4	-1.8030759175956578895	4.4	-2.7586090541455554474	4.4	-2.7586090541455554474	4.4	-0.90033586798410168062	4.4	-1.7864889503197336258	4.4	-2.7272498611230144818	4.45	-0.8864834246092205709	4.45	-1.7537289208309115695	4.45	-2.6680434426771950863	4.4	-0.87380752088374457857	4.4	-1.7183146909072202129	4.4	-2.5969156939795294921
4.45	-0.90605657561072675973	4.45	-1.8033411515160851676	4.45	-2.7620859272861871847	4.45	-0.90389300985059096558	4.45	-1.797902725433691439	4.45	-2.7518646022344092056	4.45	-2.7518646022344092056	4.45	-0.89738621589750450148	4.45	-1.7814795006749423214	4.45	-2.7208514835071098748	4.5	-0.88365631002426307239	4.5	-1.7490464799380003439	4.5	-2.6622859605301371697	4.45	-0.87107856108912304603	4.45	-1.7140340930911550287	4.45	-2.5920610944607234998
4.5	-0.90307660848258479249	4.5	-1.7981671157599542712	4.5	-2.755282029751495971	4.5	-0.90092942482323245265	4.5	-1.7927802168140903434	4.5	-2.7451682856048877063	4.5	-2.7451682856048877063	4.5	-0.89447396575019743848	4.5	-1.7765161353302462562	4.5	-2.7144916529195618008	4.55	-0.88086123532630969201	4.55	-1.744401537215656153	4.55	-2.6565501101074116721	4.5	-0.86837906802980634655	4.5	-1.7097778321031787499	4.5	-2.58720189020983753
4.55	-0.90013361935289014863	4.55	-1.7930444934113030813	4.55	-2.7485289720340149701	4.55	-0.89800239039271890827	4.55	-1.7877077335193296648	4.55	-2.7385199275051721039	4.55	-2.7385199275051721039	4.55	-0.89159386713231226614	4.55	-1.7715984357633341124	4.55	-2.7081705783973751104	4.6	-0.87809891716363477549	4.6	-1.7397940769068149517	4.6	-2.6508367424287109725	4.55	-0.86570877794902798703	4.55	-1.7055463655098882891	4.55	-2.5823398109313228929
4.6	-0.89722685504085456888	4.6	-1.7879725706339395392	4.6	-2.7418264463334826461	4.6	-0.89511114091446473061	4.6	-1.7826846258821583906	4.6	-2.731919333029962471	4.6	-2.731919333029962471	4.6	-0.8887498204241868162	4.6	-1.7667258992624441645	4.6	-2.7018884289203762039	4.65	-0.87536828235023714359	4.65	-1.7352238214174220533	4.65	-2.6451466413921971457	4.6	-0.8630672499571308888	4.6	-1.7013400994670938853	4.6	-2.5774765006519982223
4.65	-0.89435558254484903455	4.65	-1.7829506409945797826	4.65	-2.7351741330113894769	4.65	-0.89225495031229680429	4.65	-1.7777102463216454674	4.65	-2.7253662904282760822	4.65	-2.7253662904282760822	4.65	-0.88594089357499463605	4.65	-1.7618977838515874789	4.65	-2.6956453350312154043	4.7	-0.87266880785801556311	4.7	-1.7306906358554209148	4.7	-2.639480528163894084	4.65	-0.86045407458339122169	4.65	-1.6971593897603865766	4.65	-2.5726135197214341783
4.7	-0.89151908842880789545	4.7	-1.7779780057730244537	4.7	-2.7285717016176672123	4.7	-0.88943315009010883967	4.7	-1.7727839408696369387	4.7	-2.7188605723275737126	4.7	-2.7188605723275737126	4.7	-0.88316313783483190382	4.7	-1.7571142742374714668	4.7	-2.6894414119217325481	4.75	-0.86999994743089590427	4.75	-1.7261943246211478518	4.75	-2.6338390644046852699	4.7	-0.85786884213227983282	4.7	-1.6930045465708885376	4.7	-2.5677523473066521954
4.75	-0.88871667822346504981	4.75	-1.7730539742297933429	4.75	-2.7220188118547995181	4.75	-0.88664509702189941901	4.75	-1.7679050520534303641	4.75	-2.7124019369080768088	4.75	-2.7124019369080768088	4.75	-0.88041881169317863512	4.75	-1.7523742642922020343	4.75	-2.6832767171825222334	4.8	-0.867361165230335375	4.8	-1.721734674893595903	4.8	-2.6282228557350463708	4.75	-0.85531114458433933747	4.75	-1.6888758373750303902	4.75	-2.5628943839195650549
4.8	-0.88594767581111472049	4.8	-1.7681778638341926708	4.8	-2.715515114483839333	4.8	-0.88389013156413414096	4.8	-1.7630729358101288466	4.8	-2.7059901290211972959	4.8	-2.7059901290211972959	4.8	-0.87770574641922589109	4.8	-1.7476775990207251731	4.8	-2.6771512987306620405	4.8500000000000005	-0.86475193540082636245	4.8500000000000005	-1.7173114584049305448	4.8500000000000005	-2.6226324549724494381	4.8	-0.85278057968678578213	4.8	-1.6847734899191681203	4.8	-2.558040954041942568
4.8500000000000005	-0.88321143355797581246	4.8500000000000005	-1.7633490006368262589	4.8500000000000005	-2.7090602521765349355	4.8500000000000005	-0.88116758655539265111	4.8500000000000005	-1.7582869695468042096	4.8500000000000005	-2.6996248811993711298	4.8500000000000005	-2.6996248811993711298	4.8500000000000005	-0.87502705282206710677	4.8500000000000005	-1.7430230700398466032	4.8500000000000005	-2.6710651450313015159	4.9	-0.86217174362211339987	4.9	-1.7129244326156004718	4.9	-2.6170683651872196966	4.8500000000000005	-0.85027674195929190094	4.8500000000000005	-1.6806976949616221047	4.8500000000000005	-2.5531933088105805398
4.9	-0.88050739343957527165	4.9	-1.7585667186595380682	4.9	-2.7026538603153732288	4.9	-0.87847682327823541487	4.9	-1.7535465362191772535	4.9	-2.6933059145696152472	4.9	-2.6933059145696152472	4.9	-0.87237574448553717484	4.9	-1.7384115168557685094	4.9	-2.6650183200923120926	4.95	-0.85962008292905970568	4.95	-1.7085733429328283041	4.95	-2.6115310426612093981	4.9	-0.84779923893709727865	4.9	-1.6766486090936503757	4.9	-2.5483526287368229611
4.95	-0.87783417324297684418	4.95	-1.7538303602929571913	4.95	-2.6962955677579172329	4.95	-0.87581418219340335164	4.95	-1.7488522190988020711	4.95	-2.6870329617527462815	4.95	-2.6870329617527462815	4.95	-0.86975590006754262962	4.95	-1.7338413832112030502	4.95	-2.6590107205597077877	5.	-0.85709646175025358652	5.	-1.7042579233897480233	5.	-2.6060208996238678192	4.95	-0.84534766796391766879	4.95	-1.6726263568830686795	4.95	-2.5435200264409294358
5.	-0.87519334471114780385	5.	-1.7491392821671238208	5.	-2.6899849975198440136	5.	-0.87318801223826991349	5.	-1.744199977714822574	5.	-2.6808056595150205574	5.	-2.6808056595150205574	5.	-0.86716571590153652906	5.	-1.7293124877999649242	5.	-2.6530423153361565614	5.05	-0.85460038210916655003	5.05	-1.6999778978085008845	5.05	-2.6005383068939404842	5.	-0.84292163053384854682	5.	-1.6686310333859046555	5.	-2.5386965493811408095
5.05	-0.87258085881167007702	5.05	-1.7444928351563343424	5.05	-2.6837217674914813681	5.05	-0.87058923505843247281	5.05	-1.7395922482087837046	5.05	-2.6746237607399169634	5.05	-2.6746237607399169634	5.05	-0.86460464438248506164	5.05	-1.724824340375828362	5.05	-2.6471130301170506401	5.1000000000000005	-0.85213139927498702253	5.1000000000000005	-1.6957329821592972975	5.1000000000000005	-2.5950835963785373554	5.05	-0.84052075685969732318	5.05	-1.6646627045232379718	5.05	-2.5338831825549862153
5.1000000000000005	-0.86999987802666189995	5.1000000000000005	-1.7398904018549421929	5.1000000000000005	-2.6775054910189471031	5.1000000000000005	-0.86801962177010869671	5.1000000000000005	-1.7350278587374316108	5.1000000000000005	-2.668486933453332251	5.1000000000000005	-2.668486933453332251	5.1000000000000005	-0.86207215126903843139	5.1000000000000005	-1.7203764524287485652	5.1000000000000005	-2.6412227719332498959	5.15	-0.84968901830866060939	5.15	-1.6915228834310768022	5.15	-2.5896570634135923749	5.1000000000000005	-0.83814504171566702012	5.1000000000000005	-1.6607214184895672438	5.1000000000000005	-2.5290808511884415242
5.15	-0.86744674687118139885	5.15	-1.735331349089173393	5.15	-2.6713357775320125407	5.15	-0.86547891093207779008	5.15	-1.7305059418044041885	5.15	-2.6623948521286956117	5.15	-2.6623948521286956117	5.15	-0.85956771503510981578	5.15	-1.7159683377019706542	5.15	-2.635371430489370502	5.2	-0.84727281477552482928	5.2	-1.6873473032520212069	5.2	-2.584258969020252116	5.15	-0.83579322639250746475	5.15	-1.656807211205123731	5.15	-2.5242904234702003674
5.2	-0.8649228570902530386	5.2	-1.7308150732381728597	5.2	-2.6652122330909444107	5.2	-0.86296654591982395082	5.2	-1.7260259586712604829	5.2	-2.6563471873236989917	5.2	-2.6563471873236989917	5.2	-0.85709082651429425292	5.2	-1.7115995125974743334	5.2	-2.6295588794231085046	5.25	-0.84488227720674457114	5.25	-1.6832059349171688783	5.25	-2.5788895419644079019	5.2	-0.83346507906310875221	5.2	-1.6529200221713134227	5.2	-2.5195127124296025737
5.25	-0.86242684708330392116	5.25	-1.7263409661467286365	5.25	-2.6591344609119572655	5.25	-0.8604819904101383958	5.25	-1.7215873343824205301	5.25	-2.6503436034779551724	5.25	-2.6503436034779551724	5.25	-0.85464098847047314344	5.25	-1.7072694965353467866	5.25	-2.6237849774907444398	5.3	-0.84251703328541842383	5.3	-1.6790984701048685781	5.3	-2.5735489808396917432	5.25	-0.83116194673570018858	5.25	-1.6490599151808815326	5.25	-2.5147484809280466056
5.3	-0.85995998565902041676	5.3	-1.7219084759664937445	5.3	-2.6531020612293872026	5.3	-0.85802473641310142906	5.3	-1.7171894965167359164	5.3	-2.6443837596451437181	5.3	-2.6443837596451437181	5.3	-0.85221771517059484697	5.3	-1.702977812268589043	5.3	-2.618049569683399373	5.3500000000000005	-0.84017663291127814184	5.3500000000000005	-1.6750245939456459831	5.3500000000000005	-2.5682374558659846313	5.3	-0.82888206739058773065	5.3	-1.6452267531608751727	5.3	-2.5099984402826156557
5.3500000000000005	-0.85751670958269528585	5.3500000000000005	-1.7175168875200751613	5.3500000000000005	-2.6471146349861304683	5.3500000000000005	-0.85559429725127139124	5.3500000000000005	-1.7128318814151696764	5.3500000000000005	-2.6384673101632052549	5.3500000000000005	-2.6384673101632052549	5.3500000000000005	-0.84982053216416372812	5.3500000000000005	-1.6987239861656313504	5.3500000000000005	-2.6123524882784901732	5.4	-0.8378606569000228727	5.4	-1.670983988582264807	5.4	-2.5629551107132344626	5.3500000000000005	-0.82662256851258077083	5.3500000000000005	-1.6414204124347104918	5.3500000000000005	-2.50526325247217678
5.4	-0.85510196294859384368	5.4	-1.7131657645142708035	5.4	-2.6411717777280764299	5.4	-0.85318996688006968823	5.4	-1.7085140255221066494	5.4	-2.6325939063288231159	5.4	-2.6325939063288231159	5.4	-0.84744897641868070744	5.4	-1.6945075484820010807	5.4	-2.6066935538308002082	5.45	-0.83556989742092535541	5.45	-1.6669763667506975355	5.45	-2.5577020646303790642	5.4	-0.82438536475951652506	5.4	-1.6376409675004309767	5.4	-2.500543536717645497
5.45	-0.85271324031496917326	5.45	-1.7088544929652268345	5.45	-2.6352730867274320656	5.45	-0.85080983702517233336	5.45	-1.7042342005983831944	5.45	-2.6267631798580512327	5.45	-2.6267631798580512327	5.45	-0.84510259640038340768	5.45	-1.6903280336324951054	5.45	-2.601072576107347266	5.5	-0.83330034424766627714	5.5	-1.6630013047793834174	5.5	-2.5524784117457585842	5.45	-0.82217395248259854561	5.45	-1.6338885109358203271	5.45	-2.4958398746984704886
5.5	-0.85035007300010963753	5.5	-1.7045825002395133954	5.5	-2.629418157800265602	5.5	-0.84845893544721443942	5.5	-1.6999949811364688673	5.5	-2.6209748138932643096	5.5	-2.6209748138932643096	5.5	-0.84278095077705316624	5.5	-1.6861849803988673227	5.5	-2.5954893549682644626	5.55	-0.83105521208413693823	5.55	-1.659058578325574987	5.55	-2.5472842271348706406	5.5	-0.81998543500310303915	5.5	-1.6301627729376769569	5.5	-2.491152804634717138
5.55	-0.84801192326728042867	5.55	-1.7003492493834458416	5.55	-2.6236065865776183838	5.55	-0.84613093212583409783	5.55	-1.6957928653250781946	5.55	-2.6152284117152540782	5.55	-2.6152284117152540782	5.55	-0.8404836073951026335	5.55	-1.6820779319909398001	5.55	-2.5899436811927092099	5.6000000000000005	-0.82883291274629753888	5.6000000000000005	-1.6551478276761186983	5.6000000000000005	-2.5421195636599585656	5.55	-0.81781587992672321464	5.55	-1.6264634187995760103	5.55	-2.4864828197342291606
5.6000000000000005	-0.84569850199230906017	5.6000000000000005	-1.6961541941241601814	5.6000000000000005	-2.6178379686967948606	5.6000000000000005	-0.84382742606166960007	5.6000000000000005	-1.6916283267101508713	5.6000000000000005	-2.609523624628007464	5.6000000000000005	-2.609523624628007464	5.6000000000000005	-0.83820422361715495694	5.6000000000000005	-1.6780072058963150601	5.6000000000000005	-2.5844353614823673086	5.65	-0.82663306904292134329	5.65	-1.6512687258094398193	5.65	-2.5369844555862992798	5.6000000000000005	-0.81566664903005440246	5.6000000000000005	-1.6227904231942852614	5.6000000000000005	-2.4818303791209351699
5.65	-0.84340931061628740423	5.65	-1.691996804613381171	5.65	-2.6121119001929113086	5.65	-0.84154841000448974488	5.65	-1.6875007327833184562	5.65	-2.6038600894162836761	5.65	-2.6038600894162836761	5.65	-0.83595978209671837106	5.65	-1.6739699101800114692	5.65	-2.5789640963477384	5.7	-0.82445531167207604613	5.7	-1.6474209452910466644	5.7	-2.5318789193790928607	5.65	-0.81353927186651212695	5.65	-1.6191437862379237503	5.65	-2.477195911648560909
5.7	-0.84114392933527137893	5.7	-1.6878765553295966139	5.7	-2.6064279777520986361	5.7	-0.83929210672622336695	5.7	-1.6834099562889412725	5.7	-2.5982374471640272547	5.7	-2.5982374471640272547	5.7	-0.83373321002017373969	5.7	-1.6699683204200169872	5.7	-2.5735297317592114179	5.75	-0.82229927893681376106	5.75	-1.6436041586479613656	5.75	-2.5268029548845138068	5.7	-0.81143311739110574905	5.7	-1.6155233585036832645	5.7	-2.4725798121689843728
5.75	-0.83890195186009997919	5.75	-1.6837929315405371995	5.75	-2.6007857990050316507	5.75	-0.83705835493576834111	5.75	-1.6793555910491439888	5.75	-2.5926553247624169845	5.75	-2.5926553247624169845	5.75	-0.83152897703867057711	5.75	-1.666000816364992905	5.75	-2.5681319999586134304	5.8	-0.82016461680786709187	5.8	-1.6398180387348698907	5.8	-2.5217565464438448758	5.75	-0.80934661733821524012	5.75	-1.6119289087581952589	5.75	-2.4679824427025057505
5.8	-0.8366829614627526116	5.8	-1.6797454257171640671	5.8	-2.5951849627720413132	5.8	-0.83484678163903309772	5.8	-1.6753364519786408336	5.8	-2.5871133440334846255	5.8	-2.5871133440334846255	5.8	-0.82934700784282469005	5.8	-1.6620671085554691436	5.8	-2.5627706590591137419	5.8500000000000005	-0.81805097915109941472	5.8500000000000005	-1.6360622590459658311	5.8500000000000005	-2.5167396639397646856	5.8	-0.80728034152739050064	5.8	-1.6083603165245233548	5.8	-2.4634041362970074515
5.8500000000000005	-0.83448656597921517657	5.8500000000000005	-1.6757335389927218952	5.8500000000000005	-2.5896250693012971982	5.8500000000000005	-0.83266234563425686005	5.8500000000000005	-1.6713511302006199897	5.8500000000000005	-2.5816111848905808028	5.8500000000000005	-2.5816111848905808028	5.8500000000000005	-0.8271869638193358816	5.8500000000000005	-1.6581667658928079198	5.8500000000000005	-2.5574454601561444549	5.9	-0.81595803850044713192	5.9	-1.6323364947001041092	5.9	-2.5117522638147344806	5.8500000000000005	-0.80523376098797693137	5.8500000000000005	-1.6048174113790445183	5.8500000000000005	-2.4588451982243388917
5.9	-0.83231237864988841327	5.9	-1.6717567806462123249	5.9	-2.5841057204860522299	5.9	-0.83049702057843126056	5.9	-1.6674014002263588107	5.9	-2.576148440928963582	5.9	-2.576148440928963582	5.9	-0.82504845652381282966	5.9	-1.6542993680184760357	5.9	-2.5521561499500746036	5.95	-0.8138854097654297805	5.95	-1.6286404182716363348	5.95	-2.5067942898188046	5.9	-0.80320650419391952237	5.9	-1.6013002437167417846	5.9	-2.4543059145713230418
5.95	-0.8301600176151481838	5.95	-1.6678146678893258791	5.95	-2.5786265200646957026	5.95	-0.82835336619839776341	5.95	-1.6634857983515545417	5.95	-2.5707247597280497336	5.95	-2.5707247597280497336	5.95	-0.82293115379212145435	5.95	-1.6504644972810787782	5.95	-2.5469024711303731937	6.	-0.81183281409642803255	6.	-1.6249737085389504371	6.	-2.5018656741986744243	5.95	-0.80119848721941763715	5.95	-1.5978079290148006728	5.95	-2.4497865172626305389
6.	-0.82802911986308923133	6.	-1.663906726019354565	6.	-2.5731870738054741703	6.	-0.82623101744026598589	6.	-1.6596038651574632506	6.	-2.5653397772178899547	6.	-2.5653397772178899547	6.	-0.82083466088607180714	6.	-1.6466617415985886229	6.	-2.5416841627887726042	6.05	-0.80979999427396430199	6.05	-1.6213360503319396224	6.05	-2.4969663386321203094	6.	-0.79920924048893264004	6.	-1.5943410654414559175	6.	-2.4452872594458159755
6.05	-0.82591930964555049296	6.05	-1.6600324880741126091	6.05	-2.567786989676260752	6.05	-0.82412936407771494542	6.05	-1.6557543056930496942	6.05	-2.5599931515277383463	6.05	-2.5599931515277383463	6.05	-0.8187568637276839988	6.05	-1.6428907635116269599	6.05	-2.5365009604699000036	6.1000000000000005	-0.80778651598239678937	6.1000000000000005	-1.6177271150494768074	6.1000000000000005	-2.4920961939898724176	6.05	-0.79723848720567070171	6.05	-1.5908991360901828144	6.05	-2.4408083408683539567
6.1000000000000005	-0.82383025475364205937	6.1000000000000005	-1.6561914940634602328	6.1000000000000005	-2.56242587799373979	6.1000000000000005	-0.82204876536089574745	6.1000000000000005	-1.6519397140083597198	6.1000000000000005	-2.5546844737143838852	6.1000000000000005	-2.5546844737143838852	6.1000000000000005	-0.81670854899887037424	6.1000000000000005	-1.6391515045938737063	6.1000000000000005	-2.531352623609117107	6.15	-0.80579213492632653599	6.15	-1.6141465890223701006	6.15	-2.4872551423697586033	6.1000000000000005	-0.79528601420484178834	6.1000000000000005	-1.587481984996427588	6.1000000000000005	-2.4363499489035234146
6.15	-0.82176170222406527243	6.15	-1.6523832962496808708	6.15	-2.5571033515851873799	6.15	-0.81998845824525818257	6.15	-1.6481558957312543017	6.15	-2.5494134001086522386	6.15	-2.5494134001086522386	6.15	-0.81466688222500771402	6.15	-1.6354421426673622803	6.15	-2.5262388093637903089	6.2	-0.80381654256125669478	6.2	-1.610594156767424985	6.2	-2.4824430770598924157	6.15	-0.79334351281961092025	6.15	-1.5840892189115543369	6.15	-2.431912251111358331
6.2	-0.81971279730861520865	6.2	-1.6486074504009795871	6.2	-2.5518190259068713432	6.2	-0.81794756364158112261	6.2	-1.6444040491257597835	6.2	-2.544179593226870965	6.2	-2.544179593226870965	6.2	-0.81265040455157893477	6.2	-1.6317638455920282017	6.2	-2.5211593195538779863	6.25	-0.80185945265733900662	6.25	-1.6070695058247779949	6.25	-2.4776598833498585697	6.2	-0.79143477177389509373	6.2	-1.580721244360428638	6.2	-2.4274953947714218986
6.25	-0.81768282773735630803	6.25	-1.6448634719168318255	6.25	-2.54657251896415753	6.25	-0.815926632250053274	6.25	-1.64068365509261062	6.25	-2.5389826852555343669	6.25	-2.5389826852555343669	6.25	-0.81065312428277773739	6.25	-1.6281156876289134838	6.25	-2.5161138579078118654	6.3	-0.7999205833361840418	6.3	-1.6035723254107217828	6.3	-2.4729054390738610528	6.25	-0.78953547389194478048	6.25	-1.5773772596715453126	6.25	-2.4230995117179687644
6.3	-0.81567582618485164828	6.3	-1.6411510498466588604	6.3	-2.5413634527696760095	6.3	-0.81392494134228151147	6.3	-1.636994471792641781	6.3	-2.5338223208922491699	6.3	-2.5338223208922491699	6.3	-0.80867438372762960572	6.3	-1.6244973453700042327	6.3	-2.5111021511645860521	6.3500000000000005	-0.79799963676197126119	6.3500000000000005	-1.6001023075151006616	6.3500000000000005	-2.468179615265266855	6.3	-0.78765338048326989337	6.3	-1.5740572647731380754	6.3	-2.4187247155866171318
6.3500000000000005	-0.81368424476452843349	6.3500000000000005	-1.6374695116043713494	6.3500000000000005	-2.5361914473475506426	6.3500000000000005	-0.81194218656665746044	6.3500000000000005	-1.6333359526248537304	6.3500000000000005	-2.5286981466172200173	6.3500000000000005	-2.5286981466172200173	6.3500000000000005	-0.80671477781600951385	6.3500000000000005	-1.62090847070731367	6.3500000000000005	-2.5061239242549929384	6.4	-0.79609627210713293384	6.4	-1.5966592076381766195	6.4	-2.4634822805172603797	6.3500000000000005	-0.78578824628091831079	6.3500000000000005	-1.5707610570016072508	6.3500000000000005	-2.4143711046560075466
6.4	-0.81171280648913917167	6.4	-1.6338189019109209806	6.4	-2.5310561367567152742	6.4	-0.80997108290963954166	6.4	-1.6297100224466287209	6.4	-2.5236098305714575415	6.4	-2.5236098305714575415	6.4	-0.80477366214041688708	6.4	-1.6173481156284329373	6.4	-2.5011788994272943328	6.45	-0.79421074446039029379	6.45	-1.5932425498892496537	6.45	-2.4588132821723460997	6.4	-0.78394054288664057578	6.4	-1.5674885558973579652	6.4	-2.4100387562109668802
6.45	-0.80975974335522154031	6.45	-1.6301983883535944998	6.45	-2.525957145380488321	6.45	-0.8080346167848090566	6.45	-1.6261082899701498963	6.45	-2.5185569535379315254	6.45	-2.5185569535379315254	6.45	-0.80285080117732363783	6.45	-1.6138166983494027837	6.45	-2.496266811820300063	6.5	-0.79234165127064753459	6.5	-1.5898521918825556023	6.5	-2.4541724851573701362	6.45	-0.78210783505719812404	6.45	-1.5642391833590779372	6.45	-2.4057277580617584244
6.5	-0.8078248786268069367	6.5	-1.626607710474330464	6.5	-2.5208941081125929627	6.5	-0.80610358176909170493	6.5	-1.6225407052890148849	6.5	-2.5135392725302758889	6.5	-2.5135392725302758889	6.5	-0.80094506290287599463	6.5	-1.6103145167360587685	6.5	-2.4913873888536081516	6.55	-0.7904897302879376316	6.55	-1.5864878011024625517	6.55	-2.449559734558315314	6.5	-0.780292096645266389	6.5	-1.5610131053880153637	6.5	-2.4014381481270497797
6.55	-0.80590791990936024201	6.55	-1.6230464726168694121	6.55	-2.5158666613865718499	6.55	-0.80419570373218452386	6.55	-1.6190004821815142435	6.55	-2.5085564012639425565	6.55	-2.5085564012639425565	6.55	-0.79905535387080702593	6.55	-1.6068406800433172326	6.55	-2.486540326618967642	6.6000000000000005	-0.788654415107403663	6.6000000000000005	-1.5831490754207205275	6.6000000000000005	-2.4449748744525073854	6.55	-0.77849244409051322039	6.55	-1.5578099924581748117	6.55	-2.3971699763846695662
6.6000000000000005	-0.80400859565417789014	6.6000000000000005	-1.6195142880829720748	6.6000000000000005	-2.5108744449020801334	6.6000000000000005	-0.8023026233169262065	6.6000000000000005	-1.6154891733208225205	6.6000000000000005	-2.5036079447658057582	6.6000000000000005	-2.5036079447658057582	6.6000000000000005	-0.79718257348238704982	6.6000000000000005	-1.603392623715604061	6.6000000000000005	-2.4817253252798585974	6.65	-0.78683545963556869379	6.65	-1.5798357243773992013	6.65	-2.440417744944865597	6.6000000000000005	-0.77670895334611747865	6.6000000000000005	-1.5546296594069661635	6.6000000000000005	-2.3929232750917440283
6.65	-0.80212661675809105888	6.65	-1.6160107731940229009	6.65	-2.5059171016575321414	6.65	-0.80042755653303493841	6.65	-1.6120062908611397615	6.65	-2.4986936374664940026	6.65	-2.4986936374664940026	6.65	-0.79532796854450848568	6.65	-1.5999695347215232998	6.65	-2.4769421410527233213	6.7	-0.7850326206462676465	6.7	-1.5765474604223556394	6.7	-2.4358881824062907618	6.65	-0.77493970790838872149	6.65	-1.5514717822004734442	6.65	-2.3886980642822184582
6.7	-0.80026172924865549927	6.7	-1.6125355542748931694	6.7	-2.5009942779959265387	6.7	-0.7985694581000356418	6.7	-1.6085513776804945764	6.7	-2.4938131201764604613	6.7	-2.4938131201764604613	6.7	-0.79349108347717765409	6.7	-1.5965739098492669411	6.7	-2.4721905582773918441	6.75	-0.78324565851429087163	6.75	-1.5732839991059664961	6.75	-2.4313860198261242075	6.7	-0.77318580644473980062	6.7	-1.5483362694217450698	6.7	-2.3844943546268896328
6.75	-0.79840988039038282995	6.75	-1.6090881387551072183	6.75	-2.4961056312331508903	6.75	-0.79672827128426450602	6.75	-1.6051238970657708906	6.75	-2.4889660598800267013	6.75	-2.4889660598800267013	6.75	-0.79167056997174549068	6.75	-1.5932081870359008085	6.75	-2.4674703100202542439	6.8	-0.78147434048188767927	6.8	-1.5700450591874111912	6.8	-2.4269110871339824258	6.75	-0.77144703613729646895	6.75	-1.5452229701363090454	6.75	-2.3803121482287824393
6.8	-0.79657893255351258197	6.8	-1.6056681493774819726	6.8	-2.4912507867115260084	6.8	-0.79490318938065441163	6.8	-1.601723941369157407	6.8	-2.4841521301178294544	6.8	-2.4841521301178294544	6.8	-0.78986614574825780713	6.8	-1.589870889669529574	6.8	-2.4627810586824440549	6.8500000000000005	-0.77971843543406220139	6.8500000000000005	-1.5668303624852809677	6.8500000000000005	-2.4224632114971561288	6.8	-0.76972494305703327915	6.8	-1.54213180062278782	6.8	-2.3761514412557207357
6.8500000000000005	-0.79476770332386179507	6.8500000000000005	-1.6022760210285821546	6.8500000000000005	-2.4864294367523025317	6.8500000000000005	-0.79309460173551949371	6.8500000000000005	-1.5983507529703194063	6.8500000000000005	-2.4793710025970951152	6.8500000000000005	-2.4793710025970951152	6.8500000000000005	-0.78807819126964355263	6.8500000000000005	-1.5865578568887835864	6.8500000000000005	-2.4581224742332889018	6.9	-0.77786168337099407107	6.9	-1.5636341731145804008	6.9	-2.4180419847365026915	6.8500000000000005	-0.76801700593299521268	6.8500000000000005	-1.5390618918907219847	6.8500000000000005	-2.3720122172997627319
6.9	-0.79296794964238952486	6.9	-1.5989103646308957171	6.9	-2.4816412249536628428	6.9	-0.79130178003518042538	6.9	-1.5950040789645022985	6.9	-2.4746223528614888535	6.9	-2.4746223528614888535	6.9	-0.78630567196579582244	6.9	-1.5832675073904964587	6.9	-2.4534943142866918609	6.95	-0.77611100563119724372	6.95	-1.5604656316704015706	6.95	-2.4136476176712707208	6.9	-0.76632724992437542012	6.9	-1.5360145864181883608	6.9	-2.367894455189475958
6.95	-0.79118488753403638954	6.95	-1.595571196159531723	6.95	-2.4768858123061814904	6.95	-0.78952478655457180237	6.95	-1.5916836355164101183	6.95	-2.4699058628918570642	6.95	-2.4699058628918570642	6.95	-0.78454702711030070027	6.95	-1.5800025141919059924	6.95	-2.4488963785954738204	7.	-0.7745409808486792268	7.	-1.5573289987353243923	7.	-2.4092801630562164712	6.95	-0.76464321209373283336	6.95	-1.5329868169348763295	6.95	-2.3637980908824663462
7.	-0.78941673675408320185	7.	-1.5922581894901327444	7.	-2.4721628692533570384	7.	-0.7877632878566800454	7.	-1.588389070443403512	7.	-2.4652212145222007393	7.	-2.4652212145222007393	7.	-0.78280357390561430979	7.	-1.576763946349538045	7.	-2.4443283858833411615	7.05	-0.77284452838513673825	7.05	-1.5542085578523095468	7.05	-2.404938741697032064	7.	-0.76297751440425935783	7.	-1.5299810307841021635	7.	-2.3597231220531249548
7.05	-0.7876644062638041236	7.05	-1.5889710403648769435	7.05	-2.46747206548826378	7.05	-0.78601705420453919202	7.05	-1.5851200569803106837	7.05	-2.4605680934092240483	7.05	-2.4605680934092240483	7.05	-0.78107639327174739276	7.05	-1.5735501718757906516	7.05	-2.4397900359840096426	7.1000000000000005	-0.77116240461162684199	7.1000000000000005	-1.5511110173735555307	7.1000000000000005	-2.4006234811533401533	7.05	-0.76132546721004785718	7.05	-1.5269963144895190939	7.05	-2.3556695005849027433
7.1000000000000005	-0.78592743362053727252	7.1000000000000005	-1.5857091929752981493	7.1000000000000005	-2.4628130650312301703	7.1000000000000005	-0.78428586057835831154	7.1000000000000005	-1.5818762736447684297	7.1000000000000005	-2.4559461882112816127	7.1000000000000005	-2.4559461882112816127	7.1000000000000005	-0.77936311254409473998	7.1000000000000005	-1.5703606903462156229	7.1000000000000005	-2.4352810712876553002	7.15	-0.76949441713371823533	7.15	-1.5480361190115969656	7.15	-2.3963341974235291764	7.1000000000000005	-0.75968667426143223869	7.1000000000000005	-1.5240318479249012471	7.1000000000000005	-2.3516371466538367721
7.15	-0.78420482000039164363	7.15	-1.582472938916127937	7.15	-2.45818557391357031	7.15	-0.78256948655849794437	7.15	-1.5786574041468400016	7.15	-2.4513551905929332716	7.15	-2.4513551905929332716	7.15	-0.77766484119429445751	7.15	-1.5671950369339078941	7.15	-2.4308012281074251871	7.2	-0.76784036320570645414	7.2	-1.5449836070063302492	7.2	-2.3920707053600743166	7.15	-0.75806273069827929195	7.15	-1.5210881285170513607	7.15	-2.3476260225781633081
7.2	-0.78249715097525069517	7.2	-1.5792613480413087595	7.2	-2.4535892437578247362	7.2	-0.78086771619563559983	7.2	-1.5754631372960114522	7.2	-2.4467947952263448001	7.2	-2.4467947952263448001	7.2	-0.77598080386237199212	7.2	-1.5640532468101265307	7.2	-2.4263502443998121714	7.25	-0.76620485195840860025	7.25	-1.5419539125665782024	7.25	-2.3878328289116786462	7.2	-0.75645176455813822157	7.2	-1.5181648513998805702	7.2	-2.3436360711122344619
7.25	-0.78080396650141383416	7.25	-1.5760743127769595914	7.25	-2.4490237682111455968	7.25	-0.77918033789904819977	7.25	-1.5722931669132223781	7.25	-2.4422646997902152402	7.25	-2.4422646997902152402	7.25	-0.7743109537156933357	7.25	-1.5609349793210202662	7.25	-2.4219278588267217005	7.3	-0.7645984139864492022	7.3	-1.538945681797404413	7.3	-2.3836203807693114038	7.25	-0.75485333696673697533	7.25	-1.515261483175140623	7.25	-2.3396672121668811596
7.3	-0.77912504163064618677	7.3	-1.5729115253924080488	7.3	-2.4444888346319357297	7.3	-0.77750714435553027572	7.3	-1.5691471917508719189	7.3	-2.4377646049667748025	7.3	-2.4377646049667748025	7.3	-0.77265504857873905464	7.3	-1.5578399490818561178	7.3	-2.4175338116921324414	7.3500000000000005	-0.76295738480828880678	7.3500000000000005	-1.5359571395593788882	7.3500000000000005	-2.3794331122256707761	7.3	-0.75326902935878429864	7.3	-1.5123776604300286436	7.3	-2.3357193517602827065
7.3500000000000005	-0.77746017079245777506	7.3500000000000005	-1.5697726833944643005	7.3500000000000005	-2.4399841337953879694	7.3500000000000005	-0.77584793237571525159	7.3500000000000005	-1.5660249153956940439	7.3500000000000005	-2.4332942144362862032	7.3500000000000005	-2.4332942144362862032	7.3500000000000005	-0.77101288314243717718	7.3500000000000005	-1.5547678267486033756	7.3500000000000005	-2.4131678449274198407	7.4	-0.76134013688957492266	7.4	-1.5329913138919291348	7.4	-2.3752708915897263129	7.3500000000000005	-0.75169560114632412009	7.3500000000000005	-1.5095143754260520877	7.3500000000000005	-2.3317924861452735919
7.4	-0.77580917696967105156	7.4	-1.5666574904728113757	7.4	-2.4355093598978413644	7.4	-0.77420250280207243153	7.4	-1.5629260461807811238	7.4	-2.4288532348702013036	7.4	-2.4288532348702013036	7.4	-0.76938427530027510372	7.4	-1.5517183817242990328	7.4	-2.4088297027196907424	7.45	-0.75977478428518561602	7.45	-1.5300485407706213131	7.45	-2.3711335840950610175	7.4	-0.75013569758857468947	7.4	-1.5066700643520452343	7.4	-2.3278864576675716869
7.45	-0.77417110992351409726	7.45	-1.5635656277252797301	7.45	-2.4310642091935538347	7.45	-0.77257066045198457671	7.45	-1.5598502971191108721	7.45	-2.4244413759238223145	7.45	-2.4244413759238223145	7.45	-0.76776904049125019744	7.45	-1.5486913501795136716	7.45	-2.404519130918858658	7.5	-0.75819848921712459129	7.5	-1.5271229894211022597	7.5	-2.367020905619805928	7.45	-0.74858824908115842308	7.45	-1.5038451264585311274	7.45	-2.3240012083041685273
7.5	-0.77254734109870276354	7.5	-1.5604968140621183897	7.5	-2.4266483841474037875	7.5	-0.7709522139506090549	7.5	-1.5567973858026910064	7.5	-2.42005835022657612	7.5	-2.42005835022657612	7.5	-0.76616696237793698022	7.5	-1.5456864785109081801	7.5	-2.4002358774087663745	7.55	-0.7566376352137205671	7.55	-1.5242223307583492399	7.55	-2.3629327205440416554	7.5	-0.7470530999934790873	7.5	-1.5010392820768901899	7.5	-2.3201366474230178546
7.55	-0.77093733328349807925	7.55	-1.5574508984310149375	7.55	-2.422261591581255438	7.55	-0.76934697568878024113	7.55	-1.5537670343270720225	7.55	-2.4157038733722320102	7.55	-2.4157038733722320102	7.55	-0.76457797540106652315	7.55	-1.5427029011646173061	7.55	-2.3959796891740178461	7.6000000000000005	-0.7550859110075370213	7.6000000000000005	-1.521340011412599262	7.6000000000000005	-2.3588688177907804571	7.55	-0.74552999306259086207	7.55	-1.4982524022280646078	7.55	-2.3162926844936343697
7.6000000000000005	-0.76933982310043709014	7.6000000000000005	-1.5544274204111094322	7.6000000000000005	-2.4179035339696596318	7.6000000000000005	-0.76775476170414249112	7.6000000000000005	-1.5507589692135853263	7.6000000000000005	-2.4113776639083002165	7.6000000000000005	-2.4113776639083002165	7.6000000000000005	-0.7630019598285281241	7.6000000000000005	-1.5397417848356352803	7.6000000000000005	-2.3917502936721329943	7.65	-0.75354951420406479405	7.65	-1.5184775849912731075	7.65	-2.3548290144425690759	7.6000000000000005	-0.74401843596715276167	7.6000000000000005	-1.4954842158819302557	7.6000000000000005	-2.3124692228686797596
7.65	-0.76775522384816820336	7.65	-1.5514261749034679541	7.65	-2.413573924206550813	7.65	-0.76617539160120468884	7.65	-1.5477729213254035987	7.65	-2.4070794433244846244	7.65	-2.4070794433244846244	7.65	-0.76143804878072116433	7.65	-1.5368019286881183281	7.65	-2.3875475309423463028	7.7	-0.75202467123143899402	7.7	-1.5156357359712661956	7.7	-2.3508131268086915969	7.65	-0.74251990851834681235	7.65	-1.4927346443730551121	7.65	-2.3086661646525151619
7.7	-0.7661833572675398692	7.7	-1.548446892323716195	7.7	-2.409272476372805251	7.7	-0.7646086884607027892	7.7	-1.5448086257924722416	7.7	-2.4028089360409081748	7.7	-2.4028089360409081748	7.7	-0.75988683186920607906	7.7	-1.533883028994104618	7.7	-2.3833710659293383178	7.75	-0.75051155125035089284	7.75	-1.5128135101053216535	7.75	-2.3468209644948740432	7.7	-0.74103184893580495109	7.7	-1.490003384899160725	7.7	-2.3048834078703885293
7.75	-0.76462404344380946686	7.75	-1.5454893069597882731	7.75	-2.4049989077803479214	7.75	-0.76305426438023386932	7.75	-1.5418659115349379337	7.75	-2.3985658734603104286	7.75	-2.3985658734603104286	7.75	-0.75834814059448143109	7.75	-1.5309852753680025392	7.75	-2.3792206875210938673	7.8	-0.74901040785780086115	7.8	-1.5100107925873188743	7.8	-2.342852340248662712	7.75	-0.73955564043474405377	7.75	-1.4872903140477019303	7.75	-2.3011208509971605478
7.8	-0.76307713707661189496	7.8	-1.5425531599410422408	7.8	-2.4007529390740063742	7.8	-0.76151259227293350194	7.8	-1.5389442531811153416	7.8	-2.3943499736322458164	7.8	-2.3943499736322458164	7.8	-0.75682138939053209874	7.8	-1.5281073694107734366	7.8	-2.3750961542717673281	7.8500000000000005	-0.74754981385200869991	7.8500000000000005	-1.5072204500740921264	7.8500000000000005	-2.3389065605373328043	7.8	-0.73809076704642564338	7.8	-1.4845952404866120648	7.8	-2.2973783880302836907
7.8500000000000005	-0.76154243735951500066	7.8500000000000005	-1.539638192272670771	7.8500000000000005	-2.396534293904449117	7.8500000000000005	-0.75998286202413114185	7.8500000000000005	-1.5360436670069969798	7.8500000000000005	-2.3901609818859715535	7.8500000000000005	-2.3901609818859715535	7.8500000000000005	-0.75530650993361662067	7.8500000000000005	-1.525250450781650366	7.8500000000000005	-2.3709972308972769825	7.9	-0.74598604813592611855	7.9	-1.5044651003462056916	7.9	-2.3349848865073940944	7.8500000000000005	-0.73663690532547264902	7.8500000000000005	-1.4819179273848445684	7.8500000000000005	-2.2936559091189039708
7.9	-0.76001970883063466088	7.9	-1.536744143849787561	7.9	-2.3923426989357420419	7.9	-0.75846512417960173298	7.9	-1.5331638148495139109	7.9	-2.3859986301708173185	7.9	-2.3859986301708173185	7.9	-0.75380368266408692897	7.9	-1.5224134438196483983	7.9	-2.3669236745138576074	7.95	-0.74454189408946391813	7.95	-1.5017207009248996263	7.95	-2.3310859273321656022	7.9	-0.73519445731012920398	7.9	-1.4792583664918868646	7.9	-2.2899533122774465843
7.95	-0.75850900701104896897	7.95	-1.5338707859847913938	7.95	-2.3881778850915621255	7.95	-0.75695921798573349144	7.95	-1.5303044520415835084	7.95	-2.3818626573652692459	7.95	-2.3818626573652692459	7.95	-0.75231227029548538355	7.95	-1.5195967294332355954	7.95	-2.3628752594311484857	8.	-0.74311462983071719952	8.	-1.4989891892139475015	8.	-2.3272094816033846068	7.95	-0.73376273182280646182	7.95	-1.4766162111165909815	7.95	-2.2862704792384990378
8.	-0.75700997752068287804	8.	-1.5310178563094240697	8.	-2.3840395848440211851	8.	-0.75546498568865928463	8.	-1.5274653377417104734	8.	-2.3777528051980958556	8.	-2.3777528051980958556	8.	-0.75083283411532722642	8.	-1.5167990214595237866	8.	-2.3588517484001300724	8.05	-0.74167417973324931925	8.05	-1.4962824878821562015	8.05	-2.3233557718062875248	8.	-0.73234177437005360955	8.	-1.4739913431914521527	8.	-2.2826072999284432822
8.05	-0.75552252392142002999	8.05	-1.5281851191877376251	8.05	-2.3799275347536491849	8.05	-0.75398227248512352307	8.05	-1.5246462348583739355	8.05	-2.3736688182333147466	8.05	-2.3736688182333147466	8.05	-0.74936438006997951932	8.05	-1.5140210790766355166	8.05	-2.3548529135371249962	8.100000000000001	-0.74024356051011880884	8.100000000000001	-1.4935933270567607689	8.100000000000001	-2.3195244818343715409	8.05	-0.73093144876022002794	8.05	-1.4713835897497087013	8.05	-2.2789636604490103375
8.100000000000001	-0.75404655821858187073	8.100000000000001	-1.5253723426672012031	8.100000000000001	-2.3758414744468593135	8.100000000000001	-0.75251092639383584364	8.100000000000001	-1.5218469099273489727	8.100000000000001	-2.3696104438521505266	8.100000000000001	-2.3696104438521505266	8.100000000000001	-0.74790696492019229009	8.100000000000001	-1.5112625274601520111	8.100000000000001	-2.3508785270364720982	8.15	-0.73882039627529472537	8.15	-1.4909220676324639764	8.15	-2.3157154375112651539	8.100000000000001	-0.72953161275111774126	8.100000000000001	-1.4687927780695096309	8.100000000000001	-2.2753394455770002389
8.15	-0.75258174183994375679	8.15	-1.5225792770963952587	8.15	-2.3717811456966115507	8.15	-0.75105079840950775776	8.15	-1.5190671335631086166	8.15	-2.3655774322627747128	8.15	-2.3655774322627747128	8.15	-0.74646078370730782105	8.15	-1.5085229049857527313	8.15	-2.3469283630507022672	8.200000000000001	-0.73740764956951264011	8.200000000000001	-1.4882683303970591512	8.200000000000001	-2.3119284530825651246	8.15	-0.72814218005347601915	8.15	-1.466218746054095003	8.15	-2.2717345393951453045
8.200000000000001	-0.75112808692615005902	8.200000000000001	-1.5198057087327101022	8.200000000000001	-2.3677462946928516984	8.200000000000001	-0.7496017416560860298	8.200000000000001	-1.5163066783691487896	8.200000000000001	-2.3615695363882718386	8.200000000000001	-2.3615695363882718386	8.200000000000001	-0.7450255120322412026	8.200000000000001	-1.5058020863379947853	8.200000000000001	-2.3430021982918279103	8.250000000000002	-0.73600640044506334357	8.250000000000002	-1.4856322033401446845	8.250000000000002	-2.3081633499902983459	8.200000000000001	-0.7267629755224848226	8.200000000000001	-1.4636613204063720146	8.200000000000001	-2.2681488242888796989
8.250000000000002	-0.74968544233166376594	8.250000000000002	-1.5170514084919771656	8.250000000000002	-2.3637366697864044328	8.250000000000002	-0.74816361324973636271	8.250000000000002	-1.513565324191287926	8.250000000000002	-2.3575865120924929886	8.250000000000002	-2.3575865120924929886	8.250000000000002	-0.74360100929463313988	8.250000000000002	-1.5030998593564677048	8.250000000000002	-2.3390998115172520264	8.3	-0.73461526526211991701	8.3	-1.4830137847990098194	8.3	-2.3044199526196927156	8.250000000000002	-0.72539381993079601661	8.250000000000002	-1.4611203248675821603	8.250000000000002	-2.2645821816374418355
8.3	-0.74825363419763239687	8.3	-1.5143161508215041148	8.3	-2.3597520223173840246	8.3	-0.74673627140899345618	8.3	-1.5108428461078147066	8.3	-2.3536281176414808217	8.3	-2.3536281176414808217	8.3	-0.74218713741677510161	8.3	-1.5004160150182877298	8.3	-2.3352209836308468563	8.350000000000001	-0.73323369502454118767	8.350000000000001	-1.4804128339616583567	8.350000000000001	-2.3006980828384749755	8.3	-0.72403468971505426649	8.3	-1.4585956127334067192	8.3	-2.2610344933163731994
8.350000000000001	-0.74683251813868282141	8.350000000000001	-1.511599717001166163	8.350000000000001	-2.3557921067218217443	8.350000000000001	-0.7453195769865974587	8.350000000000001	-1.5081390367363617934	8.350000000000001	-2.3496941146298457945	8.350000000000001	-2.3496941146298457945	8.350000000000001	-0.74078376078584181814	8.350000000000001	-1.4977503473860986078	8.350000000000001	-2.3313654976831435959	8.4	-0.73186322075443824393	8.4	-1.4778287074715237702	8.4	-2.2969975577915973045	8.350000000000001	-0.72268542125343494698	8.350000000000001	-1.4560870153094271357	8.350000000000001	-2.2575056393796102152
8.4	-0.74542196351815033496	8.4	-1.5089018915708678568	8.4	-2.3518566803432890087	8.4	-0.74391339443648823483	8.4	-1.5054536767200868093	8.4	-2.345784266742660531	8.4	-2.345784266742660531	8.4	-0.73939074619568490209	8.4	-1.4951026535549680841	8.4	-2.3275331388700773904	8.450000000000001	-0.73050420173603284703	8.450000000000001	-1.4752606460198717026	8.450000000000001	-2.2933181927827432382	8.4	-0.72134589368321942264	8.4	-1.4535943722862090461	8.4	-2.2539954996248870403
8.450000000000001	-0.74402432231094970393	8.450000000000001	-1.5062225479625856774	8.450000000000001	-2.3479455071214253114	8.450000000000001	-0.74251819500677861899	8.450000000000001	-1.5027858266301392757	8.450000000000001	-2.3418982696506590511	8.450000000000001	-2.3418982696506590511	8.450000000000001	-0.73800796281696592828	8.450000000000001	-1.4924727336055437624	8.450000000000001	-2.3237236945307064508	8.500000000000002	-0.72915132123759746675	8.500000000000002	-1.472708799860367264	8.500000000000002	-2.2896598144797825454	8.450000000000001	-0.720015988162899437	8.450000000000001	-1.4511175251459180793	8.450000000000001	-2.25050395336109675
8.500000000000002	-0.74263226765867714173	8.500000000000002	-1.5035612183659002518	8.500000000000002	-2.3440583388726807846	8.500000000000002	-0.74113056905596094612	8.500000000000002	-1.5001390639349715849	8.500000000000002	-2.3380360984770861495	8.500000000000002	-2.3380360984770861495	8.500000000000002	-0.73663528206511931163	8.500000000000002	-1.4898603905538604486	8.500000000000002	-2.3199369541434103439	8.55	-0.72775724818885568479	8.55	-1.470173557116622027	8.55	-2.2860222405494948568	8.500000000000002	-0.71869560720115018941	8.500000000000002	-1.4486563155518969984	8.500000000000002	-2.2470308793627028239
8.55	-0.74125233534374450335	8.55	-1.5009179571325703905	8.55	-2.3401949529763272264	8.55	-0.73975518268193020718	8.55	-1.4975076734111180634	8.55	-2.3341973515237406125	8.55	-2.3341973515237406125	8.55	-0.73527257769838928161	8.55	-1.4872654302926151719	8.55	-2.3161727093206128284	8.600000000000001	-0.72649681243025530836	8.600000000000001	-1.4676616782428961133	8.600000000000001	-2.2824054988070635153	8.55	-0.71738459845253111797	8.55	-1.4462105938628633751	8.55	-2.2435761566112520994
8.600000000000001	-0.73988270353368701209	8.600000000000001	-1.4982924728599178324	8.600000000000001	-2.3363551141221744354	8.600000000000001	-0.73839386295550853487	8.600000000000001	-1.4948925420010887206	8.600000000000001	-2.3303818091635808781	8.600000000000001	-2.3303818091635808781	8.600000000000001	-0.73391972558715440463	8.600000000000001	-1.4846876615577389934	8.600000000000001	-2.3124307538032890638	8.65	-0.72515600420291106089	8.65	-1.4651597992609523339	8.65	-2.2788090331584505889	8.600000000000001	-0.71608285633934630496	8.600000000000001	-1.4437802016887169468	8.600000000000001	-2.2401396630924524685
8.65	-0.73852298455270032679	8.65	-1.4956845666680086711	8.65	-2.3325385939013469646	8.65	-0.73703574834215037633	8.65	-1.4922961865448993378	8.65	-2.3265892849983144489	8.65	-2.3265892849983144489	8.65	-0.73257660381105347741	8.65	-1.4821268958717757088	8.65	-2.3087108834534559343	8.700000000000001	-0.72384318408038742721	8.700000000000001	-1.4626749857588438426	8.700000000000001	-2.2752329392302997575	8.65	-0.71479027913180809702	8.65	-1.4413649876961080449	8.65	-2.2367212769665408163
8.700000000000001	-0.73717337397649817655	8.700000000000001	-1.4930940455868184747	8.700000000000001	-2.3287451667362693198	8.700000000000001	-0.73568667393717148455	8.700000000000001	-1.4897171905781895028	8.700000000000001	-2.3228195503120534252	8.700000000000001	-2.3228195503120534252	8.700000000000001	-0.73124308941837184264	8.700000000000001	-1.479582949744329584	8.700000000000001	-2.3050128962535827134	8.750000000000002	-0.72253963482380706907	8.750000000000002	-1.4602060942409986063	8.750000000000002	-2.27167698515229003	8.700000000000001	-0.7135067682339059669	8.700000000000001	-1.4389648038887207314	8.700000000000001	-2.2333208763826006864
8.750000000000002	-0.73583369046379871132	8.750000000000002	-1.4905209115849314568	8.750000000000002	-2.3249746138356530855	8.750000000000002	-0.73435570988052631827	8.750000000000002	-1.4871534646681083441	8.750000000000002	-2.3190723531152088759	8.750000000000002	-2.3190723531152088759	8.750000000000002	-0.72991907438947409677	8.750000000000002	-1.477055633768463744	8.750000000000002	-2.3013365922571357715	8.8	-0.72124524466388105515	8.8	-1.4577529580905880505	8.8	-2.2681410032785506701	8.750000000000002	-0.71223220747777109464	8.750000000000002	-1.4365795023794009152	8.750000000000002	-2.2299383393632297684
8.8	-0.73450207864699476951	8.8	-1.4879643640857361513	8.8	-2.3212267009111671283	8.8	-0.73302681356401317453	8.8	-1.4846105749256654202	8.8	-2.3153476275135250806	8.8	-2.3153476275135250806	8.8	-0.7286044309508906996	8.8	-1.4745447784519397933	8.8	-2.2976817736890964142	8.850000000000001	-0.71995969876094315558	8.850000000000001	-1.4553153921206348961	8.850000000000001	-2.2646248261652849278	8.8	-0.71096649012761900184	8.8	-1.4342089365046960612	8.8	-2.2265735439091078741
8.850000000000001	-0.73318079893669387691	8.850000000000001	-1.4854248330962173347	8.850000000000001	-2.3175012245545146467	8.850000000000001	-0.73170949822403257542	8.850000000000001	-1.4820822252477940488	8.850000000000001	-2.3116449932245466784	8.850000000000001	-2.3116449932245466784	8.850000000000001	-0.72729906713137957593	8.850000000000001	-1.472050150262002171	8.850000000000001	-2.2940482446680515964	8.9	-0.71868363638325709389	8.9	-1.4528933072387546224	8.9	-2.2611282926720147847	8.850000000000001	-0.70970919601337498668	8.850000000000001	-1.431852960735215568	8.850000000000001	-2.2232263682785930504
8.9	-0.73186885481610554964	8.9	-1.4829019343443397024	8.9	-2.3137979649389130978	8.9	-0.73040145862919246409	8.9	-1.4795703693442520312	8.9	-2.3079642987289839428	8.9	-2.3079642987289839428	8.9	-0.72600282697780992784	8.9	-1.4695717057823581159	8.9	-2.2904358117424225321	8.950000000000001	-0.71741652643695867903	8.950000000000001	-1.4504865064663815821	8.950000000000001	-2.2576512369607373708	8.9	-0.70846117196304613601	8.9	-1.4295114351767634296	8.9	-2.2198966902007256653
8.950000000000001	-0.73056637023732891957	8.950000000000001	-1.4803955918616724366	8.950000000000001	-2.3101167108185262005	8.950000000000001	-0.72910256634069089906	8.950000000000001	-1.4770748295431723133	8.950000000000001	-2.304305336422683059	8.950000000000001	-2.304305336422683059	8.950000000000001	-0.72471564128927159275	8.950000000000001	-1.4671091506894344919	8.950000000000001	-2.2868442831211255353	9.000000000000002	-0.71615698906687582331	9.000000000000002	-1.4480946933685816797	9.000000000000002	-2.2541934892901616446	8.950000000000001	-0.70722136611607814072	8.950000000000001	-1.4271842156738222051	8.950000000000001	-2.2165843885563380889
9.000000000000002	-0.72927232316338409466	9.000000000000002	-1.4779049536665927323	9.000000000000002	-2.306457226863815087	9.000000000000002	-0.72781259141833883547	9.000000000000002	-1.4745954716679634246	9.000000000000002	-2.3006679002547931454	9.000000000000002	-2.3006679002547931454	9.000000000000002	-0.72343738884818964147	9.000000000000002	-1.4646623535291490162	9.000000000000002	-2.2832734692804678123	9.05	-0.71490593804027330151	9.05	-1.4457178309309981086	9.05	-2.2507548950403041047	9.000000000000002	-0.70598999843324086784	9.000000000000002	-1.4248711637077542746	9.000000000000002	-2.2132893417924332728
9.05	-0.72798772439405745952	9.05	-1.4754311319030936239	9.05	-2.30281937326284224	9.05	-0.72653188342681849636	9.05	-1.4721319816580090207	9.05	-2.2970517909350681385	9.05	-2.2970517909350681385	9.05	-0.72216796302028630672	9.05	-1.4622311467796751707	9.05	-2.2797231826903185226	9.100000000000001	-0.71366489556205423159	9.100000000000001	-1.443355929534901009	9.100000000000001	-2.2473353033408935548	9.05	-0.70476697020199751577	9.05	-1.422572141400685089	9.05	-2.2100114287824038255
9.100000000000001	-0.72671191716157039549	9.100000000000001	-1.47297292105248364	9.100000000000001	-2.2992028805664469077	9.100000000000001	-0.72526301508473226264	9.100000000000001	-1.4696813383880471304	9.100000000000001	-2.2934567469925190774	9.100000000000001	-2.2934567469925190774	9.100000000000001	-0.7209072616608735347	9.100000000000001	-1.4598153634272637863	9.100000000000001	-2.2761932377461053159	9.15	-0.7124327281852663709	9.15	-1.4410086930220678273	9.15	-2.2439345479421113021	9.100000000000001	-0.7035521855179904899	9.100000000000001	-1.4202870125086635847	9.100000000000001	-2.2067505287028313341
9.15	-0.72544488630109543538	9.15	-1.4705304499204311047	9.15	-2.2956075673347697863	9.15	-0.7240007195225550645	9.15	-1.4672490664013803651	9.15	-2.2898827260412886872	9.15	-2.2898827260412886872	9.15	-0.71965517694165985272	9.15	-1.4574148434437005079	9.15	-2.2726834510618691506	9.200000000000001	-0.71120699111539913945	9.200000000000001	-1.4386757761590660142	9.200000000000001	-2.2405524609587793187	9.15	-0.70234554979893726182	9.15	-1.4180156424069125581	9.15	-2.2035065210723390298
9.200000000000001	-0.72418652081751864255	9.200000000000001	-1.46810354732467321	9.200000000000001	-2.2920332335625014505	9.200000000000001	-0.72274186762839720425	9.200000000000001	-1.4648357171454883662	9.200000000000001	-2.2863294156349047927	9.200000000000001	-2.2863294156349047927	9.200000000000001	-0.71841161155281896177	9.200000000000001	-1.455029424022647451	9.200000000000001	-2.2691936409962938376	9.250000000000002	-0.70999017966917236135	9.250000000000002	-1.4363572746798552139	9.250000000000002	-2.2371889002137220671	9.200000000000001	-0.70114697128859353064	9.200000000000001	-1.4157578980104597028	9.200000000000001	-2.2002792857840960363
9.250000000000002	-0.72293672125532260668	9.250000000000002	-1.4656920471148795485	9.250000000000002	-2.2884796816661530067	9.250000000000002	-0.72149572165427042193	9.250000000000002	-1.4624344267672423799	9.250000000000002	-2.2827966241127293489	9.250000000000002	-2.2827966241127293489	9.250000000000002	-0.71717646546137071434	9.250000000000002	-1.452658946882898576	9.250000000000002	-2.2657236279803125339	9.3	-0.70878159515085615384	9.3	-1.4340530129656743874	9.3	-2.2338437097135877439	9.250000000000002	-0.69995644739366454361	9.250000000000002	-1.4135136184743541551	9.250000000000002	-2.1970687013595590942
9.3	-0.72169538973420217765	9.3	-1.4632957849494032265	9.3	-2.2849467164359850345	9.3	-0.72025799239805248472	9.3	-1.4600482809547386314	9.3	-2.2792841791808926205	9.3	-2.2792841791808926205	9.3	-0.71594964053960730474	9.3	-1.4503032560152787622	9.3	-2.2622732343974795494	9.350000000000001	-0.70758120925703003641	9.350000000000001	-1.4317628096629230066	9.350000000000001	-2.2305167344151132123	9.3	-0.69877361517457825016	9.3	-1.411282762360345552	9.3	-2.1938746539194419338
9.350000000000001	-0.72046242983886299471	9.350000000000001	-1.4609145996232792113	9.350000000000001	-2.2814341450525062254	9.350000000000001	-0.71902865285051343941	9.350000000000001	-1.4576770342458387845	9.350000000000001	-2.275791892215199868	9.350000000000001	-2.275791892215199868	9.350000000000001	-0.71473104054894770051	9.350000000000001	-1.4479621973918155291	9.350000000000001	-2.2588422845541257171	9.4	-0.70638864479860589564	9.4	-1.4294865195050338949	9.4	-2.2272078224704146749	9.350000000000001	-0.69759866068409186402	9.350000000000001	-1.4090651128105367252	9.350000000000001	-2.190697019310819362
9.4	-0.71923774645012658976	9.4	-1.4585483319500513037	9.4	-2.2779417769977335166	9.4	-0.71780738606330645617	9.4	-1.455320769782865311	9.4	-2.2723195768281933998	9.4	-2.2723195768281933998	9.4	-0.71352057080931499034	9.4	-1.4456356191478552837	9.4	-2.2554306046720339886	9.450000000000001	-0.70520394150684858766	9.450000000000001	-1.4272240105649208232	9.450000000000001	-2.2239168240808760155	9.4	-0.69643140477165885787	9.4	-1.4068605725423285712	9.4	-2.1875356810474574625
9.450000000000001	-0.71802124198943305962	9.450000000000001	-1.4561968244372647877	9.450000000000001	-2.2744694240129425487	9.450000000000001	-0.71659413725015290185	9.450000000000001	-1.4529793509293060014	9.450000000000001	-2.2688670484299142802	9.450000000000001	-2.2688670484299142802	9.450000000000001	-0.71231813816713948889	9.450000000000001	-1.4433233715447206643	9.450000000000001	-2.2520380228703680182	9.500000000000002	-0.70401894035462553724	9.500000000000002	-1.4249741250634761889	9.500000000000002	-2.2206435283212755102	9.450000000000001	-0.69527176153272643534	9.450000000000001	-1.4046690162639784377	9.450000000000001	-2.1843905213757918399
9.500000000000002	-0.7168127597570891395	9.500000000000002	-1.4538599122595532983	9.500000000000002	-2.2710168995718735493	9.500000000000002	-0.7153894938697058271	9.500000000000002	-1.4506517127076872892	9.500000000000002	-2.26543412551415712	9.500000000000002	-2.26543412551415712	9.500000000000002	-0.71112365096414768259	9.500000000000002	-1.4410253069339039455	9.500000000000002	-2.2486643691473677584	9.55	-0.70285766504501943005	9.55	-1.422739779010510724	9.55	-2.2173879733006870371	9.500000000000002	-0.69411967992679770798	9.500000000000002	-1.4024903502377045585	9.500000000000002	-2.181261426277066101
9.55	-0.7156123063485292584	9.55	-1.4515374571263683083	9.55	-2.2675840206732078024	9.55	-0.71419250343739450006	9.55	-1.448338809603851736	9.55	-2.2620206276816555995	9.55	-2.2620206276816555995	9.55	-0.709937019006764201	9.55	-1.438741279721866264	9.55	-2.2453094753618070423	9.600000000000001	-0.70169610938671645588	9.600000000000001	-1.4205177997883367947	9.600000000000001	-2.2141498279712130315	9.55	-0.69297369884415368302	9.55	-1.4003248050495468153	9.55	-2.1781482831437228442
9.600000000000001	-0.71441975030245515387	9.600000000000001	-1.4492293026485503989	9.600000000000001	-2.2641706054429982156	9.600000000000001	-0.71300336296998357094	9.600000000000001	-1.4460401202461486575	9.600000000000001	-2.2586263773589967176	9.600000000000001	-2.2586263773589967176	9.600000000000001	-0.70875815353622955784	9.600000000000001	-1.4364711463353981686	9.600000000000001	-2.2419731752142468629	9.650000000000002	-0.70054200739370811666	9.650000000000002	-1.4183090544782869646	9.650000000000002	-2.210929008342142405	9.600000000000001	-0.69183531949315424515	9.600000000000001	-1.3981709416977600394	9.600000000000001	-2.1750509174698169112
9.650000000000002	-0.71323504105014658345	9.650000000000002	-1.4469353044514538504	9.650000000000002	-2.2607764747555372669	9.650000000000002	-0.71182199836808950069	9.650000000000002	-1.4437554838684801764	9.650000000000002	-2.2552511988041767139	9.650000000000002	-2.2552511988041767139	9.650000000000002	-0.70758696719942088012	9.650000000000002	-1.4342147651877355604	9.650000000000002	-2.2386553042281267582	9.700000000000001	-0.69939530520286673338	9.700000000000001	-1.4161134172413421494	9.700000000000001	-2.2077253711811876877	9.650000000000002	-0.69070764255447184401	9.650000000000002	-1.3960301773137463956	9.650000000000002	-2.1719693332190498109
9.700000000000001	-0.71205799932555601159	9.700000000000001	-1.4446553056326997588	9.700000000000001	-2.2574014506590749393	9.700000000000001	-0.71064832213444510296	9.700000000000001	-1.4414847557521481216	9.700000000000001	-2.2518949183841488527	9.700000000000001	-2.2518949183841488527	9.700000000000001	-0.70642371976144773853	9.700000000000001	-1.4319722920900436461	9.700000000000001	-2.2353557071368482264	9.750000000000002	-0.69825592284313085213	9.750000000000002	-1.4139307692774069983	9.750000000000002	-2.2045387745454589289	9.700000000000001	-0.68958481611232662083	9.700000000000001	-1.3939017129159610452	9.700000000000001	-2.168903320173713199
9.750000000000002	-0.71088859503009780639	9.750000000000002	-1.4423891695862864094	9.750000000000002	-2.2540453584794199724	9.750000000000002	-0.70948224813267233822	9.750000000000002	-1.4392277932355817803	9.750000000000002	-2.2485573645070636983	9.750000000000002	-2.2485573645070636983	9.750000000000002	-0.70526576914796347975	9.750000000000002	-1.4297428723041998918	9.750000000000002	-2.2320742148832440431	9.8	-0.69712392739399199742	9.8	-1.4117609390456169105	9.8	-2.2013690768556939698	9.750000000000002	-0.68846911262699343676	9.750000000000002	-1.3917855137792828716	9.750000000000002	-2.1658527914638803869
9.8	-0.70972674193815513587	9.8	-1.4401367535787943175	9.8	-2.2507080251319943667	9.8	-0.70832369158883112188	9.8	-1.4369844556528631115	9.8	-2.2452383675936592951	9.8	-2.2452383675936592951	9.8	-0.70412163047477159964	9.8	-1.4275248358850513084	9.8	-2.2288107194534165872	9.850000000000001	-0.69599896168872734167	9.850000000000001	-1.4096039083667382819	9.850000000000001	-2.1982161402516466941	9.8	-0.68736046994348944984	9.8	-1.3896814655169545423	9.8	-2.1628176335981541133
9.850000000000001	-0.70857235440265463404	9.850000000000001	-1.437897916747617221	9.850000000000001	-2.2473892795749197239	9.850000000000001	-0.70716961046920561662	9.850000000000001	-1.4347569054679065525	9.850000000000001	-2.2419377238581282004	9.850000000000001	-2.2419377238581282004	9.850000000000001	-0.70297731412174459541	9.850000000000001	-1.4253239985532112487	9.850000000000001	-2.2255648851002183454	9.900000000000002	-0.69488119608121595438	9.900000000000002	-1.407459398926979633	9.900000000000002	-2.1950798242301554004	9.850000000000001	-0.68625880761355453951	9.850000000000001	-1.3875894462312252577	9.850000000000001	-2.1597977337436153853
9.900000000000002	-0.70742534780507277435	9.900000000000002	-1.4356725204429710213	9.900000000000002	-2.2440889528027011137	9.900000000000002	-0.7060279658808618245	9.900000000000002	-1.4325386175559391693	9.900000000000002	-2.2386553868774217812	9.900000000000002	-2.2386553868774217812	9.900000000000002	-0.70184322690233649542	9.900000000000002	-1.4231343164661549639	9.900000000000002	-2.2223367548408296168	9.950000000000001	-0.69377086559210055842	9.950000000000001	-1.4053272033806695011	9.950000000000001	-2.1919599905716897145	9.900000000000002	-0.68516402122792862056	9.900000000000002	-1.3855093407286200134	9.900000000000002	-2.1567929797632363529
9.950000000000001	-0.70628564654995687913	9.950000000000001	-1.4334604288011521423	9.950000000000001	-2.2408068778622071697	9.950000000000001	-0.7048922898996831436	9.950000000000001	-1.4303348156862998399	9.950000000000001	-2.2353910540004539561	9.950000000000001	-2.2353910540004539561	9.950000000000001	-0.70071808237318913338	9.950000000000001	-1.4209553586877248729	9.950000000000001	-2.219126057672204914	10.000000000000002	-0.69266637441637745905	10.000000000000002	-1.403207894703353937	10.000000000000002	-2.1888565142997973082	9.950000000000001	-0.68407603650033523475	9.950000000000001	-1.3834410499909183987	9.950000000000001	-2.1538032602489923493
10.000000000000002	-0.70515316542742054613	10.000000000000002	-1.4312615070749533293	10.000000000000002	-2.2375428897219282261	10.000000000000002	-0.70376299821449291929	10.000000000000002	-1.428144603073985305	10.000000000000002	-2.2321446268923722432	10.000000000000002	-2.2321446268923722432	10.000000000000002	-0.6995965871584189371	10.000000000000002	-1.4187940569589069048	10.000000000000002	-2.2159327718369470209	10.05	-0.69156595979605207695	10.05	-1.4011031606922512693	10.05	-2.1857692868087318916	10.000000000000002	-0.68299481021907563962	10.000000000000002	-1.381384469947979674	10.000000000000002	-2.1508284644976698522
10.05	-0.70402782557552190882	10.05	-1.4290756226732806377	10.05	-2.2342968253186412986	10.05	-0.70264079501410835087	10.05	-1.4259673541974390481	10.05	-2.2289159397324231222	10.05	-2.2289159397324231222	10.05	-0.698483180567198647	10.05	-1.4166431997792418542	10.05	-2.2127566506771456849	10.100000000000001	-0.69051665101410001098	10.100000000000001	-1.3990103848487323073	10.100000000000001	-2.1826982796414044632	10.05	-0.68192027830287407488	10.05	-1.3793394834320367116	10.05	-2.1478684824977408924
10.100000000000001	-0.70290887948928490217	10.100000000000001	-1.4269026648952539456	10.100000000000001	-2.2310685243916617507	10.100000000000001	-0.70152892000977187834	10.100000000000001	-1.4237997043576246797	10.100000000000001	-2.2257046760378442318	10.100000000000001	-2.2257046760378442318	10.100000000000001	-0.69737780460318558462	10.100000000000001	-1.4145038886109960865	10.100000000000001	-2.2095975234574569648	10.150000000000002	-0.68938434353201202893	10.150000000000002	-1.3969322022022616605	10.150000000000002	-2.1796435348052112311	10.100000000000001	-0.68085235660639067562	10.100000000000001	-1.3773059777171852228	10.100000000000001	-2.1449232049673979202
10.150000000000002	-0.70179826180786559566	10.150000000000002	-1.4247424445584808808	10.150000000000002	-2.2278578250429258286	10.150000000000002	-0.70041862346586808484	10.150000000000002	-1.4216521348476855063	10.150000000000002	-2.2225111612589947976	10.150000000000002	-2.2225111612589947976	10.150000000000002	-0.69627921413889232677	10.150000000000002	-1.4123774197126993631	10.150000000000002	-2.2064552785797287532	10.200000000000001	-0.68822320232832049056	10.200000000000001	-1.3948177864248198383	10.200000000000001	-2.1766017291291998149	10.150000000000002	-0.67979096891745946225	10.150000000000002	-1.3752838491620836565	10.150000000000002	-2.1419925233784773702
10.200000000000001	-0.70069388337902024582	10.200000000000001	-1.4225948948861267192	10.200000000000001	-2.2246645725511090144	10.200000000000001	-0.69931567658222862166	10.200000000000001	-1.4195140063646793035	10.200000000000001	-2.2193347802110598583	10.200000000000001	-2.2193347802110598583	10.200000000000001	-0.695187486214856187	10.200000000000001	-1.4102627114316884364	10.200000000000001	-2.203329776284888058	10.250000000000002	-0.6872495214111773568	10.250000000000002	-1.3927908817455101026	10.250000000000002	-2.1735796892835427431	10.200000000000001	-0.6787360482644483379	10.200000000000001	-1.3732729958660881273	10.200000000000001	-2.1390763299521093696
10.250000000000002	-0.69959634425116948333	10.250000000000002	-1.4204598701358496422	10.250000000000002	-2.2214886104851591509	10.250000000000002	-0.69821778141604474292	10.250000000000002	-1.4173889923115896538	10.250000000000002	-2.2161755456987226851	10.250000000000002	-2.2161755456987226851	10.250000000000002	-0.69410061306721950692	10.250000000000002	-1.4081624046091559236	10.250000000000002	-2.2002208666096437908	10.3	-0.68618582954914944904	10.3	-1.3907423917819130761	10.3	-2.1705715239458326359	10.250000000000002	-0.67768752941198636474	10.250000000000002	-1.3712733151512248342	10.250000000000002	-2.1361745176580883607
10.3	-0.69850456666196009457	10.3	-1.4183372651897792513	10.3	-2.2183297861605300133	10.3	-0.69713385299213885538	10.3	-1.4152708685067305426	10.3	-2.213033110139354945	10.3	-2.213033110139354945	10.3	-0.69302299198062857566	10.3	-1.4060722606357486611	10.3	-2.1971283976345814595	10.350000000000001	-0.68512994561418273773	10.350000000000001	-1.3887067287220325777	10.350000000000001	-2.1675788055183175769	10.3	-0.676645346531533568	10.3	-1.3692847043140899312	10.3	-2.1332869802202450629
10.350000000000001	-0.69742148852990882763	10.350000000000001	-1.4162269024911444252	10.350000000000001	-2.2151879445697696018	10.350000000000001	-0.69605275628269724998	10.350000000000001	-1.4131686606041258727	10.350000000000001	-2.2099075969104975389	10.350000000000001	-2.2099075969104975389	10.350000000000001	-0.69195086533789033152	10.350000000000001	-1.403994581675165998	10.350000000000001	-2.1940522401854746577	10.400000000000002	-0.68407719929078543279	10.400000000000002	-1.3866836041402155478	10.400000000000002	-2.1646013988538194126	10.350000000000001	-0.67560939896094907953	10.350000000000001	-1.3673080236226919407	10.350000000000001	-2.1304136537912641764
10.400000000000002	-0.6963440292347505209	10.400000000000002	-1.4141287171701768409	10.400000000000002	-2.2120629386425052039	10.400000000000002	-0.69497825411177467099	10.400000000000002	-1.4110785335275409038	10.400000000000002	-2.2067987531113224885	10.400000000000002	-2.2067987531113224885	10.400000000000002	-0.69088525849002502321	10.400000000000002	-1.4019287484248681768	10.400000000000002	-2.1909922505055251858	10.450000000000001	-0.68303038634650264528	10.450000000000001	-1.3846693607123908435	10.450000000000001	-2.1616391621764216543	10.400000000000002	-0.67458009886488286838	10.400000000000002	-1.3653404252627850468	10.400000000000002	-2.1275543113809474592
10.450000000000001	-0.69527312232898054263	10.450000000000001	-1.4120425719629545252	10.450000000000001	-2.2089546189425943508	10.450000000000001	-0.69391027949238294586	10.450000000000001	-1.4090003696245661527	10.450000000000001	-2.203706433089057566	10.450000000000001	-2.203706433089057566	10.450000000000001	-0.68982610314781912044	10.450000000000001	-1.3998746469679020107	10.450000000000001	-2.1879482906950142666	10.500000000000002	-0.68199361869310300771	10.500000000000002	-1.3826621866181958753	10.500000000000002	-2.1586919708753846432	10.450000000000001	-0.67355621814376941335	10.450000000000001	-1.3633844704483128575	10.450000000000001	-2.1247089671444659751
10.500000000000002	-0.69420869852188308334	10.500000000000002	-1.4099683497209667758	10.500000000000002	-2.2058628387850420166	10.500000000000002	-0.69284876546774155736	10.500000000000002	-1.4069340543222653133	10.500000000000002	-2.2006304927277942359	10.500000000000002	-2.2006304927277942359	10.500000000000002	-0.68877333202743245896	10.500000000000002	-1.397832164886027959	10.500000000000002	-2.1849202243573556171	10.55	-0.68096806929218102497	10.55	-1.380675727783778282	10.55	-2.1557598318681354959	10.500000000000002	-0.67253864897988242434	10.500000000000002	-1.3614389374538999707	10.500000000000002	-2.1218774801593896992
10.55	-0.69315069050361125402	10.55	-1.4079059350396464043	10.55	-2.2027874531938929761	10.55	-0.6917936393763262547	10.55	-1.4048794715439775311	10.55	-2.1975707896217186701	10.55	-2.1975707896217186701	10.55	-0.68772687883167127841	10.55	-1.3958011912355014172	10.55	-2.1819079165813934146	10.600000000000001	-0.67994516337003676128	10.600000000000001	-1.3786945803712084886	10.600000000000001	-2.1528424005565012095	10.55	-0.67152721081450792578	10.55	-1.3595042057222102597	10.55	-2.1190597498326175186
10.600000000000001	-0.69209897553577625679	10.600000000000001	-1.405855254129366907	10.600000000000001	-2.199728321492271976	10.600000000000001	-0.69074484689675494092	10.600000000000001	-1.4028365022632089074	10.600000000000001	-2.1945271824766844322	10.600000000000001	-2.1945271824766844322	10.600000000000001	-0.68668667824692786153	10.600000000000001	-1.3937816165053534266	10.600000000000001	-2.1789112339227307934	10.650000000000002	-0.67892216294012388077	10.650000000000002	-1.3767237999395349948	10.650000000000002	-2.1499396366178965676	10.600000000000001	-0.67052169263191348301	10.600000000000001	-1.3575799319856705473	10.600000000000001	-2.1162556726909213937
10.650000000000002	-0.69105503882506134787	10.650000000000002	-1.4038161819368047543	10.650000000000002	-2.1966852997220695222	10.650000000000002	-0.68970229457184797372	10.650000000000002	-1.4008051001301735338	10.650000000000002	-2.1914995346607129554	10.650000000000002	-2.1914995346607129554	10.650000000000002	-0.68565266584794005432	10.650000000000002	-1.391773332683751313	10.650000000000002	-2.1759300443921502765	10.700000000000001	-0.67790244831824066637	10.700000000000001	-1.3747646744457921459	10.700000000000001	-2.1470514801908238027	10.650000000000002	-0.66952207666447036227	10.650000000000002	-1.3556660498992369156	10.650000000000002	-2.1134651480550241983
10.700000000000001	-0.69001450168865147517	10.700000000000001	-1.4017884017627684284	10.700000000000001	-2.1936582388479227625	10.700000000000001	-0.6886659706455656638	10.700000000000001	-1.3987848011696410706	10.700000000000001	-2.188487698148402853	10.700000000000001	-2.188487698148402853	10.700000000000001	-0.68462477823539770792	10.700000000000001	-1.3897762330553743527	10.700000000000001	-2.172964217426947899	10.750000000000002	-0.67689145926529914619	10.750000000000002	-1.3728258905367713981	10.750000000000002	-2.1441779321258992836	10.700000000000001	-0.66852947075049252784	10.700000000000001	-1.3537607834546726066	10.700000000000001	-2.110687969148897086
10.750000000000002	-0.68898150007277883816	10.750000000000002	-1.3997720911322086694	10.750000000000002	-2.1906470147884789186	10.750000000000002	-0.68763580160932026666	10.750000000000002	-1.3967767399832827106	10.750000000000002	-2.1854915626537880326	10.750000000000002	-2.1854915626537880326	10.750000000000002	-0.68360295285997958091	10.750000000000002	-1.3877902123595523706	10.750000000000002	-2.1700136238855724154	10.8	-0.67589099197234422053	10.8	-1.3708850382724826357	10.8	-2.1413186093902240347	10.750000000000002	-0.66753879600707128005	10.750000000000002	-1.3518697879171394476	10.750000000000002	-2.1079243931277589343
10.8	-0.68795459029146866539	10.8	-1.3977670326550397151	10.8	-2.1876514850491611149	10.8	-0.68661114780770710358	10.8	-1.394778495244584881	10.8	-2.1825109833150551438	10.8	-2.1825109833150551438	10.8	-0.68258712809040946885	10.8	-1.3858151666757402922	10.8	-2.1670781360249355751	10.850000000000001	-0.67489747986163469504	10.850000000000001	-1.3689557658395002078	10.850000000000001	-2.1384735281329672906	10.8	-0.66656004642205113901	10.8	-1.3499838779157599539	10.8	-2.1051737772537027243
10.850000000000001	-0.68693371034005864055	10.850000000000001	-1.3957731196490308817	10.850000000000001	-2.1846715143694666529	10.850000000000001	-0.68559504861405485116	10.850000000000001	-1.3927884949220765989	10.850000000000001	-2.1795456500035666082	10.850000000000001	-2.1795456500035666082	10.850000000000001	-0.68157724317520208787	10.850000000000001	-1.3838509934256176578	10.850000000000001	-2.1641576274853432996	10.900000000000002	-0.6739082929343915111	10.900000000000002	-1.3670387576736858145	10.900000000000002	-2.1356425781460089331	10.850000000000001	-0.66558139926303387187	10.850000000000001	-1.3481125588463257077	10.850000000000001	-2.1024365842607122303
10.900000000000002	-0.68591879907099768425	10.900000000000002	-1.3937902468264316035	10.900000000000002	-2.181706969034678777	10.900000000000002	-0.68457700635910250106	10.900000000000002	-1.3908204903281209512	10.900000000000002	-2.1765958529508517595	10.900000000000002	-2.1765958529508517595	10.900000000000002	-0.68057323822839312681	10.900000000000002	-1.381897591341763469	10.900000000000002	-2.1612519732735656577	10.950000000000001	-0.67292386326414554191	10.950000000000001	-1.3651328393706871921	10.950000000000001	-2.1328256411377287105	10.900000000000002	-0.66461039108632916301	10.900000000000002	-1.3462492455667575794	10.900000000000002	-2.0997123363382418844
10.950000000000001	-0.68490980053411313963	10.950000000000001	-1.3918183106285915936	10.950000000000001	-2.1787577168651448388	10.950000000000001	-0.6835749792268708892	10.950000000000001	-1.3888519620251970794	10.950000000000001	-2.1736611348684788065	10.950000000000001	-2.1736611348684788065	10.950000000000001	-0.67957505421399705139	10.950000000000001	-1.3799548604571109836	10.950000000000001	-2.1583610497472232892	11.000000000000002	-0.67175746175944448511	11.000000000000002	-1.3632766749893650168	11.000000000000002	-2.1300253035972825383	10.950000000000001	-0.66364493557672395995	10.950000000000001	-1.3443957794687678547	10.950000000000001	-2.0970010520901750281
11.000000000000002	-0.68390513006287211237	11.000000000000002	-1.3898579068351514244	11.000000000000002	-2.1758236556606801791	11.000000000000002	-0.68257450121427645131	11.000000000000002	-1.386898058028786546	11.000000000000002	-2.1707414166084474149	11.000000000000002	-2.1707414166084474149	11.000000000000002	-0.67858263289395034255	11.000000000000002	-1.3780227020799119643	11.000000000000002	-2.1554847345991091743	11.05	-0.67090842309238551545	11.05	-1.3613653880808801979	11.05	-2.1272343043902496545	11.000000000000002	-0.66268497833624530931	11.000000000000002	-1.3425520741361436691	11.000000000000002	-2.0943026361123401471
11.05	-0.68290497244014466471	11.05	-1.3879082946311626725	11.05	-2.1729046192652736607	11.05	-0.68157974598924058844	11.05	-1.3849547617128891521	11.05	-2.1678366033405252071	11.05	-2.1678366033405252071	11.05	-0.67759591699545072178	11.05	-1.3761010187397407804	11.05	-2.1526229068366879963	11.100000000000001	-0.67000149275466234186	11.100000000000001	-1.3594685470628731652	11.100000000000001	-2.1244576501292476492	11.05	-0.66173046561988152786	11.05	-1.3407180441100939654	11.05	-2.0916169937764491978
11.100000000000001	-0.68191764840897183339	11.100000000000001	-1.3859670997229205912	11.100000000000001	-2.1700004198295890232	11.100000000000001	-0.68059080575100256759	11.100000000000001	-1.3830221962201439689	11.100000000000001	-2.1649465502186371832	11.100000000000001	-2.1649465502186371832	11.100000000000001	-0.67661484984122422591	11.100000000000001	-1.3741897143454517922	11.100000000000001	-2.1497754467817405135	11.150000000000002	-0.66904101124602121214	11.150000000000002	-1.3576094336127163729	11.150000000000002	-2.1216957468341239035	11.100000000000001	-0.6607813444601678503	11.100000000000001	-1.3388936049207116927	11.100000000000001	-2.0889440312280875882
11.150000000000002	-0.68093169458541066877	11.150000000000002	-1.3840378966537576773	11.150000000000002	-2.1671110481940219252	11.150000000000002	-0.67960746747390750863	11.150000000000002	-1.381100015405142783	11.150000000000002	-2.1620711515627418575	11.150000000000002	-2.1620711515627418575	11.150000000000002	-0.67563937564480982461	11.150000000000002	-1.3722886937643349933	11.150000000000002	-2.1469422360285122877	11.200000000000001	-0.66808448872334429816	11.200000000000001	-1.3557551980161730482	11.200000000000001	-2.1189472276483234152	11.150000000000002	-0.65983755691499292396	11.150000000000002	-1.3370786687175868504	11.150000000000002	-2.0862836550809821166
11.200000000000001	-0.67995136166986832224	11.200000000000001	-1.3821191301662825477	11.200000000000001	-2.1642363309525471438	11.200000000000001	-0.67862972858400665744	11.200000000000001	-1.3791882099242065332	11.200000000000001	-2.1592102782628330261	11.200000000000001	-2.1592102782628330261	11.200000000000001	-0.67466943943880676353	11.200000000000001	-1.3703978632847421747	11.200000000000001	-2.1441231574538174216	11.250000000000002	-0.66713302596901204327	11.250000000000002	-1.3539096174434583305	11.250000000000002	-2.1162120466137299265	11.200000000000001	-0.65889906813988632499	11.200000000000001	-1.3352731661413496895	11.200000000000001	-2.0836357739407787715
11.250000000000002	-0.67897659315590698547	11.250000000000002	-1.3802107034603053961	11.250000000000002	-2.1613761446518205975	11.250000000000002	-0.67765756569174491187	11.250000000000002	-1.3772861461086980571	11.250000000000002	-2.1563636576193725039	11.250000000000002	-2.1563636576193725039	11.250000000000002	-0.67370498696965605095	11.250000000000002	-1.3685171303450779587	11.250000000000002	-2.1413180951940587325	11.3	-0.66619122953889818156	11.3	-1.352073700739968629	11.3	-2.1134901266189312728	11.250000000000002	-0.65796581059785824517	11.250000000000002	-1.333477002468579234	11.250000000000002	-2.0810002953435542698
11.3	-0.67800733317594510512	11.3	-1.378312521812260532	11.3	-2.1585303672290181235	11.3	-0.67669085299489009083	11.3	-1.3753950923315601834	11.3	-2.1535316623487428585	11.3	-2.1535316623487428585	11.3	-0.67274596462968429432	11.3	-1.3666464032408611475	11.3	-2.1385269346085857241	11.350000000000001	-0.66524651742007963117	11.350000000000001	-1.3502471087750183541	11.350000000000001	-2.1107813305916042988	11.3	-0.65703775194682696401	11.3	-1.3316901017863833864	11.3	-2.0783771287810280658
11.350000000000001	-0.67704352783608188789	11.350000000000001	-1.3764244923686777658	11.350000000000001	-2.1556988779938025416	11.350000000000001	-0.67572956118444020119	11.350000000000001	-1.3735140993273605247	11.350000000000001	-2.1507136013244066751	11.350000000000001	-2.1507136013244066751	11.350000000000001	-0.67179231982200657561	11.350000000000001	-1.3647855920411281823	11.350000000000001	-2.1357495623160840988	11.400000000000002	-0.66431025354901185442	11.400000000000002	-1.3484301723170158466	11.400000000000002	-2.1080855901933743992	11.350000000000001	-0.6561148035320097117	11.350000000000001	-1.3299123854141394732	11.350000000000001	-2.0757661845038204995
11.400000000000002	-0.67608512471812779574	11.400000000000002	-1.3745465231329666059	11.400000000000002	-2.1528815576088944678	11.400000000000002	-0.67477367488526752333	11.400000000000002	-1.3716430716612774449	11.400000000000002	-2.1479096347200258262	11.400000000000002	-2.1479096347200258262	11.400000000000002	-0.67084400050705168836	11.400000000000002	-1.3629346075345974227	11.400000000000002	-2.1329858661387590806	11.450000000000001	-0.6633798031325915438	11.450000000000001	-1.3466226906075399549	11.450000000000001	-2.1054027938743668048	11.400000000000002	-0.65519696001817311612	11.400000000000002	-1.3281437697249868859	11.400000000000002	-2.0731673726365885167
11.450000000000001	-0.67513207192350609705	11.450000000000001	-1.372678522616620551	11.450000000000001	-2.1500782880714133864	11.450000000000001	-0.67382312360868488059	11.450000000000001	-1.3697815206782730146	11.450000000000001	-2.1451195831495170158	11.450000000000001	-2.1451195831495170158	11.450000000000001	-0.66990095528749206693	11.450000000000001	-1.3610933614825156181	11.450000000000001	-2.1302357350816689148	11.500000000000002	-0.66245450296082186184	11.500000000000002	-1.3448245713552713122	11.500000000000002	-2.1027328398102363021	11.450000000000001	-0.65428415429885260459	11.450000000000001	-1.3263841823382040428	11.450000000000001	-2.0705806052146927582
11.500000000000002	-0.67418431778813037666	11.500000000000002	-1.3708203998594025912	11.500000000000002	-2.1472889526952257606	11.500000000000002	-0.67288283050868661699	11.500000000000002	-1.3679253973991398219	11.500000000000002	-2.1423430120338191168	11.500000000000002	-2.1423430120338191168	11.500000000000002	-0.66896313328964571025	11.500000000000002	-1.3592617664514192786	11.500000000000002	-2.1274990593108553679	11.55	-0.66153460641872192862	11.55	-1.3430357380612937693	11.55	-2.100075628365336523	11.500000000000002	-0.65337634100081427143	11.500000000000002	-1.3246335443573177363	11.500000000000002	-2.0680057943079621254
11.55	-0.67324181169108737835	11.55	-1.3689720626728693608	11.55	-2.1445134360926522917	11.55	-0.67193790075892323315	11.55	-1.3660876992539475811	11.55	-2.1395807883229391321	11.55	-2.1395807883229391321	11.55	-0.66803048490783874601	11.55	-1.3574397372541259932	11.55	-2.1247757302388521952	11.600000000000001	-0.6606214494938958632	11.600000000000001	-1.3412561564581409842	11.600000000000001	-2.0974310632047267715	11.55	-0.65247347318462741478	11.55	-1.3228917796963490829	11.55	-2.0654428529026552062
11.600000000000001	-0.67230450763787366083	11.600000000000001	-1.3671334275233263183	11.600000000000001	-2.1417516241703727564	11.600000000000001	-0.67100294352837327168	11.600000000000001	-1.3642560996597600536	11.600000000000001	-2.1368318929234985088	11.600000000000001	-2.1368318929234985088	11.600000000000001	-0.66710297436480926154	11.600000000000001	-1.3556271700700222843	11.600000000000001	-2.1220656395383101693	11.650000000000002	-0.65951900953713230098	11.650000000000002	-1.3394950510081650455	11.650000000000002	-2.0947999935307502947	11.600000000000001	-0.65157579769601959638	11.600000000000001	-1.3211587219530973087	11.600000000000001	-2.0628916946423701661
11.650000000000002	-0.67137234815311190003	11.650000000000002	-1.3653044076436138034	11.650000000000002	-2.1390034040911044305	11.650000000000002	-0.67007319305049741832	11.650000000000002	-1.3624335587718995173	11.650000000000002	-2.1340964362768589318	11.650000000000002	-2.1340964362768589318	11.650000000000002	-0.66618055845493144199	11.650000000000002	-1.3538241078613305435	11.650000000000002	-2.1193686841258888551	11.700000000000001	-0.65880322902389103035	11.700000000000001	-1.337724172497068825	11.700000000000001	-2.0921794650767978802	11.650000000000002	-0.65068247134055503566	11.650000000000002	-1.3194343051218570065	11.650000000000002	-2.0603522338182093529
11.700000000000001	-0.67044529002765897455	11.700000000000001	-1.363484919101211165	11.700000000000001	-2.1362686642805163238	11.700000000000001	-0.66914855639569211806	11.700000000000001	-1.3606204307167555279	11.700000000000001	-2.1313743445526489701	11.700000000000001	-2.1313743445526489701	11.700000000000001	-0.66526280839730016045	11.700000000000001	-1.3520304866526929839	11.700000000000001	-2.1166847683938510495	11.750000000000002	-0.65790195636955108879	11.750000000000002	-1.3359723686044552621	11.750000000000002	-2.089572254917389263	11.700000000000001	-0.64979383799822700766	11.700000000000001	-1.3177188698370750482	11.700000000000001	-2.0578243863373258506
11.750000000000002	-0.66952166079051021599	11.750000000000002	-1.3616736328429827876	11.750000000000002	-2.1335472373513974718	11.750000000000002	-0.66822893885383825061	11.750000000000002	-1.358816725857508233	11.750000000000002	-2.1286655138854140822	11.750000000000002	-2.1286655138854140822	11.750000000000002	-0.66435147580464313571	11.750000000000002	-1.3502436046002033847	11.750000000000002	-2.1140136900609450887	11.8	-0.65700147593545488669	11.8	-1.3342333765812755232	11.8	-2.0869773635917685434	11.750000000000002	-0.64891029291834284208	11.750000000000002	-1.316012120602961139	11.750000000000002	-2.0553080680380451624
11.8	-0.66860619936705495684	11.8	-1.3598742331293460713	11.8	-2.1308391859418414508	11.8	-0.66731430626381563547	11.8	-1.3570223287485713847	11.8	-2.1259698348828985912	11.8	-2.1259698348828985912	11.8	-0.6634398496407709749	11.8	-1.348472834384964434	11.8	-2.111355569470147154	11.850000000000001	-0.65611769901729612037	11.850000000000001	-1.3324924058072159256	11.850000000000001	-2.0843944141334425707	11.8	-0.64803171075250072584	11.8	-1.314313570457053573	11.8	-2.0528031948803158419
11.850000000000001	-0.66769422771159272589	11.850000000000001	-1.3580827639594886266	11.850000000000001	-2.1281442288733767123	11.850000000000001	-0.66640461306826524641	11.850000000000001	-1.3552371580099000929	11.850000000000001	-2.1232872011224543972	11.850000000000001	-2.1232872011224543972	11.850000000000001	-0.66254419714735991448	11.850000000000001	-1.3466998215357979503	11.850000000000001	-2.1087101692904978192	11.900000000000002	-0.65523120809929309766	11.900000000000002	-1.3307645871843225558	11.900000000000002	-2.0818235306821103997	11.850000000000001	-0.64715763797300270315	11.850000000000001	-1.3126233388089397583	11.850000000000001	-2.050309684163685646
11.900000000000002	-0.66678709453158017939	11.900000000000002	-1.3563005637154147157	11.900000000000002	-2.1254623187890839908	11.900000000000002	-0.66549995016774261394	11.900000000000002	-1.3534607101474399282	11.900000000000002	-2.1206174794989371217	11.900000000000002	-2.1206174794989371217	11.900000000000002	-0.66164274701826836644	11.900000000000002	-1.3449463694671232033	11.900000000000002	-2.1060772482281585065	11.950000000000001	-0.65434915082112123929	11.950000000000001	-1.3290496399065854563	11.950000000000001	-2.0792650017576795311	11.900000000000002	-0.64628806670834486178	11.900000000000002	-1.3109416455707786917	11.900000000000002	-2.0478274546002809981
11.950000000000001	-0.6658833390704135486	11.950000000000001	-1.354528998418122123	11.950000000000001	-2.1227934592598303849	11.950000000000001	-0.66460000058253853532	11.950000000000001	-1.3516948710225077701	11.950000000000001	-2.1179606763373556754	11.950000000000001	-2.1179606763373556754	11.950000000000001	-0.66074976510379033155	11.950000000000001	-1.3431978850571948411	11.950000000000001	-2.103456917618014134	12.000000000000002	-0.65347249630985415797	12.000000000000002	-1.3273408044448716549	12.000000000000002	-2.07671813843368921	11.950000000000001	-0.64542313296400289766	11.950000000000001	-1.3092682534998612885	11.950000000000001	-2.0453564248778882469
12.000000000000002	-0.6649866415602484224	12.000000000000002	-1.352763493603885377	12.000000000000002	-2.120137223673869394	12.000000000000002	-0.66370463789296556675	12.000000000000002	-1.3499361778607708099	12.000000000000002	-2.115316536868384336	12.000000000000002	-2.115316536868384336	12.000000000000002	-0.65986153411802501517	12.000000000000002	-1.3414582717949465528	12.000000000000002	-2.1008490080019466597	12.05	-0.65260046805103868899	12.05	-1.3256404828347944614	12.05	-2.0741830717554483811	12.000000000000002	-0.64456276264208358187	12.000000000000002	-1.3076030640189995685	12.000000000000002	-2.0428965143394321085
12.05	-0.66409470519160887563	12.05	-1.3510083965241689797	12.05	-2.1174938176747013363	12.05	-0.66281415034718430789	12.05	-1.348186352222793197	12.05	-2.1126849913195636561	12.05	-2.1126849913195636561	12.05	-0.65897801877714313523	12.05	-1.3397274987111871952	12.05	-2.0982534205171462463	12.100000000000001	-0.65173302400096385892	12.100000000000001	-1.3239486032086657418	12.100000000000001	-2.0716597122075329479	12.05	-0.64370689932197061283	12.05	-1.3059460330650862206	12.05	-2.0404476432313188734
12.100000000000001	-0.66320673669727927214	12.100000000000001	-1.3492620041418610486	12.100000000000001	-2.1148630432899943655	12.100000000000001	-0.66192874725257811203	12.100000000000001	-1.346447342190043889	12.100000000000001	-2.1100660481904119741	12.100000000000001	-2.1100660481904119741	12.100000000000001	-0.65809917123038149815	12.100000000000001	-1.3380053215036860318	12.100000000000001	-2.0956700542689526509	12.150000000000002	-0.65087015241291798808	12.150000000000002	-1.3222651009969870162	12.150000000000002	-2.0691479716348221684	12.100000000000001	-0.64285550408640951948	12.100000000000001	-1.3042970923811214598	12.100000000000001	-2.0380097324527022237
12.150000000000002	-0.66232348804257638615	12.150000000000002	-1.3475246975348529398	12.150000000000002	-2.1122448055146485898	12.150000000000002	-0.66104814496857202513	12.150000000000002	-1.3447171789702008396	12.150000000000002	-2.1074596368475215026	12.150000000000002	-2.1074596368475215026	12.150000000000002	-0.65722494002095974416	12.150000000000002	-1.3362916115746579901	12.150000000000002	-2.0930988185804212037	12.200000000000001	-0.65001178600473972972	12.200000000000001	-1.3205899018928271887	12.200000000000001	-2.0666477620400131503	12.150000000000002	-0.64200853586601721122	12.150000000000002	-1.3026561806748763606	12.150000000000002	-2.0355827036020360235
12.200000000000001	-0.66144486212684389989	12.200000000000001	-1.3457959095772788435	12.200000000000001	-2.1096389927440356182	12.200000000000001	-0.66017126518910110398	12.200000000000001	-1.3429926271949855906	12.200000000000001	-2.1048653280112379279	12.200000000000001	-2.1048653280112379279	12.200000000000001	-0.65635529285486253419	12.200000000000001	-1.3345865378216319157	12.200000000000001	-2.0905396179834691611	12.250000000000002	-0.64915789229294547229	12.250000000000002	-1.3189229389203792941	12.250000000000002	-2.0641589967896758293	12.200000000000001	-0.64116595449209640491	12.200000000000001	-1.301023223491785015	12.200000000000001	-2.0331664789409299845
12.250000000000002	-0.66057087494035225249	12.250000000000002	-1.3440759534396099842	12.250000000000002	-2.1070455151103624736	12.250000000000002	-0.65929947670701611106	12.250000000000002	-1.3412784356327537723	12.250000000000002	-2.102283359402725587	12.250000000000002	-2.102283359402725587	12.250000000000002	-0.65549022442036662801	12.250000000000002	-1.3328883686575380864	12.250000000000002	-2.0879921664962930277	12.3	-0.64830841366421140499	12.3	-1.3172641392201818007	12.3	-2.0616815896191166594	12.250000000000002	-0.6403277237274721753	12.250000000000002	-1.2993981632299972245	12.250000000000002	-2.0307609814251019903
12.3	-0.65970134884255725017	12.3	-1.3423645567646028184	12.3	-2.1044642679093764672	12.3	-0.6584322336055350981	12.3	-1.3395727765121643893	12.3	-2.099713528266832985	12.3	-2.099713528266832985	12.3	-0.6546295792433025619	12.3	-1.3312017686897236549	12.3	-2.0854569444951550518	12.350000000000001	-0.64746328336523338702	12.350000000000001	-1.3156134262253516047	12.350000000000001	-2.0592154546608979111	12.3	-0.63949604196359633249	12.3	-1.2977801027924094807	12.3	-2.0283660803923434794
12.350000000000001	-0.65883677052836354785	12.350000000000001	-1.3406619010757997149	12.350000000000001	-2.1018951858131426618	12.350000000000001	-0.65756949488344578146	12.350000000000001	-1.3378755772752849115	12.350000000000001	-2.0971557390890084809	12.350000000000001	-2.0971557390890084809	12.350000000000001	-0.65377285396816697005	12.350000000000001	-1.3295223363317656745	12.350000000000001	-2.0829332490242514089	12.400000000000002	-0.64662244356999884731	12.400000000000002	-1.3139707252130809648	12.400000000000002	-2.0567605067673073484	12.350000000000001	-0.6386638074426609151	12.350000000000001	-1.2961714520078035916	12.350000000000001	-2.0259818638927589395
12.400000000000002	-0.6579749797633722543	12.400000000000002	-1.3389667060039896295	12.400000000000002	-2.099338078659283506	12.400000000000002	-0.65671122006674121805	12.400000000000002	-1.3361867662440261346	12.400000000000002	-2.0946098973763641025	12.400000000000002	-2.0946098973763641025	12.400000000000002	-0.65292188207159867277	12.400000000000002	-1.3278502829732623394	12.400000000000002	-2.0804213272977038563	12.450000000000001	-0.64578586258175299955	12.450000000000001	-1.3123359704632796697	12.450000000000001	-2.0543166621249732318	12.400000000000002	-0.63783885112550807888	12.400000000000002	-1.2945697990582856602	12.400000000000002	-2.0236080918060995747
12.450000000000001	-0.65712000580466300969	12.450000000000001	-1.3372807854719625902	12.450000000000001	-2.096792962401691589	12.450000000000001	-0.65585737054379497115	12.450000000000001	-1.3345062725297125435	12.450000000000001	-2.0920759098777563356	12.450000000000001	-2.0920759098777563356	12.450000000000001	-0.65207433548930587027	12.450000000000001	-1.326187783785752073	12.450000000000001	-2.0779209284715358024	12.500000000000002	-0.64495353341196462948	12.500000000000002	-1.3107091062708705391	12.500000000000002	-2.0518838385453887758	12.450000000000001	-0.63701750901838210998	12.450000000000001	-1.2929755623037654203	12.450000000000001	-2.0212447451087224618
12.500000000000002	-0.65626839405472231886	12.500000000000002	-1.3356029125040257717	12.500000000000002	-2.0942596906000604496	12.500000000000002	-0.65500790279523485047	12.500000000000002	-1.3328340261158051887	12.500000000000002	-2.089553683389869152	12.500000000000002	-2.089553683389869152	12.500000000000002	-0.6512313289263287455	12.500000000000002	-1.3245316400885409587	12.500000000000002	-2.0754319738165788281	12.55	-0.64412545441975571508	12.55	-1.3090900802323886528	12.55	-2.0494619551017151778	12.500000000000002	-0.63620045848246222234	12.500000000000002	-1.2913890482304723906	12.500000000000002	-2.0188917512950208878
12.55	-0.65542126277428704638	12.55	-1.3339333591387651357	12.55	-2.0917381791161735124	12.55	-0.65416278192157591001	12.55	-1.3311699578359852371	12.55	-2.0870431271128611895	12.55	-2.0870431271128611895	12.55	-0.65037594667597657819	12.55	-1.3229003163129036856	12.55	-2.0729555599003982621	12.600000000000001	-0.64330160943541814009	12.600000000000001	-1.3074788353840126744	12.600000000000001	-2.0470509314713172028	12.55	-0.63538752595577590359	12.55	-1.2898100289958181805	12.55	-2.0165490360571053114
12.600000000000001	-0.65457867085339210737	12.600000000000001	-1.3322715758941656545	12.600000000000001	-2.0892283250283018706	12.600000000000001	-0.65332196809817355142	12.600000000000001	-1.329513999287730167	12.600000000000001	-2.0845441502673442491	12.600000000000001	-2.0845441502673442491	12.600000000000001	-0.64954882274479884801	12.600000000000001	-1.3212531916116859509	12.600000000000001	-2.0704887276810980677	12.650000000000002	-0.64248196154787413059	12.650000000000002	-1.3058753076759687426	12.650000000000002	-2.0446506875532893115	12.600000000000001	-0.63457867032480462359	12.600000000000001	-1.2882384517856777782	12.600000000000001	-2.0142165270293286593
12.650000000000002	-0.6537412290310752673	12.650000000000002	-1.3306177138695834967	12.650000000000002	-2.086730036641363183	12.650000000000002	-0.65248542333507238447	12.650000000000002	-1.327866082879702527	12.650000000000002	-2.0820566632674108914	12.650000000000002	-2.0820566632674108914	12.650000000000002	-0.6487271225939427258	12.650000000000002	-1.3196145123418117288	12.650000000000002	-2.0680333155894343401	12.700000000000001	-0.64166646040094674951	12.700000000000001	-1.3042794290140705886	12.700000000000001	-2.0422611435482446453	12.650000000000002	-0.63377379723680804022	12.650000000000002	-1.2866741146329609195	12.650000000000002	-2.0118941508274147212
12.700000000000001	-0.65290894921666643239	12.700000000000001	-1.3289717225914606046	12.700000000000001	-2.0842432349853601707	12.700000000000001	-0.6516531101162002274	12.700000000000001	-1.3262261418102882052	12.700000000000001	-2.0795805774717365689	12.700000000000001	-2.0795805774717365689	12.700000000000001	-0.64790197965120380844	12.700000000000001	-1.3179903933174985206	12.700000000000001	-2.0655893980087789033	12.750000000000002	-0.64085505414250963701	12.750000000000002	-1.3026911318417674718	12.750000000000002	-2.0398822202783016314	12.700000000000001	-0.63297197425869147167	12.700000000000001	-1.2851178939301218475	12.700000000000001	-2.0095818736513968135
12.750000000000002	-0.65207495214701034398	12.750000000000002	-1.3273354693016174027	12.750000000000002	-2.0817679061564507433	12.750000000000002	-0.6508249913730641542	12.750000000000002	-1.3245941099904002865	12.750000000000002	-2.0771158051610940775	12.750000000000002	-2.0771158051610940775	12.750000000000002	-0.6470800607487678029	12.750000000000002	-1.3163746451364743925	12.750000000000002	-2.0631566190243608697	12.8	-0.64004769959649865273	12.8	-1.3011103520239861361	12.8	-2.0375138394699135392	12.750000000000002	-0.63218040031834188908	12.750000000000002	-1.2835652855606400693	12.750000000000002	-2.0072793559694962037
12.8	-0.6512489309532296819	12.8	-1.3257059007766472245	12.8	-2.0793038359736207154	12.8	-0.65000103055263139188	12.8	-1.322969922447819451	12.8	-2.0746622595896755393	12.8	-2.0746622595896755393	12.8	-0.64626228445228663413	12.8	-1.3147666553215640036	12.8	-2.0607348044364017697	12.850000000000001	-0.63924437442761182969	12.850000000000001	-1.2995370293210849733	12.850000000000001	-2.0351559239115421033	12.8	-0.63138347915822845478	12.8	-1.2820256431141377485	12.8	-2.0049871294568649954
12.850000000000001	-0.65042705304621583562	12.850000000000001	-1.324084145640898431	12.850000000000001	-2.0768509896704109275	12.850000000000001	-0.64918119158524016181	12.850000000000001	-1.3213535139550940209	12.850000000000001	-2.0722198547866550543	12.850000000000001	-2.0722198547866550543	12.850000000000001	-0.64543497521205665799	12.850000000000001	-1.313177105010268747	12.850000000000001	-2.0583242503990618435	12.900000000000002	-0.6384450288271268076	12.900000000000002	-1.2979710930476404774	12.900000000000002	-2.0328083963989738834	12.850000000000001	-0.63059456806502971576	12.850000000000001	-1.2804905256112899515	12.850000000000001	-2.0027045883181749887
12.900000000000002	-0.64960928070710686362	12.900000000000002	-1.3224701109575193944	12.900000000000002	-2.0744092811726050635	12.900000000000002	-0.64836543845727085262	12.900000000000002	-1.3197448216212313414	12.900000000000002	-2.0697885058554484213	12.900000000000002	-2.0697885058554484213	12.900000000000002	-0.64463498635059004103	12.900000000000002	-1.3115770313149563106	12.900000000000002	-2.0559237824108848151	12.950000000000001	-0.637649500133805337	12.950000000000001	-1.2964124895720574833	12.950000000000001	-2.0304711806112232474	12.900000000000002	-0.62980944094887714285	12.900000000000002	-1.2789622791402811032	12.900000000000002	-2.0004318314511757821
12.950000000000001	-0.64879553955188687157	12.950000000000001	-1.3208636926840809634	12.950000000000001	-2.0719786252560301161	12.950000000000001	-0.64755373627095755082	12.950000000000001	-1.3181437821677996068	12.950000000000001	-2.0673681287091464349	12.950000000000001	-2.0673681287091464349	12.950000000000001	-0.64383407187096686744	12.950000000000001	-1.3099900309186301216	12.950000000000001	-2.0535345130288468641	13.000000000000002	-0.6368735350215544459	13.000000000000002	-1.2948613625070811105	13.000000000000002	-2.0281442761327332778	12.950000000000001	-0.62902827565542203803	12.950000000000001	-1.2774415322721271907	12.950000000000001	-1.9981687931977119385
13.000000000000002	-0.64798582551481672668	13.000000000000002	-1.3192651705997186767	13.000000000000002	-2.0695589384116399837	13.000000000000002	-0.64674605024888126793	13.000000000000002	-1.3165503321675660191	13.000000000000002	-2.0649586399465919038	13.000000000000002	-2.0649586399465919038	13.000000000000002	-0.6430320295790278548	13.000000000000002	-1.3084096671037962658	13.000000000000002	-2.0511555784641181012	13.05	-0.63607030692390160652	13.05	-1.2933170758140815107	13.05	-2.0258273896931426248	13.000000000000002	-0.62825111054546702717	13.000000000000002	-1.275927117989485594	13.000000000000002	-1.9959153824527625244
13.05	-0.64718012341284848713	13.05	-1.3176740610600813987	13.05	-2.067150136438675736	13.05	-0.64594234535619423016	13.05	-1.3149644119893233387	13.05	-2.062559957463076752	13.05	-2.062559957463076752	13.05	-0.64223350441629305984	13.05	-1.3068395440988415306	13.05	-2.0487873810632143245	13.100000000000001	-0.63528626842182529889	13.100000000000001	-1.2917806219743740495	13.100000000000001	-2.0235206774998895513	13.05	-0.62747744595540412599	13.05	-1.2744208068861926733	13.05	-1.9936716236939961703
13.100000000000001	-0.64637838171975146808	13.100000000000001	-1.3160904566728762929	13.100000000000001	-2.0647521371590018773	13.100000000000001	-0.6451425884559750188	13.100000000000001	-1.3133859590499711524	13.100000000000001	-2.0601719995551547103	13.100000000000001	-2.0601719995551547103	13.100000000000001	-0.64144019281913012408	13.100000000000001	-1.3052774395343123136	13.100000000000001	-2.0464297714092633798	13.150000000000002	-0.63450639301708101852	13.150000000000002	-1.2902503409697185556	13.150000000000002	-2.0212239594657739103	13.100000000000001	-0.6267082663549001505	13.100000000000001	-1.2729203568893452915	13.100000000000001	-1.991437309231191042
13.150000000000002	-0.64558056671622445312	13.150000000000002	-1.3145142967649839835	13.150000000000002	-2.0623648589445586741	13.150000000000002	-0.64434674538347547313	13.150000000000002	-1.3118149137445567471	13.150000000000002	-2.0577946856045568346	13.150000000000002	-2.0577946856045568346	13.150000000000002	-0.64065027189326093181	13.150000000000002	-1.3037217863711301362	13.150000000000002	-2.0440824974972629247	13.200000000000001	-0.63372653116423457961	13.200000000000001	-1.2887276434844553241	13.200000000000001	-2.0189372009543493317	13.150000000000002	-0.62594213559098629034	13.150000000000002	-1.2714270275128234451	13.150000000000002	-1.9892124639794939849
13.200000000000001	-0.64478664508890630842	13.200000000000001	-1.3129455213489741665	13.200000000000001	-2.0599882210115556559	13.200000000000001	-0.64355478313817300176	13.200000000000001	-1.3102512167058307713	13.200000000000001	-2.0554279358073843557	13.200000000000001	-2.0554279358073843557	13.200000000000001	-0.63986419511954332423	13.200000000000001	-1.3021733775711735483	13.200000000000001	-2.0417455582043849445	13.250000000000002	-0.63295725485218930699	13.250000000000002	-1.2872117649381734398	13.250000000000002	-2.0166603072045272996	13.200000000000001	-0.62517932695711362992	13.200000000000001	-1.2699405174428305913	13.200000000000001	-1.9869970069030087977
13.250000000000002	-0.64399658392427563168	13.250000000000002	-1.3113840711133451007	13.250000000000002	-2.0576221434096597633	13.250000000000002	-0.64276666900081697023	13.250000000000002	-1.3086948086286669999	13.250000000000002	-2.053071671083783914	13.250000000000002	-2.053071671083783914	13.250000000000002	-0.63908204960898287066	13.250000000000002	-1.3006323647748754956	13.250000000000002	-2.0394189168169901459	13.3	-0.63218876529014495791	13.3	-1.285702946574157749	13.3	-2.0143932230772032629	13.250000000000002	-0.62442019155614394096	13.250000000000002	-1.2684607653241852081	13.250000000000002	-1.9847908723356404175
13.3	-0.64321035070276722687	13.3	-1.3098298874129718122	13.3	-2.055266547011343093	13.3	-0.64198237049832487094	13.3	-1.3071456315954421167	13.3	-2.050725813257139269	13.3	-2.050725813257139269	13.3	-0.63830336270236073872	13.3	-1.2990971293484108812	13.3	-2.0371023731968094948	13.350000000000001	-0.63142421063681004817	13.350000000000001	-1.2842009936877232863	13.350000000000001	-2.0121358685294842954	13.3	-0.62366488681484375144	13.3	-1.266987705072675493	13.3	-1.9825939954598964141
13.350000000000001	-0.64242791329124344581	13.350000000000001	-1.3082829122590189099	13.350000000000001	-2.0529213535013418588	13.350000000000001	-0.64120185567548117014	13.350000000000001	-1.305603627901628852	13.350000000000001	-2.0483902848960998672	13.350000000000001	-2.0483902848960998672	13.350000000000001	-0.63752803500921122277	13.350000000000001	-1.2975691070394913463	13.350000000000001	-2.0347958014593123395	13.400000000000002	-0.63066361448326090147	13.400000000000002	-1.2827058186867659448	13.400000000000002	-2.0098881721187646743	13.350000000000001	-0.62291345962021519665	13.350000000000001	-1.2655212673076139407	13.350000000000001	-1.980406312196139642
13.400000000000002	-0.64164923993992797439	13.400000000000002	-1.306743088310676282	13.400000000000002	-2.0505864853663826117	13.400000000000002	-0.64042509622955462468	13.400000000000002	-1.3040687398316046243	13.400000000000002	-2.0460650113025975376	13.400000000000002	-2.0460650113025975376	13.400000000000002	-0.63675767474417149893	13.400000000000002	-1.296050962498431695	13.400000000000002	-2.0324996320205153889	13.450000000000001	-0.62990614143090200736	13.450000000000001	-1.2812173267681555488	13.450000000000001	-2.0076500616420195396	13.400000000000002	-0.62216548219118707718	13.400000000000002	-1.2640613941790313762	13.400000000000002	-1.9782277584985022772
13.450000000000001	-0.64087429927390490279	13.450000000000001	-1.3052103588650613351	13.450000000000001	-2.0482618658849146931	13.450000000000001	-0.63965204762318122603	13.450000000000001	-1.3025409278013580216	13.450000000000001	-2.0437499123695912397	13.450000000000001	-2.0437499123695912397	13.450000000000001	-0.6359903348624207784	13.450000000000001	-1.2945378885183273944	13.450000000000001	-2.0302132363754394999	13.500000000000002	-0.62915125875375694379	13.500000000000002	-1.2797354446988561141	13.500000000000002	-2.0054214683779135056	13.450000000000001	-0.62142104485464163249	13.450000000000001	-1.262608052391325897	13.450000000000001	-1.976058273002277075
13.500000000000002	-0.6401030602883045382	13.500000000000002	-1.3036846678484452381	13.500000000000002	-2.0459474191170895055	13.500000000000002	-0.63888269830256213953	13.500000000000002	-1.3010200930241071764	13.500000000000002	-2.0414449143806472389	13.500000000000002	-2.0414449143806472389	13.500000000000002	-0.6352266495325285663	13.500000000000002	-1.293031716432793465	13.500000000000002	-2.0279367289793621893	13.55	-0.62839963741283035709	13.55	-1.2782610404932940225	13.55	-2.0032024023351687817	13.500000000000002	-0.62068011868170018476	13.500000000000002	-1.2611611924115637799	13.500000000000002	-1.9738977939376483942
13.55	-0.63933549234292709205	13.55	-1.3021659598074686211	13.55	-2.0436430698948682451	13.55	-0.63811702733808061218	13.55	-1.2995063185113829091	13.55	-2.0391499637647945171	13.55	-2.0391499637647945171	13.55	-0.63446658861193915252	13.55	-1.2915323923197715007	13.55	-2.0256700380308016214	13.600000000000001	-0.62765251876258114229	13.600000000000001	-1.2767927436429189173	13.600000000000001	-2.0009926829747479269	13.55	-0.61994267507662625984	13.55	-1.2597207652233910167	13.55	-1.9717462600780341548
13.600000000000001	-0.63857156515649187039	13.600000000000001	-1.3006541799003753862	13.600000000000001	-2.0413487438122634956	13.600000000000001	-0.63735494192779883241	13.600000000000001	-1.2979992417672033144	13.600000000000001	-2.0368649306230166251	13.600000000000001	-2.0368649306230166251	13.600000000000001	-0.63371011956344208574	13.600000000000001	-1.2900398647213674073	13.600000000000001	-2.0234130920054005853	13.650000000000002	-0.6269089084494067061	13.650000000000002	-1.275331021617936739	13.650000000000002	-1.9987922892013588457	13.600000000000001	-0.61920868577186499549	13.600000000000001	-1.2582867223203517578	13.600000000000001	-1.9696036107350364119
13.650000000000002	-0.63781126498487284896	13.650000000000002	-1.2991492687713956747	13.650000000000002	-2.0390643670292097638	13.650000000000002	-0.63658420922343588306	13.650000000000002	-1.2965107083834070127	13.650000000000002	-2.0345894689731254743	13.650000000000002	-2.0345894689731254743	13.650000000000002	-0.63295722120289807104	13.650000000000002	-1.2885540755881552489	13.650000000000002	-2.0211658218299390534	13.700000000000001	-0.62616877775818190076	13.700000000000001	-1.273875823721197263	13.700000000000001	-1.9966011553849059123	13.650000000000002	-0.61847812282315908833	13.650000000000002	-1.2568590156993239244	13.650000000000002	-1.967469785753421209
13.700000000000001	-0.63705451616927990469	13.700000000000001	-1.2976511891995625531	13.700000000000001	-2.0367898673067303995	13.700000000000001	-0.63584040312386905398	13.700000000000001	-1.2950067755390660631	13.700000000000001	-2.032324401646526497	13.700000000000001	-2.032324401646526497	13.700000000000001	-0.63220785617669645819	13.700000000000001	-1.2870749780285389042	13.700000000000001	-2.0189281564873329628	13.750000000000002	-0.62543208263901651997	13.750000000000002	-1.2724270973282677238	13.750000000000002	-1.9944192163696911572	13.700000000000001	-0.61775095860484770697	13.700000000000001	-1.2554375978540387535	13.700000000000001	-1.9653447255061224973
13.750000000000002	-0.63630133060743214061	13.750000000000002	-1.2961598695580589491	13.750000000000002	-2.0345251715721246846	13.750000000000002	-0.63509025090552552284	13.750000000000002	-1.2935192590075747087	13.750000000000002	-2.0300689083561968548	13.750000000000002	-2.0300689083561968548	13.750000000000002	-0.63146199847189132311	13.750000000000002	-1.2856025187118616539	13.750000000000002	-2.0167000274036149753	13.8	-0.62470106562311679904	13.8	-1.2709821641371807473	13.8	-1.9922461285725923527	13.750000000000002	-0.61702716580524010353	13.750000000000002	-1.2540224217687471962	13.750000000000002	-1.9632283708892761401
13.8	-0.63555167063689516614	13.8	-1.294675265704941072	13.8	-2.0322702088959507198	13.8	-0.63434239514796757852	13.8	-1.2920392018602032072	13.8	-2.0278229641126202071	13.8	-2.0278229641126202071	13.8	-0.63071961965531763387	13.8	-1.2841366466054328261	13.8	-2.0144813662397228703	13.850000000000001	-0.62396747344503840572	13.850000000000001	-1.2695503849329122983	13.850000000000001	-1.9900826784813824906	13.8	-0.61630671747484139427	13.8	-1.2526134409434489688	13.8	-1.9611206633208756167
13.850000000000001	-0.63480550521502893724	13.850000000000001	-1.2931973246541226512	13.850000000000001	-2.0300249084287064296	13.850000000000001	-0.63359803338740525351	13.850000000000001	-1.2905659064859286905	13.850000000000001	-2.025586641485481982	13.850000000000001	-2.025586641485481982	13.850000000000001	-0.62998069166629498373	13.850000000000001	-1.282677311194431497	13.850000000000001	-2.0122721053271287749	13.900000000000002	-0.62323407201337948478	13.900000000000002	-1.2681263474556153816	13.900000000000002	-1.9879283946265685026	13.850000000000001	-0.61558958675923784351	13.850000000000001	-1.2512106092318959056	13.850000000000001	-1.9590215447180713883
13.900000000000002	-0.63406382255073826053	13.900000000000002	-1.2917260886150415215	13.900000000000002	-2.0277892218336883649	13.900000000000002	-0.63285713177852442185	13.900000000000002	-1.2890991868714716939	13.900000000000002	-2.0233598463142230868	13.900000000000002	-2.0233598463142230868	13.900000000000002	-0.6292451865038853214	13.900000000000002	-1.2812244625327313405	13.900000000000002	-2.010072177614138919	13.950000000000001	-0.62252585131029779224	13.950000000000001	-1.266694679376881901	13.950000000000001	-1.9857820389161523719	13.900000000000002	-0.61487574741848590448	13.900000000000002	-1.2498138811452881512	13.900000000000002	-1.9569309575277442489
13.950000000000001	-0.63332210158349327567	13.950000000000001	-1.290261508822930516	13.950000000000001	-2.0255630353088560252	13.950000000000001	-0.63211965761226381395	13.950000000000001	-1.2876389974211286476	13.950000000000001	-2.0211425103529896335	13.950000000000001	-2.0211425103529896335	13.950000000000001	-0.62851307702938448785	13.950000000000001	-1.2797780518479076456	13.950000000000001	-2.0078815169123370715	14.000000000000002	-0.62180676408055846461	14.000000000000002	-1.2652762408492396918	14.000000000000002	-1.9836450371319944756	13.950000000000001	-0.61416517329970639268	13.950000000000001	-1.2484232115375488606	13.950000000000001	-1.9548488446862660187
14.000000000000002	-0.63258848895915930335	14.000000000000002	-1.2888027261171249774	14.000000000000002	-2.0233462576252080061	14.000000000000002	-0.63138558406727222655	14.000000000000002	-1.2861852876458477672	14.000000000000002	-2.0189345656481813709	14.000000000000002	-2.0189345656481813709	14.000000000000002	-0.6277843359346687061	14.000000000000002	-1.2783380286516957114	14.000000000000002	-2.0057000571860826362	14.05	-0.62109168265852323312	14.05	-1.2638637683955952966	14.05	-1.9815168327336847174	14.000000000000002	-0.61345783889995922795	14.000000000000002	-1.2470385558785293438	14.000000000000002	-1.9527751496515818474
14.05	-0.63185475335768232595	14.05	-1.2873513203820172486	14.05	-2.0211389584121447867	14.05	-0.63065488281015055495	14.05	-1.2847380089073896924	14.05	-2.0167359449902292494	14.05	-2.0167359449902292494	14.05	-0.62705893631615314119	14.05	-1.276904346026122054	14.05	-2.0035277336085056717	14.100000000000001	-0.62037996388242482172	14.100000000000001	-1.2624563892916324993	14.100000000000001	-1.9793973168448693432	14.05	-0.61275371765581962887	14.05	-1.2456598696497954979	14.05	-1.9507098163005856574
14.100000000000001	-0.63112677015604139175	14.100000000000001	-1.2859056249662644816	14.100000000000001	-2.0189408877512075436	14.100000000000001	-0.62992752810916142926	14.100000000000001	-1.2832971119514223109	14.100000000000001	-2.0145465818214817134	14.100000000000001	-2.0145465818214817134	14.100000000000001	-0.62633685167146315175	14.100000000000001	-1.2754769556648052369	14.100000000000001	-2.0013644816500818697	14.150000000000002	-0.61967031468308447532	14.150000000000002	-1.2610537726578689183	14.150000000000002	-1.9772864123391228167	14.100000000000001	-0.61205278561865541576	14.100000000000001	-1.2442871092534901616	14.100000000000001	-1.9486527891026957327
14.150000000000002	-0.6304003392694208391	14.150000000000002	-1.284466760165192292	14.150000000000002	-2.0167521386595079865	14.150000000000002	-0.62920349303479228438	14.150000000000002	-1.2818625485064492493	14.150000000000002	-2.0123664102114728998	14.150000000000002	-2.0123664102114728998	14.150000000000002	-0.62561805575204453794	14.150000000000002	-1.2740558102182734006	14.150000000000002	-1.9992102374773054145	14.200000000000001	-0.61896105911947282742	14.200000000000001	-1.2596558217429942595	14.200000000000001	-1.9751840582477950193	14.150000000000002	-0.61135501718100537904	14.150000000000002	-1.2429202315875194038	14.150000000000002	-1.9466040129676270874
14.200000000000001	-0.62967786280088250074	14.200000000000001	-1.2830340515385607685	14.200000000000001	-2.0145725512703270604	14.200000000000001	-0.62848275128164658822	14.200000000000001	-1.2804342703152982614	14.200000000000001	-2.0101953648731855636	14.200000000000001	-2.0101953648731855636	14.200000000000001	-0.62490252260344292891	14.200000000000001	-1.2726408628352769134	14.200000000000001	-1.997064937869982801	14.250000000000002	-0.61825070184064720798	14.250000000000002	-1.2582627361357537228	14.250000000000002	-1.9730902136924498487	14.200000000000001	-0.61066038770517653186	14.200000000000001	-1.2415591935194058518	14.200000000000001	-1.944563433256960605
14.250000000000002	-0.62895866376451384987	14.250000000000002	-1.2816076100442704502	14.250000000000002	-2.0124020849041884888	14.250000000000002	-0.62776527661231148997	14.250000000000002	-1.2790122296806785445	14.250000000000002	-2.0080333810217370925	14.250000000000002	-2.0080333810217370925	14.250000000000002	-0.6241902264251952773	14.250000000000002	-1.271232067464398305	14.250000000000002	-1.994928520257744783	14.3	-0.61753900656643916923	14.3	-1.2568749128855213743	14.3	-1.9710048504798676648	14.250000000000002	-0.60996887287161151893	14.250000000000002	-1.2402039527329322914	14.250000000000002	-1.9425309958480502988
14.3	-0.62824271637870713941	14.3	-1.2801873885610374978	14.3	-2.0102406748761362515	14.3	-0.62705103094815761074	14.3	-1.277596721106518356	14.3	-2.0058803851799724623	14.3	-2.0058803851799724623	14.3	-0.62348114224790919881	14.3	-1.2698293773510416888	14.3	-1.9928009225009476211	14.350000000000001	-0.61682797181174305867	14.350000000000001	-1.2554927459960566615	14.350000000000001	-1.968927938090494711	14.3	-0.60928044849105704541	14.3	-1.2388544671715655601	14.3	-1.9405066470669566106
14.350000000000001	-0.62752999510649797249	14.350000000000001	-1.2787733404877153623	14.350000000000001	-2.0080882571347993904	14.350000000000001	-0.6263402031294666587	14.350000000000001	-1.2761880319849245201	14.350000000000001	-2.0037364417503034904	14.350000000000001	-2.0037364417503034904	14.350000000000001	-0.6227752445865713659	14.350000000000001	-1.2684327478189162151	14.350000000000001	-1.9906820832767890859	14.400000000000002	-0.6161217339650585055	14.400000000000002	-1.2541166089223300498	14.400000000000002	-1.9668594401584625522	14.350000000000001	-0.60859509069313406734	14.350000000000001	-1.2375106952503923257	14.350000000000001	-1.9384903337129500608
14.400000000000002	-0.62682047244249224944	14.400000000000002	-1.2773654213204982546	14.400000000000002	-2.0059447683968341888	14.400000000000002	-0.62563220259919485014	14.400000000000002	-1.2747830778539711288	14.400000000000002	-2.0016011626134110093	14.400000000000002	-2.0016011626134110093	14.400000000000002	-0.62207250868188255919	14.400000000000002	-1.2670421339917967388	14.400000000000002	-1.9885719417542413424	14.450000000000001	-0.61542484182697477938	14.450000000000001	-1.252747221629149404	14.450000000000001	-1.964799338055849741	14.400000000000002	-0.60791293788307073318	14.400000000000002	-1.2361721308282539326	14.400000000000002	-1.9364819998007040237
14.450000000000001	-0.62611413488669086139	14.450000000000001	-1.2759635824708307047	14.450000000000001	-2.0038101454893711679	14.450000000000001	-0.6249275267717338714	14.450000000000001	-1.2733856082733304396	14.450000000000001	-1.9994748013838554339	14.450000000000001	-1.9994748013838554339	14.450000000000001	-0.62137291007532101987	14.450000000000001	-1.2656574911257049113	14.450000000000001	-1.9864704376319890862	14.500000000000002	-0.6147395868614150001	14.500000000000002	-1.2513861249849193794	14.500000000000002	-1.9627476664610768342	14.450000000000001	-0.6072331959532171864	14.450000000000001	-1.2348396487901777258	14.450000000000001	-1.9344815739592085669
14.500000000000002	-0.62541095146471447461	14.500000000000002	-1.274567781119862806	14.500000000000002	-2.0016843264582739132	14.500000000000002	-0.62422596995701550044	14.500000000000002	-1.2719944879805154026	14.500000000000002	-1.9973572499969220612	14.500000000000002	-1.9973572499969220612	14.500000000000002	-0.62067642445236576532	14.500000000000002	-1.2642787753227975695	14.500000000000002	-1.9843775112346106744	14.55	-0.61406424233524696979	14.55	-1.2500355518562767256	14.55	-1.960704513965251635	14.500000000000002	-0.6065624991984155827	14.500000000000002	-1.2335144051142615213	14.500000000000002	-1.9324891420063500943
14.55	-0.62471087167908256713	14.55	-1.2731779666534766898	14.55	-1.9995672496367143314	14.55	-0.62352776697265998293	14.55	-1.2706082482750218575	14.55	-1.9952482012498998546	14.55	-1.9952482012498998546	14.55	-0.61998300980825450374	14.55	-1.2629059986575915207	14.55	-1.9822931077852236423	14.600000000000001	-0.61339389492354533705	14.600000000000001	-1.2486972215358033198	14.600000000000001	-1.9586699516261550591	14.55	-0.60588379388258206308	14.55	-1.2321918182922522621	14.55	-1.9305043855107313345
14.600000000000001	-0.62401390856228240504	14.600000000000001	-1.2717941031434165581	14.600000000000001	-1.9974588541025077542	14.600000000000001	-0.62283567088309550558	14.600000000000001	-1.2692253503437224456	14.600000000000001	-1.9931477884061590858	14.600000000000001	-1.9931477884061590858	14.600000000000001	-0.61929269527356450505	14.600000000000001	-1.2615389509535731191	14.600000000000001	-1.9802171551539675329	14.650000000000002	-0.61272367594191690595	14.650000000000002	-1.2473705492475657011	14.650000000000002	-1.9566439135412638093	14.600000000000001	-0.60521348273275406568	14.600000000000001	-1.2308761133142645212	14.600000000000001	-1.9285274683216053047
14.650000000000002	-0.62332002444617438607	14.650000000000002	-1.2704161433720069157	14.650000000000002	-1.9953590793784274199	14.650000000000002	-0.62214008451540525677	14.650000000000002	-1.2678549848116367459	14.650000000000002	-1.9910561767493161385	14.650000000000002	-1.9910561767493161385	14.650000000000002	-0.6186054067062309551	14.650000000000002	-1.2601777570376045968	14.650000000000002	-1.9781496099127788254	14.700000000000001	-0.61205193302975613692	14.700000000000001	-1.246051736347265789	14.700000000000001	-1.9546261226465092444	14.650000000000002	-0.60454603729578876222	14.650000000000002	-1.2295657726928955127	14.650000000000002	-1.9265582758161984486
14.700000000000001	-0.62262919571355318964	14.700000000000001	-1.2690440439773517413	14.700000000000001	-1.9932678656209556447	14.700000000000001	-0.62145089175225593716	14.700000000000001	-1.2664870521181329155	14.700000000000001	-1.9889729425147455693	14.700000000000001	-1.9889729425147455693	14.700000000000001	-0.61792113553810143328	14.700000000000001	-1.2588223184434223338	14.700000000000001	-1.976090408702518462	14.750000000000002	-0.61138048563073881861	14.750000000000002	-1.2447352232254502045	14.750000000000002	-1.9526161666076389195	14.700000000000001	-0.60388149839674443848	14.700000000000001	-1.2282608659258323908	14.700000000000001	-1.9245967589871101481
14.750000000000002	-0.62194139889544166569	14.750000000000002	-1.2676777621520793551	14.750000000000002	-1.9911851535723410113	14.750000000000002	-0.6207646995585315882	14.750000000000002	-1.2651248799449486749	14.750000000000002	-1.9868981627254345811	14.750000000000002	-1.9868981627254345811	14.750000000000002	-0.61723985988468262757	14.750000000000002	-1.2574725936160177037	14.750000000000002	-1.9740394951031961329	14.8	-0.61071162236106216466	14.8	-1.243417441076086592	14.8	-1.950613737379344986	14.750000000000002	-0.60321984412675370827	14.750000000000002	-1.2269613545951912108	14.750000000000002	-1.9226428682029065107
14.8	-0.62125661127301195701	14.8	-1.2663172554362272709	14.8	-1.9891108845210775024	14.8	-0.62008147480446406168	14.8	-1.2637676938699976571	14.8	-1.9848317007719335594	14.8	-1.9848317007719335594	14.8	-0.6165614802592707196	14.8	-1.2561286253289948878	14.8	-1.9719967963534238553	14.850000000000001	-0.61004506590388880674	14.850000000000001	-1.2420990250855071759	14.850000000000001	-1.9486187975356229263	14.8	-0.60256105282446797714	14.8	-1.2256672006692441135	14.8	-1.9206965542537734669
14.850000000000001	-0.62057480971824247336	14.850000000000001	-1.264962481779083496	14.850000000000001	-1.9870450003271483258	14.850000000000001	-0.61940217380926802791	14.850000000000001	-1.2624169765470011505	14.850000000000001	-1.9827737253176656092	14.850000000000001	-1.9827737253176656092	14.850000000000001	-0.61588620424616957457	14.850000000000001	-1.2547901209565522622	14.850000000000001	-1.9699623056586429627	14.900000000000002	-0.60938067095934578581	14.900000000000002	-1.240786630684908014	14.900000000000002	-1.9466317375261632107	14.850000000000001	-0.60190510305823848694	14.850000000000001	-1.2243783664879866685	14.850000000000001	-1.9187577683517397076
14.900000000000002	-0.61989597169663654243	14.900000000000002	-1.2636133996544829982	14.900000000000002	-1.9849874434053618308	14.900000000000002	-0.61872946824952701264	14.900000000000002	-1.2610679007309115889	14.900000000000002	-1.9807237463547872272	14.900000000000002	-1.9807237463547872272	14.900000000000002	-0.6152137799008591654	14.900000000000002	-1.2534572900283134732	14.900000000000002	-1.9679359185872366747	14.950000000000001	-0.60868728828897197378	14.950000000000001	-1.2394776370144910294	14.950000000000001	-1.9446520050043402987	14.900000000000002	-0.60125197362302301106	14.900000000000002	-1.2230948147585744215	14.900000000000002	-1.9168264621264679396
14.950000000000001	-0.61922007486128326062	14.950000000000001	-1.2622699679103190074	14.950000000000001	-1.9829381567132693905	14.950000000000001	-0.6180511759203427665	14.950000000000001	-1.2597329894009731494	14.950000000000001	-1.9786817109882066499	14.950000000000001	-1.9786817109882066499	14.950000000000001	-0.61454426140074810362	14.950000000000001	-1.2521300108384824579	14.950000000000001	-1.9659175966639896042	15.000000000000002	-0.60805431587063967284	15.000000000000002	-1.2381766827489751972	15.000000000000002	-1.942680818306949597	14.950000000000001	-0.60060164353727278439	14.950000000000001	-1.2218165085508505704	14.950000000000001	-1.9149025876210895935
15.000000000000002	-0.61854709708920896398	15.000000000000002	-1.2609321457943138448	15.000000000000002	-1.9808970837462903991	15.000000000000002	-0.6173784380222873972	15.000000000000002	-1.2583995485128538269	15.000000000000002	-1.9766489228700548184	15.000000000000002	-1.9766489228700548184	15.000000000000002	-0.61387762572253353773	15.000000000000002	-1.2508074709002960907	15.000000000000002	-1.9639072710131554737	{{0.1, 1.56564052753079611402197435363168500163`20. - 1.2237445430586015655832415719868401753`20.*I}, {0.15000000000000002, 1.5710231212349625571621488891087196277`20. - 1.22309866725766576608949513811309571996`20.*I}, {0.2, 1.57851947355903268876930644378252213631`20. - 1.22219428277198799731152193803875748686`20.*I}, {0.25, 1.58809543577673717440605831171098490857`20. - 1.22103180230884997041450233182825780422`20.*I}, {0.3, 1.59970897582521729158701247228591456146`20. - 1.21961437590136082735342917958446189289`20.*I}, {0.35000000000000003, 1.61333973627638658374378881086562283331`20. - 1.21794607065357467871416208089991049769`20.*I}, {0.4, 1.62883662180537560574449394393070321843`20. - 1.21604362028805322271791635212107720325`20.*I}, {0.45, 1.64621720035753311028729317480317223673`20. - 1.21391028784422577064295254362120486322`20.*I}, {0.5, 1.66536419853799553947106794591511318429`20. - 1.2115318833325968279605709476614146792`20.*I}, {0.55, 1.68623226739146128686379013193195589214`20. - 1.20892952730541719732125062305025775573`20.*I}, {0.6000000000000001, 1.70873229818654477824257029431266339442`20. - 1.20610874293663572932881536665118507647`20.*I}, {0.6500000000000001, 1.73278329692930222193318210846556979686`20. - 1.20307418596382889194874286913099988748`20.*I}, {0.7000000000000001, 1.75831034950258061013212604159991523267`20. - 1.19984130772387936255208938456162652504`20.*I}, {0.7500000000000001, 1.78521941273592145843320258731602475376`20. - 1.19641509952944145740857177860974570408`20.*I}, {0.8, 1.81347955384570970627093135004241018704`20. - 1.19279871759799703889103898109578257623`20.*I}, {0.8500000000000001, 1.84291535803963672824819690389571910465`20. - 1.18900850773472170104123477080563520118`20.*I}, {0.9000000000000001, 1.87353864681894238961670099844252668975`20. - 1.18505537688529335610418815607632150422`20.*I}, {0.9500000000000001, 1.9052477534624156998952675150458545512`20. - 1.18095009459620289043227058318539017754`20.*I}, {1., 1.93798990332282907785148082422289088095`20. - 1.17666004287728230081307546699516092746`20.*I}, {1.05, 1.97166319582981457166405077494297690794`20. - 1.17235038414104285162011521245294860857`20.*I}, {1.1, 2.00618321544176766438511022100814660958`20. - 1.1678223016171736028803982667978069154`20.*I}, {1.1500000000000001, 2.04159839859892932078161565527883465069`20. - 1.16319341376137734313951046790486219363`20.*I}, {1.2000000000000002, 2.07774184910447729782858468482465136712`20. - 1.15849337688695955678287689348374690818`20.*I}, {1.2500000000000002, 2.11462476720222274237806132723598398899`20. - 1.15370825069268825765054340373839695587`20.*I}, {1.3, 2.15214630386091002866612883550899597259`20. - 1.14884789513146107383676452934527512526`20.*I}, {1.35, 2.19028908781821213146810764992021289792`20. - 1.14389747041445572205461166070983490657`20.*I}, {1.4000000000000001, 2.22902861213546703524167473531969238273`20. - 1.13889834786555698757715335297662301461`20.*I}, {1.4500000000000002, 2.26828898693866176443004252363217906116`20. - 1.13387142051762632491918933912015113443`20.*I}, {1.5000000000000002, 2.30803589008246716721111502082685388095`20. - 1.12878538036682054873405211477706346001`20.*I}, {1.55, 2.34826751590662755302883556863427911854`20. - 1.12368016347067018105979470275426687433`20.*I}, {1.6, 2.38890884380689061351997023132984142622`20. - 1.11854634774145428424981811034008100095`20.*I}, {1.6500000000000001, 2.42997005455576940178911051631175585573`20. - 1.11342347890014647383536919442469799111`20.*I}, {1.7000000000000002, 2.47138789502631050880039027145523992711`20. - 1.10824913888696747309254335365390178002`20.*I}, {1.7500000000000002, 2.51317223939030859111891649668264200016`20. - 1.10311815540184523098340646356279398628`20.*I}, {1.8, 2.55530019779753047054728101426790960921`20. - 1.09798028808266119099686676709111541025`20.*I}, {1.85, 2.59768392952838424405602331978227869997`20. - 1.09279633738557847315384788625182242384`20.*I}, {1.9000000000000001, 2.64037621215884328641260478481367123967`20. - 1.08774416096137712584098077945351239397`20.*I}, {1.9500000000000002, 2.68333846802567601868757141813343988499`20. - 1.08265850490931746225670656784663271539`20.*I}, {2., 2.72655250504562749498019649547285817951`20. - 1.07760001644090552283299502891236464322`20.*I}, {2.05, 2.77000258572689446776971243087836924611`20. - 1.07257247498196537343591478096763466809`20.*I}, {2.1, 2.81367504596841787337797296594108151282`20. - 1.06757901398739432686975018736490099049`20.*I}, {2.15, 2.85755719982728661536555030173787406657`20. - 1.06262276028295077189212460947019860603`20.*I}, {2.1999999999999997, 2.90163683952016093919717416850773395389`20. - 1.05770665410842696402216705030390160214`20.*I}, {2.25, 2.9459033020243275013747579631099595579`20. - 1.05283291536727907992817883158613937193`20.*I}, {2.3, 2.99034618953497888859776187179251529041`20. - 1.04800349865499538095744606175958672201`20.*I}, {2.35, 3.0349561097017318815430328034916774816`20. - 1.04322044355386989568894687958479065545`20.*I}, {2.4, 3.07972462680615572379702262231527109021`20. - 1.03848520265493356904027124262755039686`20.*I}, {2.45, 3.12464354148121525417262083268448907735`20. - 1.03379881355299039893236113202507050969`20.*I}, {2.5, 3.16970521596806074334605978882482678839`20. - 1.02916254937441856468230560521524683496`20.*I}, {2.55, 3.21490291881357512000739441351034108932`20. - 1.0245772432539404687525750895030815407`20.*I}, {2.6, 3.26036073775158697013393825939360736197`20. - 1.02005225344028737861713888472519166911`20.*I}, {2.65, 3.30564305653194824964809431575224838021`20. - 1.01562799830685389338602215110026527962`20.*I}, {2.7, 3.351211265758187792388558942995468631`20. - 1.01115721945983638328964555523464401777`20.*I}, {2.75, 3.39692027992762593805695917966310913447`20. - 1.00668619156851454907837198814154778934`20.*I}, {2.8, 3.44271836501632618735554821014688268886`20. - 1.00243210217369406099151358575775176172`20.*I}, {2.85, 3.48860981381165305024276379951434077371`20. - 0.99816091580220641524120634876247910852`20.*I}, {2.9, 3.53459899194562697293003082290521114885`20. - 0.99394203803605936313458569772603700038`20.*I}, {2.95, 3.58068264836280652392029644100086063337`20. - 0.98977841575647761124189888425436389666`20.*I}, {3., 3.62686195078089674025385406572895435648`20. - 0.9856688666277158293734497131290649534`20.*I}, {3.05, 3.67312265945834913413399894063839688689`20. - 0.98159998471696711739203603190939873221`20.*I}, {3.1, 3.71946968255685398580916713791709748092`20. - 0.97758776367830237943200417820647275526`20.*I}, {3.15, 3.76589555612980894214830638770463814636`20. - 0.97363195842319699966830850656676862867`20.*I}, {3.2, 3.81240278430543182663894778381513415149`20. - 0.96971206332799285670437454815408388281`20.*I}, {3.25, 3.8589762051679670540566919446734183704`20. - 0.96586934928595268426790276072688344786`20.*I}, {3.3, 3.90563491075136836891067631232183657535`20. - 0.96203812482381694232368878371206335528`20.*I}, {3.35, 3.95235152434931148038640178128632537587`20. - 0.95829485419561972697172754363163070631`20.*I}, {3.4, 3.99913785282284381520983747713059228307`20. - 0.95456963179248345097898157183516615511`20.*I}, {3.45, 4.04599211480936101431394351535630816333`20. - 0.95090678349869129258316982315843413418`20.*I}, {3.5, 4.09292193768940948170988506819171995714`20. - 0.94728002302131063200218607406401666917`20.*I}, {3.55, 4.13983970593808950610023146873550268156`20. - 0.9437597629385574202596937458773427566`20.*I}, {3.6, 4.18694482823373395905776878510276638021`20. - 0.94017797197958360247318322654613641959`20.*I}, {3.65, 4.23394669346402500026020976068196737116`20. - 0.93665198970051060187956467928217370545`20.*I}, {3.7, 4.28114948526444128249121989022774670506`20. - 0.93326193661961421417597376330339439994`20.*I}, {3.75, 4.32834702634389898250873412796806697096`20. - 0.92986572902774346429894270892756747611`20.*I}, {3.8, 4.37559631989014447418505301966948979173`20. - 0.92651137854014434602371532218438967735`20.*I}, {3.85, 4.42289464119212722965362335941468584905`20. - 0.9232131903133903568004857760569470832`20.*I}, {3.9, 4.47024143786249405806738140368178255676`20. - 0.91993002753497336917333138853494381504`20.*I}, {3.95, 4.5176345185134328309735683849488720766`20. - 0.91670001811071703158884655946234226`20.*I}, {4., 4.56514872511551954884699356386185812498`20. - 0.91355824198740661580788780719333754185`20.*I}, {4.05, 4.61260012456617033927361025078265242451`20. - 0.91034398616270577127362027374763615443`20.*I}, {4.1, 4.66007880211680792834253808264385166868`20. - 0.90722147223366757195370762468171125077`20.*I}, {4.15, 4.70763420631546063779464759594949703606`20. - 0.90417579254005198664074893265919642161`20.*I}, {4.2, 4.75526275058664712665581965391476471054`20. - 0.90114546157340499938277147157699339832`20.*I}, {4.25, 4.80291265024020247766585517946438750727`20. - 0.89812477132920829988673162905479053502`20.*I}, {4.3, 4.85057508562304015085666963226226215682`20. - 0.89516029189675530286287298986811703469`20.*I}, {4.35, 4.89849009627839810512747719402220310453`20. - 0.89216119660817510146153252972494402994`20.*I}, {4.4, 4.94619875728707351138237128554645246533`20. - 0.88917841367167470589779912177596355243`20.*I}, {4.45, 4.99386246603833470161129635609440408899`20. - 0.88648342460922057090220005809585505905`20.*I}, {4.5, 5.04169079033515618839509661236099151046`20. - 0.8836563100242630723896247762179347889`20.*I}, {4.55, 5.08955705083531193540789023418188294261`20. - 0.88086123532630969201467300587531029278`20.*I}, {4.6, 5.13744488010262083968578286410917113584`20. - 0.8780989171636347754870230782319831918`20.*I}, {4.65, 5.18537010649666861239187224210307042148`20. - 0.87536828235023714359029391610830828851`20.*I}, {4.7, 5.23332619606974401755776653059380674511`20. - 0.87266880785801556310811806230544657168`20.*I}, {4.75, 5.28131237671731682849221496698299571502`20. - 0.86999994743089590427311286162567497591`20.*I}, {4.8, 5.32932790314479501388757340545121459277`20. - 0.86736116523033537499566643836567811783`20.*I}, {4.8500000000000005, 5.37737206534951110953363423860622831126`20. - 0.86475193540082636244743427159953413952`20.*I}, {4.9, 5.42544413912156952433523955635485598345`20. - 0.86217174362211339987481812185347350027`20.*I}, {4.95, 5.47354348173641359374464599215827252867`20. - 0.8596200829290597056786299233982971518`20.*I}, {5., 5.52166943399254585648093418637373513514`20. - 0.85709646175025358652079513027976059901`20.*I}, {5.05, 5.5698213719698293612382926217697882564`20. - 0.85460038210916655003103675334418944661`20.*I}, {5.1000000000000005, 5.61799867653384111919202478507479640603`20. - 0.85213139927498702252896248118413754508`20.*I}, {5.15, 5.66620077159659794295572165441183139133`20. - 0.84968901830866060938879082491207584968`20.*I}, {5.2, 5.71442708415058314548688695872172087315`20. - 0.84727281477552482927769960506667800919`20.*I}, {5.25, 5.76267706432709286877736382389735554659`20. - 0.84488227720674457113926779496682978203`20.*I}, {5.3, 5.81095017778509393543803555689709710651`20. - 0.84251703328541842382554966654016106654`20.*I}, {5.3500000000000005, 5.85924590798929906956085401917073824918`20. - 0.84017663291127814184391471578138718618`20.*I}, {5.4, 5.90756375415597206111229721478117259635`20. - 0.83786065690002287269925276349892488418`20.*I}, {5.45, 5.95590291926066039563309263304932153631`20. - 0.83556989742092535540891467560568599821`20.*I}, {5.5, 6.0042638675215362442970526567165875582`20. - 0.83330034424766627713954340394347954586`20.*I}, {5.55, 6.05264520757674060489330544738154235188`20. - 0.83105521208413693823073467725789055378`20.*I}, {5.6000000000000005, 6.10104680824552609787058606556966922996`20. - 0.82883291274629753887500825946319493244`20.*I}, {5.65, 6.14946823972735884762835252113720944966`20. - 0.82663306904292134329420983101505110515`20.*I}, {5.7, 6.19790908514359446683978484128760898828`20. - 0.82445531167207604613200313241569442655`20.*I}, {5.75, 6.24636893923936385714562898121829646434`20. - 0.82229927893681376105618198445519731383`20.*I}, {5.8, 6.29484740969149052533327140921932888186`20. - 0.82016461680786709186857196353006036747`20.*I}, {5.8500000000000005, 6.34334411217362276640935381597850876733`20. - 0.81805097915109941472336675058078344684`20.*I}, {5.9, 6.39185869860751669069931109103168972236`20. - 0.81595803850044713191630061872024089374`20.*I}, {5.95, 6.44039072293912882106362234965131254389`20. - 0.81388540976542978049516877160886391867`20.*I}, {6., 6.4889398346185122734751563215594387742`20. - 0.81183281409642803255066915747370513884`20.*I}, {6.05, 6.53750598708859162857700428006032744012`20. - 0.80979999427396430198753587521348925326`20.*I}, {6.1000000000000005, 6.58608850775693254170927267376937380179`20. - 0.80778651598239678937075802287866589374`20.*I}, {6.15, 6.63468717574295794767648044197796240091`20. - 0.80579213492632653598878489390242151156`20.*I}, {6.2, 6.68330168895196613209325966027748272693`20. - 0.80381654256125669477734072381528780808`20.*I}, {6.25, 6.73193175194637730027840804262535533767`20. - 0.80185945265733900662460071315722691004`20.*I}, {6.3, 6.78057703355964748562174064828193077579`20. - 0.79992058333618404179686056170024922702`20.*I}, {6.3500000000000005, 6.82923727835223354774808691300065442323`20. - 0.79799963676197126119423626358003990378`20.*I}, {6.4, 6.87791580149755122593594870888356714815`20. - 0.79609627210713293384452330864523913716`20.*I}, {6.45, 6.92660129666600825214444436530234961716`20. - 0.7942107444603902937931281948842603725`20.*I}, {6.5, 6.97530495054080539782668898625082193921`20. - 0.79234165127064753459269136161712383349`20.*I}, {6.55, 7.02402226816920990864303780588215665178`20. - 0.79048973028793763160022413089784446233`20.*I}, {6.6000000000000005, 7.07275319850201697737197973061318595078`20. - 0.78865441510740366299614206647538057744`20.*I}, {6.65, 7.12149750060138372234572376961152820773`20. - 0.78683545963556869378693886920264816738`20.*I}, {6.7, 7.17025493119862607982184797362468149952`20. - 0.78503262064626764649980880205747602206`20.*I}, {6.75, 7.2190252570599596885755211629996941964`20. - 0.78324565851429087162559299810452289093`20.*I}, {6.8, 7.26780824829285771964411839396848483568`20. - 0.78147434048188767926913764920776356078`20.*I}, {6.8500000000000005, 7.31660368238010837294097291705666799025`20. - 0.77971843543406220138908675624173650039`20.*I}, {6.9, 7.36536548668634019503058904900763300211`20. - 0.77786168337099407106700823417384392783`20.*I}, {6.95, 7.41416343829127074702875999675430381427`20. - 0.77611100563119724371568491664408787753`20.*I}, {7., 7.46306249173990096571537344060318445915`20. - 0.77454098084867922679866099353211915396`20.*I}, {7.05, 7.51190556930430035094207484436750269044`20. - 0.77284452838513673824912099068568372117`20.*I}, {7.1000000000000005, 7.56076005658207784903354693955299767457`20. - 0.77116240461162684199104968991830747906`20.*I}, {7.15, 7.609625760917557663447979742465252879`20. - 0.76949441713371823533329706329767433919`20.*I}, {7.2, 7.65850248018727587627804603955710588287`20. - 0.76784036320570645414412801689458442203`20.*I}, {7.25, 7.70736775838095675009046793419548111349`20. - 0.76620485195840860024595509163814214393`20.*I}, {7.3, 7.75629220993272849687058649149361081271`20. - 0.76459841398644920220239988031763854079`20.*I}, {7.3500000000000005, 7.80522132027647409693833685072736936263`20. - 0.76295738480828880677522559188785136896`20.*I}, {7.4, 7.85411414386179112808605366798070816461`20. - 0.76134013688957492265818307194906383546`20.*I}, {7.45, 7.90303276357973045613226479676593479873`20. - 0.75977478428518561602331396443223183112`20.*I}, {7.5, 7.95197975924575509710427309467526151572`20. - 0.75819848921712459129134787358948001704`20.*I}, {7.55, 8.00093439462849199637026471583694738133`20. - 0.75663763521372056709724167628810417839`20.*I}, {7.6000000000000005, 8.04989236428496989242185183898188616039`20. - 0.7550859110075370212987994376207225872`20.*I}, {7.65, 8.0988598431283839763777233074046581732`20. - 0.75354951420406479404742304516374758006`20.*I}, {7.7, 8.14783773582567475648123920549327800729`20. - 0.75202467123143899401637737429543981996`20.*I}, {7.75, 8.19682445792390670661834273213402912941`20. - 0.75051155125035089284242854901977535576`20.*I}, {7.8, 8.24582024930152287462984884191158715699`20. - 0.74901040785780086114906668435940497392`20.*I}, {7.8500000000000005, 8.29495152023012497589943474194406861778`20. - 0.74754981385200869991092154944121923736`20.*I}, {7.9, 8.34388719484229761150875503718316077038`20. - 0.74598604813592611854604550033375434308`20.*I}, {7.95, 8.3928456953569167904038134888555124415`20. - 0.74454189408946391813357852179886368233`20.*I}, {8., 8.44188391809348983469678975772168014462`20. - 0.74311462983071719952487901015282430339`20.*I}, {8.05, 8.49092745533711523714282869925855226131`20. - 0.74167417973324931925166696833640231448`20.*I}, {8.100000000000001, 8.53997713577773389584694118720754459276`20. - 0.74024356051011880884268703716608956553`20.*I}, {8.15, 8.5890342099572869664139504208643173601`20. - 0.73882039627529472536790203347981074535`20.*I}, {8.200000000000001, 8.6380975346409582771632952119335500204`20. - 0.73740764956951264010706765801735319055`20.*I}, {8.250000000000002, 8.68716879724220023074716557554573484249`20. - 0.73600640044506334357475216600177553963`20.*I}, {8.3, 8.73624859021941899455932212964279910442`20. - 0.73461526526211991700609044935052887009`20.*I}, {8.350000000000001, 8.78533555212704429876640709452638380058`20. - 0.7332336950245411876702287600481890524`20.*I}, {8.4, 8.83442927206796219287370430236919440832`20. - 0.73186322075443824392962933801136088289`20.*I}, {8.450000000000001, 8.88353239260386561058915557420459970889`20. - 0.73050420173603284703315450930140420987`20.*I}, {8.500000000000002, 8.93264661500254676825633166367949161599`20. - 0.72915132123759746674565464793001068252`20.*I}, {8.55, 8.98178424093652801541615606166417311044`20. - 0.72775724818885568478769195713200544926`20.*I}, {8.600000000000001, 9.03090329322295549070703964520179294327`20. - 0.72649681243025530835814818080740284796`20.*I}, {8.65, 9.0800132707962572748554560712821092054`20. - 0.72515600420291106088632892623717639235`20.*I}, {8.700000000000001, 9.1291511867079124168168845591231436028`20. - 0.72384318408038742720678020786023955648`20.*I}, {8.750000000000002, 9.17829596736279069645075810012232238771`20. - 0.72253963482380706907230717847495020707`20.*I}, {8.8, 9.22744751381481820924637066522013777938`20. - 0.72124524466388105515181842408599427035`20.*I}, {8.850000000000001, 9.27660581541003431243698750675761547653`20. - 0.71995969876094315558269773114811520608`20.*I}, {8.9, 9.3257709348364965118334587504899377373`20. - 0.7186836363832570938914982934776798777`20.*I}, {8.950000000000001, 9.37494169497032622127821776367559093016`20. - 0.71741652643695867902618794789474536632`20.*I}, {9.000000000000002, 9.42411877390865608600340141460164409213`20. - 0.71615698906687582330971511893366843938`20.*I}, {9.05, 9.47330354595569189274750899833202271266`20. - 0.71490593804027330151399268125808823731`20.*I}, {9.100000000000001, 9.52249482797847718292151107600411014031`20. - 0.71366489556205423159072473281247126361`20.*I}, {9.15, 9.57169075026061607486298170013966251641`20. - 0.71243272818526637090085331354607059334`20.*I}, {9.200000000000001, 9.62089287732053615380364655028015768287`20. - 0.7112069911153991394457509662845618551`20.*I}, {9.250000000000002, 9.67010099464560001689143404257493147023`20. - 0.70999017966917236134717769823516027453`20.*I}, {9.3, 9.71931590864026229368360008237354315804`20. - 0.70878159515085615384390864296298008885`20.*I}, {9.350000000000001, 9.76853610812061811911305075482719977676`20. - 0.70758120925703003640653510069577970119`20.*I}, {9.4, 9.81776215161923402532406853017186828714`20. - 0.70638864479860589564185183882595645637`20.*I}, {9.450000000000001, 9.86699389020840563239924740392727889207`20. - 0.70520394150684858766278550045837039416`20.*I}, {9.500000000000002, 9.9162097622848501298114703895213628367`20. - 0.70401894035462553723599136156622274085`20.*I}, {9.55, 9.96547405178394999028625637673349928137`20. - 0.70285766504501943004950410734714041405`20.*I}, {9.600000000000001, 10.01472257241487649877279666594193900879`20. - 0.70169610938671645587700447649876959068`20.*I}, {9.650000000000002, 10.06397634969582532978511744289434283047`20. - 0.70054200739370811666300002365543464894`20.*I}, {9.700000000000001, 10.1132354926922590838885140023631377533`20. - 0.69939530520286673337712253901182018193`20.*I}, {9.750000000000002, 10.16249991006264477167657641953690500893`20. - 0.6982559228431308521311708489237960448`20.*I}, {9.8, 10.21176954028005673617661273296925923559`20. - 0.69712392739399199741763144834003092449`20.*I}, {9.850000000000001, 10.26104438171365385706977795309564710377`20. - 0.69599896168872734167383535740229887464`20.*I}, {9.900000000000002, 10.31032406036324543678784588268282086925`20. - 0.69488119608121595437993360417297758183`20.*I}, {9.950000000000001, 10.35960913520636329277940269046665981366`20. - 0.69377086559210055842372044530268118641`20.*I}, {10.000000000000002, 10.40890003991130199276185044235525761758`20. - 0.69266637441637745904890326902061310955`20.*I}, {10.05, 10.45819214661409185711152305337560227867`20. - 0.69156595979605207694965789184434660003`20.*I}, {10.100000000000001, 10.50748188428332340685085531706634368487`20. - 0.69051665101410001097828706505989083602`20.*I}, {10.150000000000002, 10.55688331753994482770840761708204013719`20. - 0.68938434353201202893377927778643071071`20.*I}, {10.200000000000001, 10.6059991032941272478938111874407360795`20. - 0.6882232023283204905645454456783507061`20.*I}, {10.250000000000002, 10.65542069049191777167266055159036285359`20. - 0.68724952141117735679920122464791667524`20.*I}, {10.3, 10.70473815551960043814722307487666329221`20. - 0.68618582954914944903661151179716191068`20.*I}, {10.350000000000001, 10.7540626863112470478054264539750825036`20. - 0.68512994561418273773055029947047585405`20.*I}, {10.400000000000002, 10.80339126575822112714281698339343304458`20. - 0.68407719929078543279462342894772880281`20.*I}, {10.450000000000001, 10.852720956845377484721587558130653488`20. - 0.68303038634650264527835223056124937032`20.*I}, {10.500000000000002, 10.90205267935945858477432756092623695605`20. - 0.68199361869310300770984834350497428274`20.*I}, {10.55, 10.95139400145753107539522739724971982974`20. - 0.68096806929218102496635696692623625879`20.*I}, {10.600000000000001, 11.00074437932409721049718580666393551519`20. - 0.67994516337003676128496111420869644227`20.*I}, {10.650000000000002, 11.05009913497908141120051909240205329235`20. - 0.67892216294012388077375153123827801186`20.*I}, {10.700000000000001, 11.09945258493266117199514079700426248064`20. - 0.67790244831824066636939031938474353914`20.*I}, {10.750000000000002, 11.14880803202106861073448571600164298226`20. - 0.67689145926529914618987981523287227461`20.*I}, {10.8, 11.19816544333144038205662888960602973772`20. - 0.67589099197234422053421841865137587184`20.*I}, {10.850000000000001, 11.24753044410561799181041142992955727458`20. - 0.67489747986163469503610444260140297785`20.*I}, {10.900000000000002, 11.29690093893062936428284819361996839068`20. - 0.67390829293439151109862968270905854469`20.*I}, {10.950000000000001, 11.3462752349182599150366633314112289405`20. - 0.67292386326414554190993947191194386942`20.*I}, {11.000000000000002, 11.39561953662428103925352704364002030791`20. - 0.67175746175944448511281917891054309753`20.*I}, {11.05, 11.44501163907145051160955016365093957926`20. - 0.67090842309238551544803178785717120642`20.*I}, {11.100000000000001, 11.49441398295516184881315926211041279923`20. - 0.67000149275466234186353018138848617156`20.*I}, {11.150000000000002, 11.5438082984626582800351941385604612691`20. - 0.66904101124602121214002015129137371613`20.*I}, {11.200000000000001, 11.5932026862077499976827403355226218015`20. - 0.66808448872334429816473350426244574023`20.*I}, {11.250000000000002, 11.6425997648971038451471026865667381265`20. - 0.66713302596901204326637368523033243032`20.*I}, {11.3, 11.69199960565715228957548090925901273306`20. - 0.66619122953889818156396733475207984278`20.*I}, {11.350000000000001, 11.74140400088508986472831321126239957097`20. - 0.66524651742007963117269523858214771928`20.*I}, {11.400000000000002, 11.79081227823733299358613280811568144766`20. - 0.6643102535490118544241478887234985605`20.*I}, {11.450000000000001, 11.84022378062314805413501910290924444928`20. - 0.66337980313259154380232631922721678937`20.*I}, {11.500000000000002, 11.88963871717721278401361404353728591563`20. - 0.66245450296082186184011409264594749373`20.*I}, {11.55, 11.93905717187414122253256909047240042137`20. - 0.66153460641872192862212403044903321297`20.*I}, {11.600000000000001, 11.98847876691535632909249403891573352421`20. - 0.66062144949389586320454489631697378502`20.*I}, {11.650000000000002, 12.03767704553604396436444247617118029567`20. - 0.65951900953713230097696857094652243811`20.*I}, {11.700000000000001, 12.08733293305636513374740306038844565306`20. - 0.65880322902389103034632815750915343433`20.*I}, {11.750000000000002, 12.13676439888910665572856791536254898073`20. - 0.65790195636955108879486499296234861016`20.*I}, {11.8, 12.18619777404034703509295141603500346826`20. - 0.65700147593545488668581653741508408804`20.*I}, {11.850000000000001, 12.23564669892532329906716530329216607237`20. - 0.65611769901729612037424478105535496979`20.*I}, {11.900000000000002, 12.2851030741965293303400514336051722284`20. - 0.65523120809929309766070483708556286537`20.*I}, {11.950000000000001, 12.33452629313022672892249004059019813976`20. - 0.65434915082112123929162466651773040996`20.*I}, {12.000000000000002, 12.38397464663219394670217972161993341429`20. - 0.65347249630985415797420352644117509919`20.*I}, {12.05, 12.43342615912754152092799596293207268146`20. - 0.65260046805103868898795771527079394613`20.*I}, {12.100000000000001, 12.48288079920371667839090519493881855565`20. - 0.65173302400096385892194199904323491197`20.*I}, {12.150000000000002, 12.53233852071031505593302289513542266195`20. - 0.65087015241291798808087568048514212475`20.*I}, {12.200000000000001, 12.58179929640764003367107828822878376046`20. - 0.65001178600473972971847052817060528056`20.*I}, {12.250000000000002, 12.63126307915118444595679740458233879172`20. - 0.6491578922929454722898733338988211661`20.*I}, {12.3, 12.68072983214894927111012599859007872502`20. - 0.64830841366421140499184221511510613769`20.*I}, {12.350000000000001, 12.73019953734810000704450363051712450095`20. - 0.64746328336523338702292694734982583005`20.*I}, {12.400000000000002, 12.77967219904393821083310786946223586351`20. - 0.64662244356999884731335092088961244779`20.*I}, {12.450000000000001, 12.82914782840987784980262505017447621411`20. - 0.64578586258175299954555273627627390399`20.*I}, {12.500000000000002, 12.87862641927643681021797182666873679823`20. - 0.64495353341196462948258731113324499698`20.*I}, {12.55, 12.92810793608287943414528987386994703746`20. - 0.64412545441975571508177405136917278891`20.*I}, {12.600000000000001, 12.97759232221578970273891271507579271652`20. - 0.64330160943541814008569191710162547537`20.*I}, {12.650000000000002, 13.02707951862463216023278055106571927123`20. - 0.64248196154787413059439109418650006183`20.*I}, {12.700000000000001, 13.07656947806022600506887492796404565187`20. - 0.64166646040094674951351250973411955408`20.*I}, {12.750000000000002, 13.12606216859199507180493084278248695194`20. - 0.64085505414250963700707536590247963018`20.*I}, {12.8, 13.17555756900315588518916135923969951821`20. - 0.6400476995964986527322482645588320116`20.*I}, {12.850000000000001, 13.22505565428576417885283275195263965459`20. - 0.63924437442761182968852721309031338421`20.*I}, {12.900000000000002, 13.27455631424423018278164904286987093332`20. - 0.63844502882712680760191732824531718012`20.*I}, {12.950000000000001, 13.32405972547082174545441745426216997395`20. - 0.63764950013380533699585548318001723415`20.*I}, {13.000000000000002, 13.37355532414492131355290445962559039366`20. - 0.63687353502155444589825366873506584585`20.*I}, {13.05, 13.42307435797008806401572927558184685992`20. - 0.63607030692390160651855496373215977052`20.*I}, {13.100000000000001, 13.47258619167164782489668439072232520604`20. - 0.63528626842182529889268476983990432647`20.*I}, {13.150000000000002, 13.52209939884374474716826616201134993063`20. - 0.63450639301708101852404897140800155459`20.*I}, {13.200000000000001, 13.57161819049650830188357821821369795092`20. - 0.63372653116423457960732818409762203376`20.*I}, {13.250000000000002, 13.6211338889753674712653896810674686797`20. - 0.63295725485218930698717553234359272116`20.*I}, {13.3, 13.67065593841570481865537214249805765465`20. - 0.63218876529014495790918203754839741114`20.*I}, {13.350000000000001, 13.72017928822583649374976503722723576343`20. - 0.6314242106368100481691012998518825762`20.*I}, {13.400000000000002, 13.76970669476773107964599378217684317673`20. - 0.63066361448326090147282281239820697026`20.*I}, {13.450000000000001, 13.81923747956259008753627271421886443294`20. - 0.62990614143090200736486678412029065195`20.*I}, {13.500000000000002, 13.8687712602854452627421455862207689452`20. - 0.62915125875375694379210365584337927605`20.*I}, {13.55, 13.91829886467942486697134357614218345733`20. - 0.6283996374128303570928777917542043196`20.*I}, {13.600000000000001, 13.96783464187746630269747843527573815111`20. - 0.62765251876258114228591086336593142645`20.*I}, {13.650000000000002, 14.01737275692613814829670007333760835677`20. - 0.62690890844940670609893021542946656686`20.*I}, {13.700000000000001, 14.06691319216602413915174490763127270339`20. - 0.62616877775818190075530403098317188469`20.*I}, {13.750000000000002, 14.11645593911490907385991799883629294894`20. - 0.6254320826390165199659096643892885562`20.*I}, {13.8, 14.16601508861140363075291966548239827033`20. - 0.62470106562311679904201967727476516143`20.*I}, {13.850000000000001, 14.21554902145015044183273009274900634025`20. - 0.6239674734450384057179480642804389571`20.*I}, {13.900000000000002, 14.26508180893094472353640138930256593457`20. - 0.62323407201337948478027209609826044184`20.*I}, {13.950000000000001, 14.31464491321525893569363091996933625022`20. - 0.62252585131029779224180361743719386178`20.*I}, {14.000000000000002, 14.3642038209919649983575471936208134221`20. - 0.62180676408055846460975386980564289672`20.*I}, {14.05, 14.41376455587077977169868532573137757015`20. - 0.62109168265852323311824309878542131691`20.*I}, {14.100000000000001, 14.46333005225498992738698637416438631127`20. - 0.62037996388242482171589207289374489933`20.*I}, {14.150000000000002, 14.51290163624236143229213921067137972918`20. - 0.61967031468308447531865844524634056039`20.*I}, {14.200000000000001, 14.56247969751381204390981915309274114366`20. - 0.61896105911947282741970895701151350826`20.*I}, {14.250000000000002, 14.61206320813800780551531144261814318506`20. - 0.61825070184064720798058762670030679375`20.*I}, {14.3, 14.66164938956918360355086613776800739605`20. - 0.61753900656643916923323560905293599098`20.*I}, {14.350000000000001, 14.71123406767687089271737354382544153328`20. - 0.61682797181174305866858188803015792602`20.*I}, {14.400000000000002, 14.76081288744367829666502124982635012317`20. - 0.61612173396505850550419700069471675434`20.*I}, {14.450000000000001, 14.81038300580832766683082398034438070136`20. - 0.6154248418269747793822811765486490715`20.*I}, {14.500000000000002, 14.85994446539344543436092285890193730757`20. - 0.61473958686141500010182512400929925213`20.*I}, {14.55, 14.90950049778919105919241538428812441075`20. - 0.61406424233524696978859705920690774123`20.*I}, {14.600000000000001, 14.95905649148911316574873061074331959994`20. - 0.61339389492354533705385180340464222088`20.*I}, {14.650000000000002, 15.00861797992913478017544899165909356655`20. - 0.6127236759419169059512437730574541319`20.*I}, {14.700000000000001, 15.0581884103214800522081657701484581521`20. - 0.61205193302975613691940263009180003826`20.*I}, {14.750000000000002, 15.10776765675780266963573627931059382296`20. - 0.61138048563073881860579263154174826448`20.*I}, {14.8, 15.15735253068987159405755867469439756265`20. - 0.61071162236106216465743666481131025835`20.*I}, {14.850000000000001, 15.20693911855643725177963369528345507813`20. - 0.61004506590388880674115880117441522016`20.*I}, {14.900000000000002, 15.25652962167030017880009127521188836218`20. - 0.60938067095934578581399351181043620777`20.*I}, {14.950000000000001, 15.3061308051660524883649569977759744119`20. - 0.60868728828897197377851631948816329562`20.*I}, {15.000000000000002, 15.35571010843268658555516179462110088701`20. - 0.60805431587063967284360672226946081409`20.*I}}[[300,1]]	Im[{{0.1, 1.56564052753079611402197435363168500163`20. - 1.2237445430586015655832415719868401753`20.*I}, {0.15000000000000002, 1.5710231212349625571621488891087196277`20. - 1.22309866725766576608949513811309571996`20.*I}, {0.2, 1.57851947355903268876930644378252213631`20. - 1.22219428277198799731152193803875748686`20.*I}, {0.25, 1.58809543577673717440605831171098490857`20. - 1.22103180230884997041450233182825780422`20.*I}, {0.3, 1.59970897582521729158701247228591456146`20. - 1.21961437590136082735342917958446189289`20.*I}, {0.35000000000000003, 1.61333973627638658374378881086562283331`20. - 1.21794607065357467871416208089991049769`20.*I}, {0.4, 1.62883662180537560574449394393070321843`20. - 1.21604362028805322271791635212107720325`20.*I}, {0.45, 1.64621720035753311028729317480317223673`20. - 1.21391028784422577064295254362120486322`20.*I}, {0.5, 1.66536419853799553947106794591511318429`20. - 1.2115318833325968279605709476614146792`20.*I}, {0.55, 1.68623226739146128686379013193195589214`20. - 1.20892952730541719732125062305025775573`20.*I}, {0.6000000000000001, 1.70873229818654477824257029431266339442`20. - 1.20610874293663572932881536665118507647`20.*I}, {0.6500000000000001, 1.73278329692930222193318210846556979686`20. - 1.20307418596382889194874286913099988748`20.*I}, {0.7000000000000001, 1.75831034950258061013212604159991523267`20. - 1.19984130772387936255208938456162652504`20.*I}, {0.7500000000000001, 1.78521941273592145843320258731602475376`20. - 1.19641509952944145740857177860974570408`20.*I}, {0.8, 1.81347955384570970627093135004241018704`20. - 1.19279871759799703889103898109578257623`20.*I}, {0.8500000000000001, 1.84291535803963672824819690389571910465`20. - 1.18900850773472170104123477080563520118`20.*I}, {0.9000000000000001, 1.87353864681894238961670099844252668975`20. - 1.18505537688529335610418815607632150422`20.*I}, {0.9500000000000001, 1.9052477534624156998952675150458545512`20. - 1.18095009459620289043227058318539017754`20.*I}, {1., 1.93798990332282907785148082422289088095`20. - 1.17666004287728230081307546699516092746`20.*I}, {1.05, 1.97166319582981457166405077494297690794`20. - 1.17235038414104285162011521245294860857`20.*I}, {1.1, 2.00618321544176766438511022100814660958`20. - 1.1678223016171736028803982667978069154`20.*I}, {1.1500000000000001, 2.04159839859892932078161565527883465069`20. - 1.16319341376137734313951046790486219363`20.*I}, {1.2000000000000002, 2.07774184910447729782858468482465136712`20. - 1.15849337688695955678287689348374690818`20.*I}, {1.2500000000000002, 2.11462476720222274237806132723598398899`20. - 1.15370825069268825765054340373839695587`20.*I}, {1.3, 2.15214630386091002866612883550899597259`20. - 1.14884789513146107383676452934527512526`20.*I}, {1.35, 2.19028908781821213146810764992021289792`20. - 1.14389747041445572205461166070983490657`20.*I}, {1.4000000000000001, 2.22902861213546703524167473531969238273`20. - 1.13889834786555698757715335297662301461`20.*I}, {1.4500000000000002, 2.26828898693866176443004252363217906116`20. - 1.13387142051762632491918933912015113443`20.*I}, {1.5000000000000002, 2.30803589008246716721111502082685388095`20. - 1.12878538036682054873405211477706346001`20.*I}, {1.55, 2.34826751590662755302883556863427911854`20. - 1.12368016347067018105979470275426687433`20.*I}, {1.6, 2.38890884380689061351997023132984142622`20. - 1.11854634774145428424981811034008100095`20.*I}, {1.6500000000000001, 2.42997005455576940178911051631175585573`20. - 1.11342347890014647383536919442469799111`20.*I}, {1.7000000000000002, 2.47138789502631050880039027145523992711`20. - 1.10824913888696747309254335365390178002`20.*I}, {1.7500000000000002, 2.51317223939030859111891649668264200016`20. - 1.10311815540184523098340646356279398628`20.*I}, {1.8, 2.55530019779753047054728101426790960921`20. - 1.09798028808266119099686676709111541025`20.*I}, {1.85, 2.59768392952838424405602331978227869997`20. - 1.09279633738557847315384788625182242384`20.*I}, {1.9000000000000001, 2.64037621215884328641260478481367123967`20. - 1.08774416096137712584098077945351239397`20.*I}, {1.9500000000000002, 2.68333846802567601868757141813343988499`20. - 1.08265850490931746225670656784663271539`20.*I}, {2., 2.72655250504562749498019649547285817951`20. - 1.07760001644090552283299502891236464322`20.*I}, {2.05, 2.77000258572689446776971243087836924611`20. - 1.07257247498196537343591478096763466809`20.*I}, {2.1, 2.81367504596841787337797296594108151282`20. - 1.06757901398739432686975018736490099049`20.*I}, {2.15, 2.85755719982728661536555030173787406657`20. - 1.06262276028295077189212460947019860603`20.*I}, {2.1999999999999997, 2.90163683952016093919717416850773395389`20. - 1.05770665410842696402216705030390160214`20.*I}, {2.25, 2.9459033020243275013747579631099595579`20. - 1.05283291536727907992817883158613937193`20.*I}, {2.3, 2.99034618953497888859776187179251529041`20. - 1.04800349865499538095744606175958672201`20.*I}, {2.35, 3.0349561097017318815430328034916774816`20. - 1.04322044355386989568894687958479065545`20.*I}, {2.4, 3.07972462680615572379702262231527109021`20. - 1.03848520265493356904027124262755039686`20.*I}, {2.45, 3.12464354148121525417262083268448907735`20. - 1.03379881355299039893236113202507050969`20.*I}, {2.5, 3.16970521596806074334605978882482678839`20. - 1.02916254937441856468230560521524683496`20.*I}, {2.55, 3.21490291881357512000739441351034108932`20. - 1.0245772432539404687525750895030815407`20.*I}, {2.6, 3.26036073775158697013393825939360736197`20. - 1.02005225344028737861713888472519166911`20.*I}, {2.65, 3.30564305653194824964809431575224838021`20. - 1.01562799830685389338602215110026527962`20.*I}, {2.7, 3.351211265758187792388558942995468631`20. - 1.01115721945983638328964555523464401777`20.*I}, {2.75, 3.39692027992762593805695917966310913447`20. - 1.00668619156851454907837198814154778934`20.*I}, {2.8, 3.44271836501632618735554821014688268886`20. - 1.00243210217369406099151358575775176172`20.*I}, {2.85, 3.48860981381165305024276379951434077371`20. - 0.99816091580220641524120634876247910852`20.*I}, {2.9, 3.53459899194562697293003082290521114885`20. - 0.99394203803605936313458569772603700038`20.*I}, {2.95, 3.58068264836280652392029644100086063337`20. - 0.98977841575647761124189888425436389666`20.*I}, {3., 3.62686195078089674025385406572895435648`20. - 0.9856688666277158293734497131290649534`20.*I}, {3.05, 3.67312265945834913413399894063839688689`20. - 0.98159998471696711739203603190939873221`20.*I}, {3.1, 3.71946968255685398580916713791709748092`20. - 0.97758776367830237943200417820647275526`20.*I}, {3.15, 3.76589555612980894214830638770463814636`20. - 0.97363195842319699966830850656676862867`20.*I}, {3.2, 3.81240278430543182663894778381513415149`20. - 0.96971206332799285670437454815408388281`20.*I}, {3.25, 3.8589762051679670540566919446734183704`20. - 0.96586934928595268426790276072688344786`20.*I}, {3.3, 3.90563491075136836891067631232183657535`20. - 0.96203812482381694232368878371206335528`20.*I}, {3.35, 3.95235152434931148038640178128632537587`20. - 0.95829485419561972697172754363163070631`20.*I}, {3.4, 3.99913785282284381520983747713059228307`20. - 0.95456963179248345097898157183516615511`20.*I}, {3.45, 4.04599211480936101431394351535630816333`20. - 0.95090678349869129258316982315843413418`20.*I}, {3.5, 4.09292193768940948170988506819171995714`20. - 0.94728002302131063200218607406401666917`20.*I}, {3.55, 4.13983970593808950610023146873550268156`20. - 0.9437597629385574202596937458773427566`20.*I}, {3.6, 4.18694482823373395905776878510276638021`20. - 0.94017797197958360247318322654613641959`20.*I}, {3.65, 4.23394669346402500026020976068196737116`20. - 0.93665198970051060187956467928217370545`20.*I}, {3.7, 4.28114948526444128249121989022774670506`20. - 0.93326193661961421417597376330339439994`20.*I}, {3.75, 4.32834702634389898250873412796806697096`20. - 0.92986572902774346429894270892756747611`20.*I}, {3.8, 4.37559631989014447418505301966948979173`20. - 0.92651137854014434602371532218438967735`20.*I}, {3.85, 4.42289464119212722965362335941468584905`20. - 0.9232131903133903568004857760569470832`20.*I}, {3.9, 4.47024143786249405806738140368178255676`20. - 0.91993002753497336917333138853494381504`20.*I}, {3.95, 4.5176345185134328309735683849488720766`20. - 0.91670001811071703158884655946234226`20.*I}, {4., 4.56514872511551954884699356386185812498`20. - 0.91355824198740661580788780719333754185`20.*I}, {4.05, 4.61260012456617033927361025078265242451`20. - 0.91034398616270577127362027374763615443`20.*I}, {4.1, 4.66007880211680792834253808264385166868`20. - 0.90722147223366757195370762468171125077`20.*I}, {4.15, 4.70763420631546063779464759594949703606`20. - 0.90417579254005198664074893265919642161`20.*I}, {4.2, 4.75526275058664712665581965391476471054`20. - 0.90114546157340499938277147157699339832`20.*I}, {4.25, 4.80291265024020247766585517946438750727`20. - 0.89812477132920829988673162905479053502`20.*I}, {4.3, 4.85057508562304015085666963226226215682`20. - 0.89516029189675530286287298986811703469`20.*I}, {4.35, 4.89849009627839810512747719402220310453`20. - 0.89216119660817510146153252972494402994`20.*I}, {4.4, 4.94619875728707351138237128554645246533`20. - 0.88917841367167470589779912177596355243`20.*I}, {4.45, 4.99386246603833470161129635609440408899`20. - 0.88648342460922057090220005809585505905`20.*I}, {4.5, 5.04169079033515618839509661236099151046`20. - 0.8836563100242630723896247762179347889`20.*I}, {4.55, 5.08955705083531193540789023418188294261`20. - 0.88086123532630969201467300587531029278`20.*I}, {4.6, 5.13744488010262083968578286410917113584`20. - 0.8780989171636347754870230782319831918`20.*I}, {4.65, 5.18537010649666861239187224210307042148`20. - 0.87536828235023714359029391610830828851`20.*I}, {4.7, 5.23332619606974401755776653059380674511`20. - 0.87266880785801556310811806230544657168`20.*I}, {4.75, 5.28131237671731682849221496698299571502`20. - 0.86999994743089590427311286162567497591`20.*I}, {4.8, 5.32932790314479501388757340545121459277`20. - 0.86736116523033537499566643836567811783`20.*I}, {4.8500000000000005, 5.37737206534951110953363423860622831126`20. - 0.86475193540082636244743427159953413952`20.*I}, {4.9, 5.42544413912156952433523955635485598345`20. - 0.86217174362211339987481812185347350027`20.*I}, {4.95, 5.47354348173641359374464599215827252867`20. - 0.8596200829290597056786299233982971518`20.*I}, {5., 5.52166943399254585648093418637373513514`20. - 0.85709646175025358652079513027976059901`20.*I}, {5.05, 5.5698213719698293612382926217697882564`20. - 0.85460038210916655003103675334418944661`20.*I}, {5.1000000000000005, 5.61799867653384111919202478507479640603`20. - 0.85213139927498702252896248118413754508`20.*I}, {5.15, 5.66620077159659794295572165441183139133`20. - 0.84968901830866060938879082491207584968`20.*I}, {5.2, 5.71442708415058314548688695872172087315`20. - 0.84727281477552482927769960506667800919`20.*I}, {5.25, 5.76267706432709286877736382389735554659`20. - 0.84488227720674457113926779496682978203`20.*I}, {5.3, 5.81095017778509393543803555689709710651`20. - 0.84251703328541842382554966654016106654`20.*I}, {5.3500000000000005, 5.85924590798929906956085401917073824918`20. - 0.84017663291127814184391471578138718618`20.*I}, {5.4, 5.90756375415597206111229721478117259635`20. - 0.83786065690002287269925276349892488418`20.*I}, {5.45, 5.95590291926066039563309263304932153631`20. - 0.83556989742092535540891467560568599821`20.*I}, {5.5, 6.0042638675215362442970526567165875582`20. - 0.83330034424766627713954340394347954586`20.*I}, {5.55, 6.05264520757674060489330544738154235188`20. - 0.83105521208413693823073467725789055378`20.*I}, {5.6000000000000005, 6.10104680824552609787058606556966922996`20. - 0.82883291274629753887500825946319493244`20.*I}, {5.65, 6.14946823972735884762835252113720944966`20. - 0.82663306904292134329420983101505110515`20.*I}, {5.7, 6.19790908514359446683978484128760898828`20. - 0.82445531167207604613200313241569442655`20.*I}, {5.75, 6.24636893923936385714562898121829646434`20. - 0.82229927893681376105618198445519731383`20.*I}, {5.8, 6.29484740969149052533327140921932888186`20. - 0.82016461680786709186857196353006036747`20.*I}, {5.8500000000000005, 6.34334411217362276640935381597850876733`20. - 0.81805097915109941472336675058078344684`20.*I}, {5.9, 6.39185869860751669069931109103168972236`20. - 0.81595803850044713191630061872024089374`20.*I}, {5.95, 6.44039072293912882106362234965131254389`20. - 0.81388540976542978049516877160886391867`20.*I}, {6., 6.4889398346185122734751563215594387742`20. - 0.81183281409642803255066915747370513884`20.*I}, {6.05, 6.53750598708859162857700428006032744012`20. - 0.80979999427396430198753587521348925326`20.*I}, {6.1000000000000005, 6.58608850775693254170927267376937380179`20. - 0.80778651598239678937075802287866589374`20.*I}, {6.15, 6.63468717574295794767648044197796240091`20. - 0.80579213492632653598878489390242151156`20.*I}, {6.2, 6.68330168895196613209325966027748272693`20. - 0.80381654256125669477734072381528780808`20.*I}, {6.25, 6.73193175194637730027840804262535533767`20. - 0.80185945265733900662460071315722691004`20.*I}, {6.3, 6.78057703355964748562174064828193077579`20. - 0.79992058333618404179686056170024922702`20.*I}, {6.3500000000000005, 6.82923727835223354774808691300065442323`20. - 0.79799963676197126119423626358003990378`20.*I}, {6.4, 6.87791580149755122593594870888356714815`20. - 0.79609627210713293384452330864523913716`20.*I}, {6.45, 6.92660129666600825214444436530234961716`20. - 0.7942107444603902937931281948842603725`20.*I}, {6.5, 6.97530495054080539782668898625082193921`20. - 0.79234165127064753459269136161712383349`20.*I}, {6.55, 7.02402226816920990864303780588215665178`20. - 0.79048973028793763160022413089784446233`20.*I}, {6.6000000000000005, 7.07275319850201697737197973061318595078`20. - 0.78865441510740366299614206647538057744`20.*I}, {6.65, 7.12149750060138372234572376961152820773`20. - 0.78683545963556869378693886920264816738`20.*I}, {6.7, 7.17025493119862607982184797362468149952`20. - 0.78503262064626764649980880205747602206`20.*I}, {6.75, 7.2190252570599596885755211629996941964`20. - 0.78324565851429087162559299810452289093`20.*I}, {6.8, 7.26780824829285771964411839396848483568`20. - 0.78147434048188767926913764920776356078`20.*I}, {6.8500000000000005, 7.31660368238010837294097291705666799025`20. - 0.77971843543406220138908675624173650039`20.*I}, {6.9, 7.36536548668634019503058904900763300211`20. - 0.77786168337099407106700823417384392783`20.*I}, {6.95, 7.41416343829127074702875999675430381427`20. - 0.77611100563119724371568491664408787753`20.*I}, {7., 7.46306249173990096571537344060318445915`20. - 0.77454098084867922679866099353211915396`20.*I}, {7.05, 7.51190556930430035094207484436750269044`20. - 0.77284452838513673824912099068568372117`20.*I}, {7.1000000000000005, 7.56076005658207784903354693955299767457`20. - 0.77116240461162684199104968991830747906`20.*I}, {7.15, 7.609625760917557663447979742465252879`20. - 0.76949441713371823533329706329767433919`20.*I}, {7.2, 7.65850248018727587627804603955710588287`20. - 0.76784036320570645414412801689458442203`20.*I}, {7.25, 7.70736775838095675009046793419548111349`20. - 0.76620485195840860024595509163814214393`20.*I}, {7.3, 7.75629220993272849687058649149361081271`20. - 0.76459841398644920220239988031763854079`20.*I}, {7.3500000000000005, 7.80522132027647409693833685072736936263`20. - 0.76295738480828880677522559188785136896`20.*I}, {7.4, 7.85411414386179112808605366798070816461`20. - 0.76134013688957492265818307194906383546`20.*I}, {7.45, 7.90303276357973045613226479676593479873`20. - 0.75977478428518561602331396443223183112`20.*I}, {7.5, 7.95197975924575509710427309467526151572`20. - 0.75819848921712459129134787358948001704`20.*I}, {7.55, 8.00093439462849199637026471583694738133`20. - 0.75663763521372056709724167628810417839`20.*I}, {7.6000000000000005, 8.04989236428496989242185183898188616039`20. - 0.7550859110075370212987994376207225872`20.*I}, {7.65, 8.0988598431283839763777233074046581732`20. - 0.75354951420406479404742304516374758006`20.*I}, {7.7, 8.14783773582567475648123920549327800729`20. - 0.75202467123143899401637737429543981996`20.*I}, {7.75, 8.19682445792390670661834273213402912941`20. - 0.75051155125035089284242854901977535576`20.*I}, {7.8, 8.24582024930152287462984884191158715699`20. - 0.74901040785780086114906668435940497392`20.*I}, {7.8500000000000005, 8.29495152023012497589943474194406861778`20. - 0.74754981385200869991092154944121923736`20.*I}, {7.9, 8.34388719484229761150875503718316077038`20. - 0.74598604813592611854604550033375434308`20.*I}, {7.95, 8.3928456953569167904038134888555124415`20. - 0.74454189408946391813357852179886368233`20.*I}, {8., 8.44188391809348983469678975772168014462`20. - 0.74311462983071719952487901015282430339`20.*I}, {8.05, 8.49092745533711523714282869925855226131`20. - 0.74167417973324931925166696833640231448`20.*I}, {8.100000000000001, 8.53997713577773389584694118720754459276`20. - 0.74024356051011880884268703716608956553`20.*I}, {8.15, 8.5890342099572869664139504208643173601`20. - 0.73882039627529472536790203347981074535`20.*I}, {8.200000000000001, 8.6380975346409582771632952119335500204`20. - 0.73740764956951264010706765801735319055`20.*I}, {8.250000000000002, 8.68716879724220023074716557554573484249`20. - 0.73600640044506334357475216600177553963`20.*I}, {8.3, 8.73624859021941899455932212964279910442`20. - 0.73461526526211991700609044935052887009`20.*I}, {8.350000000000001, 8.78533555212704429876640709452638380058`20. - 0.7332336950245411876702287600481890524`20.*I}, {8.4, 8.83442927206796219287370430236919440832`20. - 0.73186322075443824392962933801136088289`20.*I}, {8.450000000000001, 8.88353239260386561058915557420459970889`20. - 0.73050420173603284703315450930140420987`20.*I}, {8.500000000000002, 8.93264661500254676825633166367949161599`20. - 0.72915132123759746674565464793001068252`20.*I}, {8.55, 8.98178424093652801541615606166417311044`20. - 0.72775724818885568478769195713200544926`20.*I}, {8.600000000000001, 9.03090329322295549070703964520179294327`20. - 0.72649681243025530835814818080740284796`20.*I}, {8.65, 9.0800132707962572748554560712821092054`20. - 0.72515600420291106088632892623717639235`20.*I}, {8.700000000000001, 9.1291511867079124168168845591231436028`20. - 0.72384318408038742720678020786023955648`20.*I}, {8.750000000000002, 9.17829596736279069645075810012232238771`20. - 0.72253963482380706907230717847495020707`20.*I}, {8.8, 9.22744751381481820924637066522013777938`20. - 0.72124524466388105515181842408599427035`20.*I}, {8.850000000000001, 9.27660581541003431243698750675761547653`20. - 0.71995969876094315558269773114811520608`20.*I}, {8.9, 9.3257709348364965118334587504899377373`20. - 0.7186836363832570938914982934776798777`20.*I}, {8.950000000000001, 9.37494169497032622127821776367559093016`20. - 0.71741652643695867902618794789474536632`20.*I}, {9.000000000000002, 9.42411877390865608600340141460164409213`20. - 0.71615698906687582330971511893366843938`20.*I}, {9.05, 9.47330354595569189274750899833202271266`20. - 0.71490593804027330151399268125808823731`20.*I}, {9.100000000000001, 9.52249482797847718292151107600411014031`20. - 0.71366489556205423159072473281247126361`20.*I}, {9.15, 9.57169075026061607486298170013966251641`20. - 0.71243272818526637090085331354607059334`20.*I}, {9.200000000000001, 9.62089287732053615380364655028015768287`20. - 0.7112069911153991394457509662845618551`20.*I}, {9.250000000000002, 9.67010099464560001689143404257493147023`20. - 0.70999017966917236134717769823516027453`20.*I}, {9.3, 9.71931590864026229368360008237354315804`20. - 0.70878159515085615384390864296298008885`20.*I}, {9.350000000000001, 9.76853610812061811911305075482719977676`20. - 0.70758120925703003640653510069577970119`20.*I}, {9.4, 9.81776215161923402532406853017186828714`20. - 0.70638864479860589564185183882595645637`20.*I}, {9.450000000000001, 9.86699389020840563239924740392727889207`20. - 0.70520394150684858766278550045837039416`20.*I}, {9.500000000000002, 9.9162097622848501298114703895213628367`20. - 0.70401894035462553723599136156622274085`20.*I}, {9.55, 9.96547405178394999028625637673349928137`20. - 0.70285766504501943004950410734714041405`20.*I}, {9.600000000000001, 10.01472257241487649877279666594193900879`20. - 0.70169610938671645587700447649876959068`20.*I}, {9.650000000000002, 10.06397634969582532978511744289434283047`20. - 0.70054200739370811666300002365543464894`20.*I}, {9.700000000000001, 10.1132354926922590838885140023631377533`20. - 0.69939530520286673337712253901182018193`20.*I}, {9.750000000000002, 10.16249991006264477167657641953690500893`20. - 0.6982559228431308521311708489237960448`20.*I}, {9.8, 10.21176954028005673617661273296925923559`20. - 0.69712392739399199741763144834003092449`20.*I}, {9.850000000000001, 10.26104438171365385706977795309564710377`20. - 0.69599896168872734167383535740229887464`20.*I}, {9.900000000000002, 10.31032406036324543678784588268282086925`20. - 0.69488119608121595437993360417297758183`20.*I}, {9.950000000000001, 10.35960913520636329277940269046665981366`20. - 0.69377086559210055842372044530268118641`20.*I}, {10.000000000000002, 10.40890003991130199276185044235525761758`20. - 0.69266637441637745904890326902061310955`20.*I}, {10.05, 10.45819214661409185711152305337560227867`20. - 0.69156595979605207694965789184434660003`20.*I}, {10.100000000000001, 10.50748188428332340685085531706634368487`20. - 0.69051665101410001097828706505989083602`20.*I}, {10.150000000000002, 10.55688331753994482770840761708204013719`20. - 0.68938434353201202893377927778643071071`20.*I}, {10.200000000000001, 10.6059991032941272478938111874407360795`20. - 0.6882232023283204905645454456783507061`20.*I}, {10.250000000000002, 10.65542069049191777167266055159036285359`20. - 0.68724952141117735679920122464791667524`20.*I}, {10.3, 10.70473815551960043814722307487666329221`20. - 0.68618582954914944903661151179716191068`20.*I}, {10.350000000000001, 10.7540626863112470478054264539750825036`20. - 0.68512994561418273773055029947047585405`20.*I}, {10.400000000000002, 10.80339126575822112714281698339343304458`20. - 0.68407719929078543279462342894772880281`20.*I}, {10.450000000000001, 10.852720956845377484721587558130653488`20. - 0.68303038634650264527835223056124937032`20.*I}, {10.500000000000002, 10.90205267935945858477432756092623695605`20. - 0.68199361869310300770984834350497428274`20.*I}, {10.55, 10.95139400145753107539522739724971982974`20. - 0.68096806929218102496635696692623625879`20.*I}, {10.600000000000001, 11.00074437932409721049718580666393551519`20. - 0.67994516337003676128496111420869644227`20.*I}, {10.650000000000002, 11.05009913497908141120051909240205329235`20. - 0.67892216294012388077375153123827801186`20.*I}, {10.700000000000001, 11.09945258493266117199514079700426248064`20. - 0.67790244831824066636939031938474353914`20.*I}, {10.750000000000002, 11.14880803202106861073448571600164298226`20. - 0.67689145926529914618987981523287227461`20.*I}, {10.8, 11.19816544333144038205662888960602973772`20. - 0.67589099197234422053421841865137587184`20.*I}, {10.850000000000001, 11.24753044410561799181041142992955727458`20. - 0.67489747986163469503610444260140297785`20.*I}, {10.900000000000002, 11.29690093893062936428284819361996839068`20. - 0.67390829293439151109862968270905854469`20.*I}, {10.950000000000001, 11.3462752349182599150366633314112289405`20. - 0.67292386326414554190993947191194386942`20.*I}, {11.000000000000002, 11.39561953662428103925352704364002030791`20. - 0.67175746175944448511281917891054309753`20.*I}, {11.05, 11.44501163907145051160955016365093957926`20. - 0.67090842309238551544803178785717120642`20.*I}, {11.100000000000001, 11.49441398295516184881315926211041279923`20. - 0.67000149275466234186353018138848617156`20.*I}, {11.150000000000002, 11.5438082984626582800351941385604612691`20. - 0.66904101124602121214002015129137371613`20.*I}, {11.200000000000001, 11.5932026862077499976827403355226218015`20. - 0.66808448872334429816473350426244574023`20.*I}, {11.250000000000002, 11.6425997648971038451471026865667381265`20. - 0.66713302596901204326637368523033243032`20.*I}, {11.3, 11.69199960565715228957548090925901273306`20. - 0.66619122953889818156396733475207984278`20.*I}, {11.350000000000001, 11.74140400088508986472831321126239957097`20. - 0.66524651742007963117269523858214771928`20.*I}, {11.400000000000002, 11.79081227823733299358613280811568144766`20. - 0.6643102535490118544241478887234985605`20.*I}, {11.450000000000001, 11.84022378062314805413501910290924444928`20. - 0.66337980313259154380232631922721678937`20.*I}, {11.500000000000002, 11.88963871717721278401361404353728591563`20. - 0.66245450296082186184011409264594749373`20.*I}, {11.55, 11.93905717187414122253256909047240042137`20. - 0.66153460641872192862212403044903321297`20.*I}, {11.600000000000001, 11.98847876691535632909249403891573352421`20. - 0.66062144949389586320454489631697378502`20.*I}, {11.650000000000002, 12.03767704553604396436444247617118029567`20. - 0.65951900953713230097696857094652243811`20.*I}, {11.700000000000001, 12.08733293305636513374740306038844565306`20. - 0.65880322902389103034632815750915343433`20.*I}, {11.750000000000002, 12.13676439888910665572856791536254898073`20. - 0.65790195636955108879486499296234861016`20.*I}, {11.8, 12.18619777404034703509295141603500346826`20. - 0.65700147593545488668581653741508408804`20.*I}, {11.850000000000001, 12.23564669892532329906716530329216607237`20. - 0.65611769901729612037424478105535496979`20.*I}, {11.900000000000002, 12.2851030741965293303400514336051722284`20. - 0.65523120809929309766070483708556286537`20.*I}, {11.950000000000001, 12.33452629313022672892249004059019813976`20. - 0.65434915082112123929162466651773040996`20.*I}, {12.000000000000002, 12.38397464663219394670217972161993341429`20. - 0.65347249630985415797420352644117509919`20.*I}, {12.05, 12.43342615912754152092799596293207268146`20. - 0.65260046805103868898795771527079394613`20.*I}, {12.100000000000001, 12.48288079920371667839090519493881855565`20. - 0.65173302400096385892194199904323491197`20.*I}, {12.150000000000002, 12.53233852071031505593302289513542266195`20. - 0.65087015241291798808087568048514212475`20.*I}, {12.200000000000001, 12.58179929640764003367107828822878376046`20. - 0.65001178600473972971847052817060528056`20.*I}, {12.250000000000002, 12.63126307915118444595679740458233879172`20. - 0.6491578922929454722898733338988211661`20.*I}, {12.3, 12.68072983214894927111012599859007872502`20. - 0.64830841366421140499184221511510613769`20.*I}, {12.350000000000001, 12.73019953734810000704450363051712450095`20. - 0.64746328336523338702292694734982583005`20.*I}, {12.400000000000002, 12.77967219904393821083310786946223586351`20. - 0.64662244356999884731335092088961244779`20.*I}, {12.450000000000001, 12.82914782840987784980262505017447621411`20. - 0.64578586258175299954555273627627390399`20.*I}, {12.500000000000002, 12.87862641927643681021797182666873679823`20. - 0.64495353341196462948258731113324499698`20.*I}, {12.55, 12.92810793608287943414528987386994703746`20. - 0.64412545441975571508177405136917278891`20.*I}, {12.600000000000001, 12.97759232221578970273891271507579271652`20. - 0.64330160943541814008569191710162547537`20.*I}, {12.650000000000002, 13.02707951862463216023278055106571927123`20. - 0.64248196154787413059439109418650006183`20.*I}, {12.700000000000001, 13.07656947806022600506887492796404565187`20. - 0.64166646040094674951351250973411955408`20.*I}, {12.750000000000002, 13.12606216859199507180493084278248695194`20. - 0.64085505414250963700707536590247963018`20.*I}, {12.8, 13.17555756900315588518916135923969951821`20. - 0.6400476995964986527322482645588320116`20.*I}, {12.850000000000001, 13.22505565428576417885283275195263965459`20. - 0.63924437442761182968852721309031338421`20.*I}, {12.900000000000002, 13.27455631424423018278164904286987093332`20. - 0.63844502882712680760191732824531718012`20.*I}, {12.950000000000001, 13.32405972547082174545441745426216997395`20. - 0.63764950013380533699585548318001723415`20.*I}, {13.000000000000002, 13.37355532414492131355290445962559039366`20. - 0.63687353502155444589825366873506584585`20.*I}, {13.05, 13.42307435797008806401572927558184685992`20. - 0.63607030692390160651855496373215977052`20.*I}, {13.100000000000001, 13.47258619167164782489668439072232520604`20. - 0.63528626842182529889268476983990432647`20.*I}, {13.150000000000002, 13.52209939884374474716826616201134993063`20. - 0.63450639301708101852404897140800155459`20.*I}, {13.200000000000001, 13.57161819049650830188357821821369795092`20. - 0.63372653116423457960732818409762203376`20.*I}, {13.250000000000002, 13.6211338889753674712653896810674686797`20. - 0.63295725485218930698717553234359272116`20.*I}, {13.3, 13.67065593841570481865537214249805765465`20. - 0.63218876529014495790918203754839741114`20.*I}, {13.350000000000001, 13.72017928822583649374976503722723576343`20. - 0.6314242106368100481691012998518825762`20.*I}, {13.400000000000002, 13.76970669476773107964599378217684317673`20. - 0.63066361448326090147282281239820697026`20.*I}, {13.450000000000001, 13.81923747956259008753627271421886443294`20. - 0.62990614143090200736486678412029065195`20.*I}, {13.500000000000002, 13.8687712602854452627421455862207689452`20. - 0.62915125875375694379210365584337927605`20.*I}, {13.55, 13.91829886467942486697134357614218345733`20. - 0.6283996374128303570928777917542043196`20.*I}, {13.600000000000001, 13.96783464187746630269747843527573815111`20. - 0.62765251876258114228591086336593142645`20.*I}, {13.650000000000002, 14.01737275692613814829670007333760835677`20. - 0.62690890844940670609893021542946656686`20.*I}, {13.700000000000001, 14.06691319216602413915174490763127270339`20. - 0.62616877775818190075530403098317188469`20.*I}, {13.750000000000002, 14.11645593911490907385991799883629294894`20. - 0.6254320826390165199659096643892885562`20.*I}, {13.8, 14.16601508861140363075291966548239827033`20. - 0.62470106562311679904201967727476516143`20.*I}, {13.850000000000001, 14.21554902145015044183273009274900634025`20. - 0.6239674734450384057179480642804389571`20.*I}, {13.900000000000002, 14.26508180893094472353640138930256593457`20. - 0.62323407201337948478027209609826044184`20.*I}, {13.950000000000001, 14.31464491321525893569363091996933625022`20. - 0.62252585131029779224180361743719386178`20.*I}, {14.000000000000002, 14.3642038209919649983575471936208134221`20. - 0.62180676408055846460975386980564289672`20.*I}, {14.05, 14.41376455587077977169868532573137757015`20. - 0.62109168265852323311824309878542131691`20.*I}, {14.100000000000001, 14.46333005225498992738698637416438631127`20. - 0.62037996388242482171589207289374489933`20.*I}, {14.150000000000002, 14.51290163624236143229213921067137972918`20. - 0.61967031468308447531865844524634056039`20.*I}, {14.200000000000001, 14.56247969751381204390981915309274114366`20. - 0.61896105911947282741970895701151350826`20.*I}, {14.250000000000002, 14.61206320813800780551531144261814318506`20. - 0.61825070184064720798058762670030679375`20.*I}, {14.3, 14.66164938956918360355086613776800739605`20. - 0.61753900656643916923323560905293599098`20.*I}, {14.350000000000001, 14.71123406767687089271737354382544153328`20. - 0.61682797181174305866858188803015792602`20.*I}, {14.400000000000002, 14.76081288744367829666502124982635012317`20. - 0.61612173396505850550419700069471675434`20.*I}, {14.450000000000001, 14.81038300580832766683082398034438070136`20. - 0.6154248418269747793822811765486490715`20.*I}, {14.500000000000002, 14.85994446539344543436092285890193730757`20. - 0.61473958686141500010182512400929925213`20.*I}, {14.55, 14.90950049778919105919241538428812441075`20. - 0.61406424233524696978859705920690774123`20.*I}, {14.600000000000001, 14.95905649148911316574873061074331959994`20. - 0.61339389492354533705385180340464222088`20.*I}, {14.650000000000002, 15.00861797992913478017544899165909356655`20. - 0.6127236759419169059512437730574541319`20.*I}, {14.700000000000001, 15.0581884103214800522081657701484581521`20. - 0.61205193302975613691940263009180003826`20.*I}, {14.750000000000002, 15.10776765675780266963573627931059382296`20. - 0.61138048563073881860579263154174826448`20.*I}, {14.8, 15.15735253068987159405755867469439756265`20. - 0.61071162236106216465743666481131025835`20.*I}, {14.850000000000001, 15.20693911855643725177963369528345507813`20. - 0.61004506590388880674115880117441522016`20.*I}, {14.900000000000002, 15.25652962167030017880009127521188836218`20. - 0.60938067095934578581399351181043620777`20.*I}, {14.950000000000001, 15.3061308051660524883649569977759744119`20. - 0.60868728828897197377851631948816329562`20.*I}, {15.000000000000002, 15.35571010843268658555516179462110088701`20. - 0.60805431587063967284360672226946081409`20.*I}}[[300,2]]]	{{0.1, 2.63101334344107869685048595542949857422`20. - 2.10085492402224801086048499871727897497`20.*I}, {0.15000000000000002, 2.63426227793033094899312165451065538392`20. - 2.10068057316584587795246193638315647112`20.*I}, {0.2, 2.63880474025900859388088797599922982009`20. - 2.10043456663123136066596060782856498671`20.*I}, {0.25, 2.6446346513826105712914394290632493903`20. - 2.10011498623973191413696978565582594548`20.*I}, {0.3, 2.65174420265677018501751985274401147241`20. - 2.09971936073864630214099294040302283307`20.*I}, {0.35000000000000003, 2.66012334863530799341754581983678070332`20. - 2.09924463505113857750086892411260706763`20.*I}, {0.4, 2.66976247074356922383671249654223199838`20. - 2.09868743176514994956546719970790147518`20.*I}, {0.45, 2.68064714708231704367910694994217544431`20. - 2.09804363815233423254687362305122175704`20.*I}, {0.5, 2.69276343201380083346124783610157836069`20. - 2.0973091752198084634229612280853792249`20.*I}, {0.55, 2.70609480655119478760852412428375358635`20. - 2.09647911795796530717911044536870082921`20.*I}, {0.6000000000000001, 2.72062349216652848123435951195318467678`20. - 2.09554843631765060173713573568846467476`20.*I}, {0.6500000000000001, 2.73633001009962089856177894131889835246`20. - 2.09451181747117513769831529776449445014`20.*I}, {0.7000000000000001, 2.7531932983729347105879477754192008891`20. - 2.09336370326082185527675421618819836096`20.*I}, {0.7500000000000001, 2.77119088949371298294005166123104612849`20. - 2.09209848389233597967875177474769094224`20.*I}, {0.8, 2.79029843104032070257075461907372780929`20. - 2.0907105199710508720272286293223096237`20.*I}, {0.8500000000000001, 2.81049153645018034851209278035088131007`20. - 2.08919423054374586337443198535066213685`20.*I}, {0.9000000000000001, 2.83174274810834344336792769240142241635`20. - 2.08754414477561531587300090570419624337`20.*I}, {0.9500000000000001, 2.85402461896494171963541052423019870371`20. - 2.08575511149939567070164229764508607926`20.*I}, {1., 2.8773082744064349559067074831871545883`20. - 2.08382281540402537299795180719870988883`20.*I}, {1.05, 2.90156408607865252438413260434856619577`20. - 2.08174113538316867674625597460888305689`20.*I}, {1.1, 2.92676224719752398638509644901417183382`20. - 2.07950843630908858384431794193833332489`20.*I}, {1.1500000000000001, 2.95287031251023997639855680352013828069`20. - 2.07712063418397181863458093898799579479`20.*I}, {1.2000000000000002, 2.97985770492132421350050387153217186391`20. - 2.07457459322548135622854578603059868481`20.*I}, {1.2500000000000002, 3.00769215972769311420270841792892834186`20. - 2.07186910751472253297771333515059417812`20.*I}, {1.3, 3.03634181124027909499758865759212800852`20. - 2.06900285646461137778526455761293339623`20.*I}, {1.35, 3.0657745550350167653299838890238125812`20. - 2.06597569796627436605028053900306235132`20.*I}, {1.4000000000000001, 3.09595832680125762467141742862841309716`20. - 2.06278807702360030786512285323509770211`20.*I}, {1.4500000000000002, 3.12686158311707214348383856582583548573`20. - 2.0594411465750546574570534895445100314`20.*I}, {1.5000000000000002, 3.1584532446447137707144355752383182975`20. - 2.05593711144719702791115907579992855656`20.*I}, {1.55, 3.1907024650743952735101044859110334471`20. - 2.05227879036745998039487207632961981241`20.*I}, {1.6, 3.22357948492547131353833951180316466338`20. - 2.04846960365273921905473810120862724091`20.*I}, {1.6500000000000001, 3.25705487974128175449255735774627174944`20. - 2.04451375632538512298382323805393340844`20.*I}, {1.7000000000000002, 3.29110069009194621839164216773318078648`20. - 2.04041608592311946890818591295622368328`20.*I}, {1.7500000000000002, 3.32568911739259370265358483600846143019`20. - 2.03618176104514546203121262200430367414`20.*I}, {1.8, 3.36079394598790978585513162635149190022`20. - 2.03181688852760474501571672548032534801`20.*I}, {1.85, 3.3963908808288251084827553174752308153`20. - 2.02732688856238807976209030613531728341`20.*I}, {1.9000000000000001, 3.43245309766028439091302840298914393927`20. - 2.0227184601889692025599287144687295092`20.*I}, {1.9500000000000002, 3.46895974746388157305990770167920594177`20. - 2.01799870325486472734516934580758268753`20.*I}, {2., 3.50588805619438423756629150717569593317`20. - 2.01317425883018805242673452496494643441`20.*I}, {2.05, 3.5432170761327971944574228098845265869`20. - 2.00825211761100572296830665353824180304`20.*I}, {2.1, 3.58092695162017521174300659066844344044`20. - 2.00323933305924925271588911147354847109`20.*I}, {2.15, 3.61899889234110460733323569240581943701`20. - 1.9981429568543665352400177247792310732`20.*I}, {2.1999999999999997, 3.65741514630614840466210098593771887106`20. - 1.99296998434688287853312177762036981748`20.*I}, {2.25, 3.69615897502591442666385079908947786232`20. - 1.98772732039507671062697710943663998457`20.*I}, {2.3, 3.73521460910371475387628258653507103881`20. - 1.98242172826283396230021980904960003376`20.*I}, {2.35, 3.77456720586683761596646716951075350914`20. - 1.97705980565302806753073320096272773082`20.*I}, {2.4, 3.81420281423369897235579499565752659`20. - 1.97164795471609534740880391342759283879`20.*I}, {2.45, 3.85410832651727289515158654416962917203`20. - 1.96619235185757295594847096716357806787`20.*I}, {2.5, 3.89427142743180956991440377255669114159`20. - 1.96069893589918109969207341089294003783`20.*I}, {2.55, 3.93468055834138443717368486543461267317`20. - 1.95517339604054805958820196628082902611`20.*I}, {2.6, 3.97532508527640386022152635894700849744`20. - 1.94962327610764843404781217748719801082`20.*I}, {2.65, 4.01619297921703633199919003618884758056`20. - 1.94404696367552046514292839052273011328`20.*I}, {2.7, 4.05727835244961377533987098788580905427`20. - 1.93845638340049174107213838677891267622`20.*I}, {2.75, 4.0985711718229145624797653271202253003`20. - 1.93285396086656943292834033365425966462`20.*I}, {2.8, 4.14005921868141203043498322376444436086`20. - 1.92724418532078932637548633756423846163`20.*I}, {2.85, 4.1817384408374073346614720534943231544`20. - 1.92163032010558600163920785622292530048`20.*I}, {2.9, 4.22360025366965042522941608022454256686`20. - 1.91601660889730388833603133239991050844`20.*I}, {2.95, 4.2656375860091797952362923954745522001`20. - 1.91040664378181244327491459470998542984`20.*I}, {3., 4.30784386461040621292637524488870235`20. - 1.904803807497573157948788672999522847`20.*I}, {3.05, 4.35021295740544442238847738009622048373`20. - 1.89921091792209697677597031915550284959`20.*I}, {3.1, 4.39273876271460489442773255909554399085`20. - 1.89363107299299398523299526190202632519`20.*I}, {3.15, 4.43541578873867639588897910404798295253`20. - 1.88806682648919739999164948111668102579`20.*I}, {3.2, 4.47823878261096488664034352350390745994`20. - 1.88252060380542237623092830942077482003`20.*I}, {3.25, 4.52120272380786124296877550785006949665`20. - 1.87699463885870880220626540860345566549`20.*I}, {3.3, 4.56430293655076060634172954224027138425`20. - 1.87149096629114587190429092870372788388`20.*I}, {3.35, 4.60753487602920782950057455988504394708`20. - 1.86601147377343794900594478941117111677`20.*I}, {3.4, 4.65089433370536638367018751936939040017`20. - 1.86055783645152060127307092281326759136`20.*I}, {3.45, 4.69437723327511569984909803373607977506`20. - 1.85513163069427136187400797706729823675`20.*I}, {3.5, 4.73797976718939627992900856273608296464`20. - 1.84973426222242419780183969728388627327`20.*I}, {3.55, 4.78169761669139057091375523618130376366`20. - 1.84436656417407493226212976730711920385`20.*I}, {3.6, 4.82552903997810866231147669017952016423`20. - 1.8390309273201953060437886577110060896`20.*I}, {3.65, 4.86946912670540930854982271244487942112`20. - 1.8337252798236313711666289115178870843`20.*I}, {3.7, 4.91351475184250334314750111510813011245`20. - 1.82845634166163916667444416413917463355`20.*I}, {3.75, 4.95766341417610466682992825701772254457`20. - 1.82321960892087678342053873980217664823`20.*I}, {3.8, 5.00191199406327904723366177023776401703`20. - 1.81801753579806471917387233678622133552`20.*I}, {3.85, 5.04625764354125206368125120343155675093`20. - 1.81285070467784098161163137102014446758`20.*I}, {3.9, 5.09069782470177989019492917033613961018`20. - 1.80771975434505698549412811901236397627`20.*I}, {3.95, 5.13522982037265895538029090958144037341`20. - 1.80262503792968015972927731046677135564`20.*I}, {4., 5.17985075815483225317700535079452668234`20. - 1.79756722162037868644984817590395336026`20.*I}, {4.05, 5.22455963245747152060078038092636505517`20. - 1.7925460799288673122752414525525763046`20.*I}, {4.1, 5.26935280804092296400446372009604329978`20. - 1.7875620885077601386237728844726612325`20.*I}, {4.15, 5.31422840417949447204610456448565248128`20. - 1.78261559175370150548002367410864287718`20.*I}, {4.2, 5.35918437910316110669767971702042191865`20. - 1.7777067825539708942453557605366164363`20.*I}, {4.25, 5.40421877092765968081270933960623185544`20. - 1.77283575097714197876340422078281188927`20.*I}, {4.3, 5.44932966723264746995879961082508045115`20. - 1.7680024938145188799375768414055765224`20.*I}, {4.35, 5.4945154520649076912015223418008970734`20. - 1.7632078800223365475980176292306962302`20.*I}, {4.4, 5.53977400129937292887416473340626620154`20. - 1.75844984021887948834489725257821091`20.*I}, {4.45, 5.58510194219609614943469874354879052028`20. - 1.75372892083091156948398712102147145115`20.*I}, {4.5, 5.63050005584847679047602433762756669975`20. - 1.74904647993800034386342582442025483137`20.*I}, {4.55, 5.67596567603925472234532280969408066925`20. - 1.74440153721565615300186338424698378925`20.*I}, {4.6, 5.7214973412757183574079834337224344181`20. - 1.73979407690681495169231987536258250384`20.*I}, {4.65, 5.7670933648891095445682497601152923338`20. - 1.73522382141742205326606528201097736873`20.*I}, {4.7, 5.81275230085210771159256162957923930581`20. - 1.73069063585542091481305576742988340692`20.*I}, {4.75, 5.85847270214333759659282057061900202867`20. - 1.72619432462114785180946732948895143163`20.*I}, {4.8, 5.90425316730945960106550978413348456593`20. - 1.72173467489359590304896010403743454413`20.*I}, {4.8500000000000005, 5.95009233878919794790325111402318466382`20. - 1.71731145840493054477360804871360981086`20.*I}, {4.9, 5.99598889989881379442467958929417955263`20. - 1.71292443261560047183200792341003214378`20.*I}, {4.95, 6.04194157554678956292701825550466562291`20. - 1.70857334293282830414565749734020305046`20.*I}, {5., 6.08794912815643877732907658477784906756`20. - 1.70425792338974802329992512784117461697`20.*I}, {5.05, 6.13401035767191394132009422676612781701`20. - 1.69997789780850088454818308059645351172`20.*I}, {5.1000000000000005, 6.18012409866991633840943759034844324621`20. - 1.69573298215929729748836815531551037312`20.*I}, {5.15, 6.22628922122997812877060094511699661094`20. - 1.69152288343107680222772738898597995562`20.*I}, {5.2, 6.27250462715543158448556989299173028324`20. - 1.68734730325202120693352555944774213763`20.*I}, {5.25, 6.31876925124648216239219326261947165544`20. - 1.68320593491716887830682828316640303212`20.*I}, {5.3, 6.36508205707289804620466910196115510602`20. - 1.67909847010486857806798150656452107537`20.*I}, {5.3500000000000005, 6.41144203869323468577735754643129650553`20. - 1.67502459394564598310854007203505717958`20.*I}, {5.4, 6.45784821817058083176678539294107349831`20. - 1.6709839885822648070146291498864405657`20.*I}, {5.45, 6.50429962173145939853352612606135536`20. - 1.66697636675069753548478126160708020092`20.*I}, {5.5, 6.55079539436654843453418461432468799624`20. - 1.66300130477938341743424413078021494586`20.*I}, {5.55, 6.59733456776579120186717873677853136894`20. - 1.65905857832557498701676858322834860354`20.*I}, {5.6000000000000005, 6.64391629058020016253346655780332918154`20. - 1.65514782767611869833815334909984219986`20.*I}, {5.65, 6.69053971200128440243789489364893591676`20. - 1.65126872580943981928384863352381875067`20.*I}, {5.7, 6.73720400408356926908518534985413938975`20. - 1.64742094529104666444816220835929553092`20.*I}, {5.75, 6.78390836094457395790630857901026726842`20. - 1.64360415864796136563941275511067256839`20.*I}, {5.8, 6.83065199808846827625376015737523688183`20. - 1.63981803873486989072800044674373928587`20.*I}, {5.8500000000000005, 6.8774341515247550381655794544698441556`20. - 1.6360622590459658310912493008851299684`20.*I}, {5.9, 6.92425407813920876735464177936409447273`20. - 1.63233649470010410917888207955869187213`20.*I}, {5.95, 6.97111105025545470437811005585512134764`20. - 1.62864041827163633481753911652359135331`20.*I}, {6., 7.01800436139552087019769212453393013666`20. - 1.62497370853895043708010647300873425556`20.*I}, {6.05, 7.06493333549608991191645718538345385378`20. - 1.62133605033193962238346802223236399917`20.*I}, {6.1000000000000005, 7.11189728906580325950177125846160662283`20. - 1.61772711504947680743574043250660343109`20.*I}, {6.15, 7.15889557226571509251820021331394379437`20. - 1.61414658902237010056364313953707492523`20.*I}, {6.2, 7.2059275486928626320190985315304376072`20. - 1.61059415676742498496792390371043868075`20.*I}, {6.25, 7.25299259751683739754599577661129205481`20. - 1.60706950582477799492166980070256950657`20.*I}, {6.3, 7.30009011154100509846863006873804473764`20. - 1.60357232541072178280065479992381543924`20.*I}, {6.3500000000000005, 7.34721950164207355768415574280077183562`20. - 1.60010230751510066158121430131829093225`20.*I}, {6.4, 7.39438033215816150667398505459342468978`20. - 1.59665920763817661951017512994561142388`20.*I}, {6.45, 7.44157160426263257217500014784184948473`20. - 1.59324254988924965366288798714656286036`20.*I}, {6.5, 7.48879323196058782384027961960951857302`20. - 1.58985219188255560232246459011479002328`20.*I}, {6.55, 7.53604449964840588466842365992420327416`20. - 1.58648780110246255167603084888354714376`20.*I}, {6.6000000000000005, 7.5833248975128234299427279244288417204`20. - 1.583149075420720527495660888199693672`20.*I}, {6.65, 7.63063391555657559458727086841305440257`20. - 1.57983572437739920133430858924779990033`20.*I}, {6.7, 7.67797105556771352100988699962303729588`20. - 1.57654746042235563942441796619876572594`20.*I}, {6.75, 7.72533583120028016796936104774436404068`20. - 1.57328399910596649613207678318343230443`20.*I}, {6.8, 7.77272776737967710602514213279487546926`20. - 1.57004505918741119121315086375433031525`20.*I}, {6.8500000000000005, 7.82014640014585813434520535187656382547`20. - 1.56683036248528096767280987113466453082`20.*I}, {6.9, 7.86758941642897835893626994499595122903`20. - 1.56363417311458040084896070391061750824`20.*I}, {6.95, 7.91505881546448160342223132781258709445`20. - 1.56046563167040157056136731286188293867`20.*I}, {7., 7.96255799717823033416245736739425748726`20. - 1.55732899873532439234178650930405688256`20.*I}, {7.05, 8.01007898623230304366260612739244047578`20. - 1.554208557852309546794915619216940299`20.*I}, {7.1000000000000005, 8.05762450700844036216083419815541654217`20. - 1.5511110173735555306655216220483493661`20.*I}, {7.15, 8.10519415556217226144552236685836736082`20. - 1.54803611901159696560039525947729607942`20.*I}, {7.2, 8.15278753606946649553833616560093439198`20. - 1.54498360700633024924083487593778927378`20.*I}, {7.25, 8.20040368636951970474604503946580420882`20. - 1.54195391256657820237166835339718194662`20.*I}, {7.3, 8.24804475210244894077659351506956565424`20. - 1.53894568179740441296099270638062023487`20.*I}, {7.3500000000000005, 8.29570744551996532205233819579562056955`20. - 1.53595713955937888816199391813714292258`20.*I}, {7.4, 8.34339020245920224703653902096415493332`20. - 1.53299131389192913481438223306711141264`20.*I}, {7.45, 8.39109646928536849433035743483264038428`20. - 1.53004854077062131309152468072040516073`20.*I}, {7.5, 8.43882510463403409180441259773392927676`20. - 1.52712298942110225972055822397324162121`20.*I}, {7.55, 8.48657356425430115938786166891006348867`20. - 1.5242223307583492398920655905318032755`20.*I}, {7.6000000000000005, 8.53434461347874191566519852712923054582`20. - 1.52134001141259926200523179301465714168`20.*I}, {7.65, 8.58213495691430844103449640249219972441`20. - 1.51847758499127310747627422597666578328`20.*I}, {7.7, 8.62994563739184237960491362300395280789`20. - 1.51563573597126619561947416093921785072`20.*I}, {7.75, 8.67777644538687492412988438162212939214`20. - 1.51281351010532165349792043388223909491`20.*I}, {7.8, 8.72562676637527956361495304544091159877`20. - 1.51001079258731887427688784442577669219`20.*I}, {7.8500000000000005, 8.77348697776517039490314038545245179534`20. - 1.50722045007409212637501357836995029554`20.*I}, {7.9, 8.8213790665221790597956834149481915865`20. - 1.5044651003462056915560020719045746854`20.*I}, {7.95, 8.869291465095920913795340468528241929`20. - 1.5017207009248996263036267366990993006`20.*I}, {8., 8.91721938993525835724144819125977106673`20. - 1.49898918921394750152966084588352470344`20.*I}, {8.05, 8.96516288659033515496568406305110696041`20. - 1.4962824878821562015235888308730914206`20.*I}, {8.100000000000001, 9.01312420133943317226037471268878753106`20. - 1.49359332705676076892053267367980945842`20.*I}, {8.15, 9.06110387995872976592405478758455366256`20. - 1.4909220676324639764369170799685991674`20.*I}, {8.200000000000001, 9.10910108783596391528305449828673835445`20. - 1.48826833039705915122064076964543577535`20.*I}, {8.250000000000002, 9.15711522442091129149300795514028365929`20. - 1.48563220334014468447073175131945271567`20.*I}, {8.3, 9.20514616367144510386476568450707619076`20. - 1.48301378479900981944266870460123671026`20.*I}, {8.350000000000001, 9.25319397516581405943415714723938682056`20. - 1.48041283396165835668705096428922630967`20.*I}, {8.4, 9.30125849898740871644909836123709576615`20. - 1.47782870747152377023253815294238785619`20.*I}, {8.450000000000001, 9.34933880673340194612863731726197138363`20. - 1.47526064601987170257981791306844797361`20.*I}, {8.500000000000002, 9.39743261031554012684342285485781639858`20. - 1.47270879986036726400500619019185505157`20.*I}, {8.55, 9.44555308137383698191636970551604594163`20. - 1.47017355711662202704160050618115242266`20.*I}, {8.600000000000001, 9.49367623903397603607848131963879616355`20. - 1.46766167824289611331964964271086949266`20.*I}, {8.65, 9.54181701957018980508238946687566431721`20. - 1.46515979926095233392457770459564614143`20.*I}, {8.700000000000001, 9.58997491225502245081209325636819341597`20. - 1.46267498575884384258697057752408878272`20.*I}, {8.750000000000002, 9.63814768155644503171796380982887371469`20. - 1.46020609424099860627996566663704254291`20.*I}, {8.8, 9.68633512358244566036142118811081682734`20. - 1.45775295809058805048392398251528924942`20.*I}, {8.850000000000001, 9.73453704451214172653202175140284146181`20. - 1.45531539212063489605143094444909134647`20.*I}, {8.9, 9.78275327091203495339859671275936850075`20. - 1.45289330723875462237426542569001922346`20.*I}, {8.950000000000001, 9.83098349361709763618335905352401475282`20. - 1.45048650646638158208134321311582895381`20.*I}, {9.000000000000002, 9.87922760539047964991645542611714893319`20. - 1.44809469336858167967720539694664400948`20.*I}, {9.05, 9.92748557540053419125817730667285387614`20. - 1.44571783093099810857654958976072062014`20.*I}, {9.100000000000001, 9.97575708254787393470017204201423126836`20. - 1.4433559295349010089911597382600992871`20.*I}, {9.15, 10.02404177621114010608535947278430268918`20. - 1.44100869302206782726203706809465110028`20.*I}, {9.200000000000001, 10.07233970030469861876920067504616802198`20. - 1.43867577615906601424468713402677805121`20.*I}, {9.250000000000002, 10.12065061743289835265997967971944219381`20. - 1.43635727467985521386412109380734756387`20.*I}, {9.3, 10.16897444086240094905730722069366794815`20. - 1.4340530129656743873770000875155786453`20.*I}, {9.350000000000001, 10.21731088269664241881950366679051196226`20. - 1.43176280966292300656569263091730031468`20.*I}, {9.4, 10.26565984085330367780413685482901404323`20. - 1.42948651950503389491797816449602626591`20.*I}, {9.450000000000001, 10.31402114549527670791072352154058786486`20. - 1.42722401056492082317055187968481001937`20.*I}, {9.500000000000002, 10.36239369584334740398460099633537164492`20. - 1.42497412506347618894536673493582255998`20.*I}, {9.55, 10.4107801647393434133662986440301634037`20. - 1.42273977901051072401823612024185093364`20.*I}, {9.600000000000001, 10.45917758075536926729126350034191480297`20. - 1.42051779978833679471175950290909329037`20.*I}, {9.650000000000002, 10.50758672505548353498420527895123308638`20. - 1.41830905447828696464114411634094167424`20.*I}, {9.700000000000001, 10.55600745826294414593379404499818473503`20. - 1.41611341724134214939764557221546557041`20.*I}, {9.750000000000002, 10.60443965263154280280449571448382357646`20. - 1.41393076927740699833904025954994334844`20.*I}, {9.8, 10.65288310478553392552884363516507174212`20. - 1.41176093904561691047990823691690499506`20.*I}, {9.850000000000001, 10.70133774554576212808050419454928218318`20. - 1.40960390836673828188825062737772638575`20.*I}, {9.900000000000002, 10.74980349952678408682239496094447401583`20. - 1.4074593989269796330321522309634434312`20.*I}, {9.950000000000001, 10.79827994503181088895476684968794980524`20. - 1.40532720338066950106494480643070962982`20.*I}, {10.000000000000002, 10.84676662321673591927436700144343356175`20. - 1.40320789470335393699726756267453555868`20.*I}, {10.05, 10.89526546139519340669887088240411463148`20. - 1.40110316069225126932788508792054741861`20.*I}, {10.100000000000001, 10.94376812919463041960861679783558728192`20. - 1.39901038484873230733910324578656711113`20.*I}, {10.150000000000002, 10.99230709581358757671112011801567493752`20. - 1.39693220220226166045328137457064654827`20.*I}, {10.200000000000001, 11.04082571742427395951130457899075000551`20. - 1.39481778642481983834059873735393074819`20.*I}, {10.250000000000002, 11.08936089593211019896019632739670189648`20. - 1.39279088174551010255744507834083870966`20.*I}, {10.3, 11.13791046616938292922045804494840239483`20. - 1.39074239178191307605494811393470897051`20.*I}, {10.350000000000001, 11.18646815228752761334004746914572399441`20. - 1.3887067287220325776560455091425754232`20.*I}, {10.400000000000002, 11.23503823600810581980728740541027340377`20. - 1.38668360414021554780586962304106290956`20.*I}, {10.450000000000001, 11.283620081748461300595934507263589855`20. - 1.38466936071239084352544130437691420402`20.*I}, {10.500000000000002, 11.33220980226401061057636189425734036325`20. - 1.38266218661819587526066697764797329196`20.*I}, {10.55, 11.38080316415120918497336068345463471784`20. - 1.38067572778377828200984827069930972322`20.*I}, {10.600000000000001, 11.42941116049423344450866437612856314687`20. - 1.37869458037120848857301499117611355498`20.*I}, {10.650000000000002, 11.47802713902432612371290119635585743955`20. - 1.37672379993953499478527907730800212633`20.*I}, {10.700000000000001, 11.52665119539210976522689674108810706459`20. - 1.37476467444579214593439843096731123382`20.*I}, {10.750000000000002, 11.57528444713990382163324241215622969742`20. - 1.37282589053677139806836571361961457809`20.*I}, {10.8, 11.62393032720553432615692189631546726976`20. - 1.37088503827248263574575206418685272872`20.*I}, {10.850000000000001, 11.67258182393382489122636310265138848486`20. - 1.36895576583950020783329263875426927649`20.*I}, {10.900000000000002, 11.72124157540941032897839754704790496599`20. - 1.36703875767368581454814880984528373519`20.*I}, {10.950000000000001, 11.76991048306511948636215512151520051862`20. - 1.36513283937068719210600105669023833786`20.*I}, {11.000000000000002, 11.81857975383275775276471526739058869878`20. - 1.36327667498936501677389472932590497007`20.*I}, {11.05, 11.86727157783144581396056932056568470465`20. - 1.36136538808088019791476174847849789729`20.*I}, {11.100000000000001, 11.91597434897376880022472642741854592724`20. - 1.35946854706287316517577860721660849951`20.*I}, {11.150000000000002, 11.9646731962929728195710976005835080151`20. - 1.35760943361271637288996308120711591394`20.*I}, {11.200000000000001, 12.01338343875001845558137827717772452906`20. - 1.35575519801617304821167453415818936018`20.*I}, {11.250000000000002, 12.06210249137981195277125313396598484695`20. - 1.35390961744345833052863493670644575146`20.*I}, {11.3, 12.11082948869657501206902849704232786823`20. - 1.35207370073996862901678249413611802768`20.*I}, {11.350000000000001, 12.15956468243933428340390606339712512102`20. - 1.35024710877501835412718301840016810851`20.*I}, {11.400000000000002, 12.20830758959053187652313423534578047741`20. - 1.34843017231701584660261972084217129544`20.*I}, {11.450000000000001, 12.25705820929174390299713061645901844214`20. - 1.3466226906075399548777035204606204424`20.*I}, {11.500000000000002, 12.30581648114756916119169134123310435137`20. - 1.34482457135527131216756167666777766451`20.*I}, {11.55, 12.35458233890155828026515061482844410903`20. - 1.34303573806129376929613697104403577504`20.*I}, {11.600000000000001, 12.40335577981400197910082692080110332541`20. - 1.34125615645814098422801812721025939931`20.*I}, {11.650000000000002, 12.45211800268861485281053850565706815193`20. - 1.33949505100816504549300529151715563648`20.*I}, {11.700000000000001, 12.50092459348081683876051087641445029158`20. - 1.33772417249706882497508942807106909485`20.*I}, {11.750000000000002, 12.54972046700773701357460982428258313982`20. - 1.33597236860445526209089776049623418331`20.*I}, {11.8, 12.59852458315155572764731807714109048779`20. - 1.33423337658127552317460648891261144063`20.*I}, {11.850000000000001, 12.64733267590828908337981112390004230041`20. - 1.33249240580721592563329174751862965694`20.*I}, {11.900000000000002, 12.696150643765946542461052859075925525`20. - 1.33076458718432255578590926353187193542`20.*I}, {11.950000000000001, 12.74497237924510017118301808100075067672`20. - 1.32904963990658545628290509504792744537`20.*I}, {12.000000000000002, 12.79380293436564918013104918048283278215`20. - 1.32734080444487165494377066386064302205`20.*I}, {12.05, 12.84264031743924803840671087429353422769`20. - 1.32564048283479446141705353942806692711`20.*I}, {12.100000000000001, 12.89148445978430866040927585580730952728`20. - 1.32394860320866574183982918117240766894`20.*I}, {12.150000000000002, 12.94033529447383555251444166418756277413`20. - 1.322265100996987016185260641429063281`20.*I}, {12.200000000000001, 12.98919275118772650734244764186574154432`20. - 1.3205899018928271887499232282973374573`20.*I}, {12.250000000000002, 13.03805676086098347742082893771093249355`20. - 1.3189229389203792940534490624450763217`20.*I}, {12.3, 13.0869272544759558438145176036831385027`20. - 1.31726413922018180073371012448409316136`20.*I}, {12.350000000000001, 13.13580416848666330840390750172939810065`20. - 1.31561342622535160474575220433384438713`20.*I}, {12.400000000000002, 13.18468744809809786375429600993911105574`20. - 1.31397072521308096482089724583921999397`20.*I}, {12.450000000000001, 13.23357704362968536494170626049792873111`20. - 1.31233597046327966970068415582128922779`20.*I}, {12.500000000000002, 13.28247290180343892623271493323307835824`20. - 1.3107091062708705390666578695959571664`20.*I}, {12.55, 13.33137496021828971159918451189538961089`20. - 1.30909008023238865278617738076751028742`20.*I}, {12.600000000000001, 13.38028314970895506309700898098079528457`20. - 1.30747883538401267444730648188282411976`20.*I}, {12.650000000000002, 13.42919740117526667636443469891873448259`20. - 1.30587530767596874260695960010207837389`20.*I}, {12.700000000000001, 13.47811765068509557245026565799797622295`20. - 1.30427942901407058862247888291990918634`20.*I}, {12.750000000000002, 13.52704384014058478327672720875441151141`20. - 1.3026911318417674718202593975805569399`20.*I}, {12.8, 13.57597591482369002379008313551654849529`20. - 1.30111035202398613606235863637180117845`20.*I}, {12.850000000000001, 13.62491381896019349298440497469254122789`20. - 1.29953702932108497326303985019097225345`20.*I}, {12.900000000000002, 13.6738574907360542591877855550627747863`20. - 1.29797109304764047742594453944562748767`20.*I}, {12.950000000000001, 13.72280691187486590566527680823137615066`20. - 1.29641248957205748332399173216918064128`20.*I}, {13.000000000000002, 13.77175991140875511997580899683269946701`20. - 1.29486136250708111046394844740681637774`20.*I}, {13.05, 13.82072270077192285851671391718392422099`20. - 1.29331707581408151068855354641629418462`20.*I}, {13.100000000000001, 13.8696884991557353839020859895984810711`20. - 1.29178062197437404946312098501876110396`20.*I}, {13.150000000000002, 13.91866073481370383218559749676130930208`20. - 1.29025034096971855558643308625826160293`20.*I}, {13.200000000000001, 13.96763818641543532764909929957321920439`20. - 1.28872764348445532406615650734165305627`20.*I}, {13.250000000000002, 14.016620712180783220230987451708981514`20. - 1.2872117649381734398288929590807420809`20.*I}, {13.3, 14.06560873147604889936304386647926528565`20. - 1.28570294657415774896423670078293454406`20.*I}, {13.350000000000001, 14.11460210050522111699514309497391283878`20. - 1.28420099368772328625907345871589902797`20.*I}, {13.400000000000002, 14.16360073177425204161561229703026864631`20. - 1.28270581868676594479423295203250152277`20.*I}, {13.450000000000001, 14.21260456421752445201270464124877012318`20. - 1.28121732676815554877913772823399300721`20.*I}, {13.500000000000002, 14.26161350476819131799561160432747320825`20. - 1.27973544469885611406089040520446016288`20.*I}, {13.55, 14.31062770628729184785354441285947497373`20. - 1.27826104049329402252045686028266322064`20.*I}, {13.600000000000001, 14.35964692929570328802056386168819598743`20. - 1.27679274364291891725288298032556859801`20.*I}, {13.650000000000002, 14.40867118813014026708193669060270436654`20. - 1.27533102161793673903443877450316903553`20.*I}, {13.700000000000001, 14.45770043809816418852254840645454301437`20. - 1.27387582372119726295454533097149418306`20.*I}, {13.750000000000002, 14.50673463276655621086028993714152339753`20. - 1.27242709732826772384874046424889282185`20.*I}, {13.8, 14.55577514323435027891745369751886424315`20. - 1.27098216413718074728774354604443083821`20.*I}, {13.850000000000001, 14.6048188602885739287785200911771440417`20. - 1.26955038493291229830721261421578038433`20.*I}, {13.900000000000002, 14.65386696552412293447365832382973324095`20. - 1.26812634745561538163781494652365119078`20.*I}, {13.950000000000001, 14.70292312867968979241053211514683316335`20. - 1.26669467937688190096641729484014924355`20.*I}, {14.000000000000002, 14.75197965370121655537607299098091177952`20. - 1.26527624084923969180543192816370531662`20.*I}, {14.05, 14.80104144860167038899254798425203133233`20. - 1.26386376839559529662725208910012428471`20.*I}, {14.100000000000001, 14.85010710200205490568908506490504122901`20. - 1.26245638929163249928543900594665364193`20.*I}, {14.150000000000002, 14.89917562551470898217446688437120650615`20. - 1.26105377265786891831035140016416739576`20.*I}, {14.200000000000001, 14.94824610156589435592952708778556852805`20. - 1.25965582174299425953936061002973618629`20.*I}, {14.250000000000002, 14.99731802547825748748189767751605457046`20. - 1.25826273613575372279874299846430247897`20.*I}, {14.3, 15.04639191780533517390098305430754106648`20. - 1.25687491288552137431053848552927589382`20.*I}, {14.350000000000001, 15.09546981472516680823581518853157136352`20. - 1.25549274599605666149143048925141307328`20.*I}, {14.400000000000002, 15.14455513109286997034832479006481821921`20. - 1.25411660892233004979704065293932953463`20.*I}, {14.450000000000001, 15.19365159455495919041330255161941232965`20. - 1.252747221629149403957217591447193993`20.*I}, {14.500000000000002, 15.24276148167546011529503025885097352137`20. - 1.25138612498491937940761642399704741262`20.*I}, {14.55, 15.29188396807694470052257825305131483015`20. - 1.25003555185627672560742865381559613496`20.*I}, {14.600000000000001, 15.34101468046532189751908284971099696689`20. - 1.24869722153580331982997416383811102755`20.*I}, {14.650000000000002, 15.39014721180648481857751850757115224702`20. - 1.24737054924756570105132086817674766223`20.*I}, {14.700000000000001, 15.43927632922568125481641385395361026112`20. - 1.24605173634726578904047931226954354385`20.*I}, {14.750000000000002, 15.48840119401255676714426693407675265413`20. - 1.24473522322545020452496592824239917559`20.*I}, {14.8, 15.53752594843504510479252412436649333222`20. - 1.24341744107608659196642328749612906143`20.*I}, {14.850000000000001, 15.58665559686130375874659501001639920583`20. - 1.24209902508550717593406866062305131762`20.*I}, {14.900000000000002, 15.63579253877793192901329990847608597633`20. - 1.24078663068490801395072605288716097579`20.*I}, {14.950000000000001, 15.68493937707729563864154393025111030724`20. - 1.23947763701449102943773470895869965009`20.*I}, {15.000000000000002, 15.73407894403025503067543415145763908667`20. - 1.23817668274897519720324452437454189549`20.*I}}[[300,1]]	Im[{{0.1, 2.63101334344107869685048595542949857422`20. - 2.10085492402224801086048499871727897497`20.*I}, {0.15000000000000002, 2.63426227793033094899312165451065538392`20. - 2.10068057316584587795246193638315647112`20.*I}, {0.2, 2.63880474025900859388088797599922982009`20. - 2.10043456663123136066596060782856498671`20.*I}, {0.25, 2.6446346513826105712914394290632493903`20. - 2.10011498623973191413696978565582594548`20.*I}, {0.3, 2.65174420265677018501751985274401147241`20. - 2.09971936073864630214099294040302283307`20.*I}, {0.35000000000000003, 2.66012334863530799341754581983678070332`20. - 2.09924463505113857750086892411260706763`20.*I}, {0.4, 2.66976247074356922383671249654223199838`20. - 2.09868743176514994956546719970790147518`20.*I}, {0.45, 2.68064714708231704367910694994217544431`20. - 2.09804363815233423254687362305122175704`20.*I}, {0.5, 2.69276343201380083346124783610157836069`20. - 2.0973091752198084634229612280853792249`20.*I}, {0.55, 2.70609480655119478760852412428375358635`20. - 2.09647911795796530717911044536870082921`20.*I}, {0.6000000000000001, 2.72062349216652848123435951195318467678`20. - 2.09554843631765060173713573568846467476`20.*I}, {0.6500000000000001, 2.73633001009962089856177894131889835246`20. - 2.09451181747117513769831529776449445014`20.*I}, {0.7000000000000001, 2.7531932983729347105879477754192008891`20. - 2.09336370326082185527675421618819836096`20.*I}, {0.7500000000000001, 2.77119088949371298294005166123104612849`20. - 2.09209848389233597967875177474769094224`20.*I}, {0.8, 2.79029843104032070257075461907372780929`20. - 2.0907105199710508720272286293223096237`20.*I}, {0.8500000000000001, 2.81049153645018034851209278035088131007`20. - 2.08919423054374586337443198535066213685`20.*I}, {0.9000000000000001, 2.83174274810834344336792769240142241635`20. - 2.08754414477561531587300090570419624337`20.*I}, {0.9500000000000001, 2.85402461896494171963541052423019870371`20. - 2.08575511149939567070164229764508607926`20.*I}, {1., 2.8773082744064349559067074831871545883`20. - 2.08382281540402537299795180719870988883`20.*I}, {1.05, 2.90156408607865252438413260434856619577`20. - 2.08174113538316867674625597460888305689`20.*I}, {1.1, 2.92676224719752398638509644901417183382`20. - 2.07950843630908858384431794193833332489`20.*I}, {1.1500000000000001, 2.95287031251023997639855680352013828069`20. - 2.07712063418397181863458093898799579479`20.*I}, {1.2000000000000002, 2.97985770492132421350050387153217186391`20. - 2.07457459322548135622854578603059868481`20.*I}, {1.2500000000000002, 3.00769215972769311420270841792892834186`20. - 2.07186910751472253297771333515059417812`20.*I}, {1.3, 3.03634181124027909499758865759212800852`20. - 2.06900285646461137778526455761293339623`20.*I}, {1.35, 3.0657745550350167653299838890238125812`20. - 2.06597569796627436605028053900306235132`20.*I}, {1.4000000000000001, 3.09595832680125762467141742862841309716`20. - 2.06278807702360030786512285323509770211`20.*I}, {1.4500000000000002, 3.12686158311707214348383856582583548573`20. - 2.0594411465750546574570534895445100314`20.*I}, {1.5000000000000002, 3.1584532446447137707144355752383182975`20. - 2.05593711144719702791115907579992855656`20.*I}, {1.55, 3.1907024650743952735101044859110334471`20. - 2.05227879036745998039487207632961981241`20.*I}, {1.6, 3.22357948492547131353833951180316466338`20. - 2.04846960365273921905473810120862724091`20.*I}, {1.6500000000000001, 3.25705487974128175449255735774627174944`20. - 2.04451375632538512298382323805393340844`20.*I}, {1.7000000000000002, 3.29110069009194621839164216773318078648`20. - 2.04041608592311946890818591295622368328`20.*I}, {1.7500000000000002, 3.32568911739259370265358483600846143019`20. - 2.03618176104514546203121262200430367414`20.*I}, {1.8, 3.36079394598790978585513162635149190022`20. - 2.03181688852760474501571672548032534801`20.*I}, {1.85, 3.3963908808288251084827553174752308153`20. - 2.02732688856238807976209030613531728341`20.*I}, {1.9000000000000001, 3.43245309766028439091302840298914393927`20. - 2.0227184601889692025599287144687295092`20.*I}, {1.9500000000000002, 3.46895974746388157305990770167920594177`20. - 2.01799870325486472734516934580758268753`20.*I}, {2., 3.50588805619438423756629150717569593317`20. - 2.01317425883018805242673452496494643441`20.*I}, {2.05, 3.5432170761327971944574228098845265869`20. - 2.00825211761100572296830665353824180304`20.*I}, {2.1, 3.58092695162017521174300659066844344044`20. - 2.00323933305924925271588911147354847109`20.*I}, {2.15, 3.61899889234110460733323569240581943701`20. - 1.9981429568543665352400177247792310732`20.*I}, {2.1999999999999997, 3.65741514630614840466210098593771887106`20. - 1.99296998434688287853312177762036981748`20.*I}, {2.25, 3.69615897502591442666385079908947786232`20. - 1.98772732039507671062697710943663998457`20.*I}, {2.3, 3.73521460910371475387628258653507103881`20. - 1.98242172826283396230021980904960003376`20.*I}, {2.35, 3.77456720586683761596646716951075350914`20. - 1.97705980565302806753073320096272773082`20.*I}, {2.4, 3.81420281423369897235579499565752659`20. - 1.97164795471609534740880391342759283879`20.*I}, {2.45, 3.85410832651727289515158654416962917203`20. - 1.96619235185757295594847096716357806787`20.*I}, {2.5, 3.89427142743180956991440377255669114159`20. - 1.96069893589918109969207341089294003783`20.*I}, {2.55, 3.93468055834138443717368486543461267317`20. - 1.95517339604054805958820196628082902611`20.*I}, {2.6, 3.97532508527640386022152635894700849744`20. - 1.94962327610764843404781217748719801082`20.*I}, {2.65, 4.01619297921703633199919003618884758056`20. - 1.94404696367552046514292839052273011328`20.*I}, {2.7, 4.05727835244961377533987098788580905427`20. - 1.93845638340049174107213838677891267622`20.*I}, {2.75, 4.0985711718229145624797653271202253003`20. - 1.93285396086656943292834033365425966462`20.*I}, {2.8, 4.14005921868141203043498322376444436086`20. - 1.92724418532078932637548633756423846163`20.*I}, {2.85, 4.1817384408374073346614720534943231544`20. - 1.92163032010558600163920785622292530048`20.*I}, {2.9, 4.22360025366965042522941608022454256686`20. - 1.91601660889730388833603133239991050844`20.*I}, {2.95, 4.2656375860091797952362923954745522001`20. - 1.91040664378181244327491459470998542984`20.*I}, {3., 4.30784386461040621292637524488870235`20. - 1.904803807497573157948788672999522847`20.*I}, {3.05, 4.35021295740544442238847738009622048373`20. - 1.89921091792209697677597031915550284959`20.*I}, {3.1, 4.39273876271460489442773255909554399085`20. - 1.89363107299299398523299526190202632519`20.*I}, {3.15, 4.43541578873867639588897910404798295253`20. - 1.88806682648919739999164948111668102579`20.*I}, {3.2, 4.47823878261096488664034352350390745994`20. - 1.88252060380542237623092830942077482003`20.*I}, {3.25, 4.52120272380786124296877550785006949665`20. - 1.87699463885870880220626540860345566549`20.*I}, {3.3, 4.56430293655076060634172954224027138425`20. - 1.87149096629114587190429092870372788388`20.*I}, {3.35, 4.60753487602920782950057455988504394708`20. - 1.86601147377343794900594478941117111677`20.*I}, {3.4, 4.65089433370536638367018751936939040017`20. - 1.86055783645152060127307092281326759136`20.*I}, {3.45, 4.69437723327511569984909803373607977506`20. - 1.85513163069427136187400797706729823675`20.*I}, {3.5, 4.73797976718939627992900856273608296464`20. - 1.84973426222242419780183969728388627327`20.*I}, {3.55, 4.78169761669139057091375523618130376366`20. - 1.84436656417407493226212976730711920385`20.*I}, {3.6, 4.82552903997810866231147669017952016423`20. - 1.8390309273201953060437886577110060896`20.*I}, {3.65, 4.86946912670540930854982271244487942112`20. - 1.8337252798236313711666289115178870843`20.*I}, {3.7, 4.91351475184250334314750111510813011245`20. - 1.82845634166163916667444416413917463355`20.*I}, {3.75, 4.95766341417610466682992825701772254457`20. - 1.82321960892087678342053873980217664823`20.*I}, {3.8, 5.00191199406327904723366177023776401703`20. - 1.81801753579806471917387233678622133552`20.*I}, {3.85, 5.04625764354125206368125120343155675093`20. - 1.81285070467784098161163137102014446758`20.*I}, {3.9, 5.09069782470177989019492917033613961018`20. - 1.80771975434505698549412811901236397627`20.*I}, {3.95, 5.13522982037265895538029090958144037341`20. - 1.80262503792968015972927731046677135564`20.*I}, {4., 5.17985075815483225317700535079452668234`20. - 1.79756722162037868644984817590395336026`20.*I}, {4.05, 5.22455963245747152060078038092636505517`20. - 1.7925460799288673122752414525525763046`20.*I}, {4.1, 5.26935280804092296400446372009604329978`20. - 1.7875620885077601386237728844726612325`20.*I}, {4.15, 5.31422840417949447204610456448565248128`20. - 1.78261559175370150548002367410864287718`20.*I}, {4.2, 5.35918437910316110669767971702042191865`20. - 1.7777067825539708942453557605366164363`20.*I}, {4.25, 5.40421877092765968081270933960623185544`20. - 1.77283575097714197876340422078281188927`20.*I}, {4.3, 5.44932966723264746995879961082508045115`20. - 1.7680024938145188799375768414055765224`20.*I}, {4.35, 5.4945154520649076912015223418008970734`20. - 1.7632078800223365475980176292306962302`20.*I}, {4.4, 5.53977400129937292887416473340626620154`20. - 1.75844984021887948834489725257821091`20.*I}, {4.45, 5.58510194219609614943469874354879052028`20. - 1.75372892083091156948398712102147145115`20.*I}, {4.5, 5.63050005584847679047602433762756669975`20. - 1.74904647993800034386342582442025483137`20.*I}, {4.55, 5.67596567603925472234532280969408066925`20. - 1.74440153721565615300186338424698378925`20.*I}, {4.6, 5.7214973412757183574079834337224344181`20. - 1.73979407690681495169231987536258250384`20.*I}, {4.65, 5.7670933648891095445682497601152923338`20. - 1.73522382141742205326606528201097736873`20.*I}, {4.7, 5.81275230085210771159256162957923930581`20. - 1.73069063585542091481305576742988340692`20.*I}, {4.75, 5.85847270214333759659282057061900202867`20. - 1.72619432462114785180946732948895143163`20.*I}, {4.8, 5.90425316730945960106550978413348456593`20. - 1.72173467489359590304896010403743454413`20.*I}, {4.8500000000000005, 5.95009233878919794790325111402318466382`20. - 1.71731145840493054477360804871360981086`20.*I}, {4.9, 5.99598889989881379442467958929417955263`20. - 1.71292443261560047183200792341003214378`20.*I}, {4.95, 6.04194157554678956292701825550466562291`20. - 1.70857334293282830414565749734020305046`20.*I}, {5., 6.08794912815643877732907658477784906756`20. - 1.70425792338974802329992512784117461697`20.*I}, {5.05, 6.13401035767191394132009422676612781701`20. - 1.69997789780850088454818308059645351172`20.*I}, {5.1000000000000005, 6.18012409866991633840943759034844324621`20. - 1.69573298215929729748836815531551037312`20.*I}, {5.15, 6.22628922122997812877060094511699661094`20. - 1.69152288343107680222772738898597995562`20.*I}, {5.2, 6.27250462715543158448556989299173028324`20. - 1.68734730325202120693352555944774213763`20.*I}, {5.25, 6.31876925124648216239219326261947165544`20. - 1.68320593491716887830682828316640303212`20.*I}, {5.3, 6.36508205707289804620466910196115510602`20. - 1.67909847010486857806798150656452107537`20.*I}, {5.3500000000000005, 6.41144203869323468577735754643129650553`20. - 1.67502459394564598310854007203505717958`20.*I}, {5.4, 6.45784821817058083176678539294107349831`20. - 1.6709839885822648070146291498864405657`20.*I}, {5.45, 6.50429962173145939853352612606135536`20. - 1.66697636675069753548478126160708020092`20.*I}, {5.5, 6.55079539436654843453418461432468799624`20. - 1.66300130477938341743424413078021494586`20.*I}, {5.55, 6.59733456776579120186717873677853136894`20. - 1.65905857832557498701676858322834860354`20.*I}, {5.6000000000000005, 6.64391629058020016253346655780332918154`20. - 1.65514782767611869833815334909984219986`20.*I}, {5.65, 6.69053971200128440243789489364893591676`20. - 1.65126872580943981928384863352381875067`20.*I}, {5.7, 6.73720400408356926908518534985413938975`20. - 1.64742094529104666444816220835929553092`20.*I}, {5.75, 6.78390836094457395790630857901026726842`20. - 1.64360415864796136563941275511067256839`20.*I}, {5.8, 6.83065199808846827625376015737523688183`20. - 1.63981803873486989072800044674373928587`20.*I}, {5.8500000000000005, 6.8774341515247550381655794544698441556`20. - 1.6360622590459658310912493008851299684`20.*I}, {5.9, 6.92425407813920876735464177936409447273`20. - 1.63233649470010410917888207955869187213`20.*I}, {5.95, 6.97111105025545470437811005585512134764`20. - 1.62864041827163633481753911652359135331`20.*I}, {6., 7.01800436139552087019769212453393013666`20. - 1.62497370853895043708010647300873425556`20.*I}, {6.05, 7.06493333549608991191645718538345385378`20. - 1.62133605033193962238346802223236399917`20.*I}, {6.1000000000000005, 7.11189728906580325950177125846160662283`20. - 1.61772711504947680743574043250660343109`20.*I}, {6.15, 7.15889557226571509251820021331394379437`20. - 1.61414658902237010056364313953707492523`20.*I}, {6.2, 7.2059275486928626320190985315304376072`20. - 1.61059415676742498496792390371043868075`20.*I}, {6.25, 7.25299259751683739754599577661129205481`20. - 1.60706950582477799492166980070256950657`20.*I}, {6.3, 7.30009011154100509846863006873804473764`20. - 1.60357232541072178280065479992381543924`20.*I}, {6.3500000000000005, 7.34721950164207355768415574280077183562`20. - 1.60010230751510066158121430131829093225`20.*I}, {6.4, 7.39438033215816150667398505459342468978`20. - 1.59665920763817661951017512994561142388`20.*I}, {6.45, 7.44157160426263257217500014784184948473`20. - 1.59324254988924965366288798714656286036`20.*I}, {6.5, 7.48879323196058782384027961960951857302`20. - 1.58985219188255560232246459011479002328`20.*I}, {6.55, 7.53604449964840588466842365992420327416`20. - 1.58648780110246255167603084888354714376`20.*I}, {6.6000000000000005, 7.5833248975128234299427279244288417204`20. - 1.583149075420720527495660888199693672`20.*I}, {6.65, 7.63063391555657559458727086841305440257`20. - 1.57983572437739920133430858924779990033`20.*I}, {6.7, 7.67797105556771352100988699962303729588`20. - 1.57654746042235563942441796619876572594`20.*I}, {6.75, 7.72533583120028016796936104774436404068`20. - 1.57328399910596649613207678318343230443`20.*I}, {6.8, 7.77272776737967710602514213279487546926`20. - 1.57004505918741119121315086375433031525`20.*I}, {6.8500000000000005, 7.82014640014585813434520535187656382547`20. - 1.56683036248528096767280987113466453082`20.*I}, {6.9, 7.86758941642897835893626994499595122903`20. - 1.56363417311458040084896070391061750824`20.*I}, {6.95, 7.91505881546448160342223132781258709445`20. - 1.56046563167040157056136731286188293867`20.*I}, {7., 7.96255799717823033416245736739425748726`20. - 1.55732899873532439234178650930405688256`20.*I}, {7.05, 8.01007898623230304366260612739244047578`20. - 1.554208557852309546794915619216940299`20.*I}, {7.1000000000000005, 8.05762450700844036216083419815541654217`20. - 1.5511110173735555306655216220483493661`20.*I}, {7.15, 8.10519415556217226144552236685836736082`20. - 1.54803611901159696560039525947729607942`20.*I}, {7.2, 8.15278753606946649553833616560093439198`20. - 1.54498360700633024924083487593778927378`20.*I}, {7.25, 8.20040368636951970474604503946580420882`20. - 1.54195391256657820237166835339718194662`20.*I}, {7.3, 8.24804475210244894077659351506956565424`20. - 1.53894568179740441296099270638062023487`20.*I}, {7.3500000000000005, 8.29570744551996532205233819579562056955`20. - 1.53595713955937888816199391813714292258`20.*I}, {7.4, 8.34339020245920224703653902096415493332`20. - 1.53299131389192913481438223306711141264`20.*I}, {7.45, 8.39109646928536849433035743483264038428`20. - 1.53004854077062131309152468072040516073`20.*I}, {7.5, 8.43882510463403409180441259773392927676`20. - 1.52712298942110225972055822397324162121`20.*I}, {7.55, 8.48657356425430115938786166891006348867`20. - 1.5242223307583492398920655905318032755`20.*I}, {7.6000000000000005, 8.53434461347874191566519852712923054582`20. - 1.52134001141259926200523179301465714168`20.*I}, {7.65, 8.58213495691430844103449640249219972441`20. - 1.51847758499127310747627422597666578328`20.*I}, {7.7, 8.62994563739184237960491362300395280789`20. - 1.51563573597126619561947416093921785072`20.*I}, {7.75, 8.67777644538687492412988438162212939214`20. - 1.51281351010532165349792043388223909491`20.*I}, {7.8, 8.72562676637527956361495304544091159877`20. - 1.51001079258731887427688784442577669219`20.*I}, {7.8500000000000005, 8.77348697776517039490314038545245179534`20. - 1.50722045007409212637501357836995029554`20.*I}, {7.9, 8.8213790665221790597956834149481915865`20. - 1.5044651003462056915560020719045746854`20.*I}, {7.95, 8.869291465095920913795340468528241929`20. - 1.5017207009248996263036267366990993006`20.*I}, {8., 8.91721938993525835724144819125977106673`20. - 1.49898918921394750152966084588352470344`20.*I}, {8.05, 8.96516288659033515496568406305110696041`20. - 1.4962824878821562015235888308730914206`20.*I}, {8.100000000000001, 9.01312420133943317226037471268878753106`20. - 1.49359332705676076892053267367980945842`20.*I}, {8.15, 9.06110387995872976592405478758455366256`20. - 1.4909220676324639764369170799685991674`20.*I}, {8.200000000000001, 9.10910108783596391528305449828673835445`20. - 1.48826833039705915122064076964543577535`20.*I}, {8.250000000000002, 9.15711522442091129149300795514028365929`20. - 1.48563220334014468447073175131945271567`20.*I}, {8.3, 9.20514616367144510386476568450707619076`20. - 1.48301378479900981944266870460123671026`20.*I}, {8.350000000000001, 9.25319397516581405943415714723938682056`20. - 1.48041283396165835668705096428922630967`20.*I}, {8.4, 9.30125849898740871644909836123709576615`20. - 1.47782870747152377023253815294238785619`20.*I}, {8.450000000000001, 9.34933880673340194612863731726197138363`20. - 1.47526064601987170257981791306844797361`20.*I}, {8.500000000000002, 9.39743261031554012684342285485781639858`20. - 1.47270879986036726400500619019185505157`20.*I}, {8.55, 9.44555308137383698191636970551604594163`20. - 1.47017355711662202704160050618115242266`20.*I}, {8.600000000000001, 9.49367623903397603607848131963879616355`20. - 1.46766167824289611331964964271086949266`20.*I}, {8.65, 9.54181701957018980508238946687566431721`20. - 1.46515979926095233392457770459564614143`20.*I}, {8.700000000000001, 9.58997491225502245081209325636819341597`20. - 1.46267498575884384258697057752408878272`20.*I}, {8.750000000000002, 9.63814768155644503171796380982887371469`20. - 1.46020609424099860627996566663704254291`20.*I}, {8.8, 9.68633512358244566036142118811081682734`20. - 1.45775295809058805048392398251528924942`20.*I}, {8.850000000000001, 9.73453704451214172653202175140284146181`20. - 1.45531539212063489605143094444909134647`20.*I}, {8.9, 9.78275327091203495339859671275936850075`20. - 1.45289330723875462237426542569001922346`20.*I}, {8.950000000000001, 9.83098349361709763618335905352401475282`20. - 1.45048650646638158208134321311582895381`20.*I}, {9.000000000000002, 9.87922760539047964991645542611714893319`20. - 1.44809469336858167967720539694664400948`20.*I}, {9.05, 9.92748557540053419125817730667285387614`20. - 1.44571783093099810857654958976072062014`20.*I}, {9.100000000000001, 9.97575708254787393470017204201423126836`20. - 1.4433559295349010089911597382600992871`20.*I}, {9.15, 10.02404177621114010608535947278430268918`20. - 1.44100869302206782726203706809465110028`20.*I}, {9.200000000000001, 10.07233970030469861876920067504616802198`20. - 1.43867577615906601424468713402677805121`20.*I}, {9.250000000000002, 10.12065061743289835265997967971944219381`20. - 1.43635727467985521386412109380734756387`20.*I}, {9.3, 10.16897444086240094905730722069366794815`20. - 1.4340530129656743873770000875155786453`20.*I}, {9.350000000000001, 10.21731088269664241881950366679051196226`20. - 1.43176280966292300656569263091730031468`20.*I}, {9.4, 10.26565984085330367780413685482901404323`20. - 1.42948651950503389491797816449602626591`20.*I}, {9.450000000000001, 10.31402114549527670791072352154058786486`20. - 1.42722401056492082317055187968481001937`20.*I}, {9.500000000000002, 10.36239369584334740398460099633537164492`20. - 1.42497412506347618894536673493582255998`20.*I}, {9.55, 10.4107801647393434133662986440301634037`20. - 1.42273977901051072401823612024185093364`20.*I}, {9.600000000000001, 10.45917758075536926729126350034191480297`20. - 1.42051779978833679471175950290909329037`20.*I}, {9.650000000000002, 10.50758672505548353498420527895123308638`20. - 1.41830905447828696464114411634094167424`20.*I}, {9.700000000000001, 10.55600745826294414593379404499818473503`20. - 1.41611341724134214939764557221546557041`20.*I}, {9.750000000000002, 10.60443965263154280280449571448382357646`20. - 1.41393076927740699833904025954994334844`20.*I}, {9.8, 10.65288310478553392552884363516507174212`20. - 1.41176093904561691047990823691690499506`20.*I}, {9.850000000000001, 10.70133774554576212808050419454928218318`20. - 1.40960390836673828188825062737772638575`20.*I}, {9.900000000000002, 10.74980349952678408682239496094447401583`20. - 1.4074593989269796330321522309634434312`20.*I}, {9.950000000000001, 10.79827994503181088895476684968794980524`20. - 1.40532720338066950106494480643070962982`20.*I}, {10.000000000000002, 10.84676662321673591927436700144343356175`20. - 1.40320789470335393699726756267453555868`20.*I}, {10.05, 10.89526546139519340669887088240411463148`20. - 1.40110316069225126932788508792054741861`20.*I}, {10.100000000000001, 10.94376812919463041960861679783558728192`20. - 1.39901038484873230733910324578656711113`20.*I}, {10.150000000000002, 10.99230709581358757671112011801567493752`20. - 1.39693220220226166045328137457064654827`20.*I}, {10.200000000000001, 11.04082571742427395951130457899075000551`20. - 1.39481778642481983834059873735393074819`20.*I}, {10.250000000000002, 11.08936089593211019896019632739670189648`20. - 1.39279088174551010255744507834083870966`20.*I}, {10.3, 11.13791046616938292922045804494840239483`20. - 1.39074239178191307605494811393470897051`20.*I}, {10.350000000000001, 11.18646815228752761334004746914572399441`20. - 1.3887067287220325776560455091425754232`20.*I}, {10.400000000000002, 11.23503823600810581980728740541027340377`20. - 1.38668360414021554780586962304106290956`20.*I}, {10.450000000000001, 11.283620081748461300595934507263589855`20. - 1.38466936071239084352544130437691420402`20.*I}, {10.500000000000002, 11.33220980226401061057636189425734036325`20. - 1.38266218661819587526066697764797329196`20.*I}, {10.55, 11.38080316415120918497336068345463471784`20. - 1.38067572778377828200984827069930972322`20.*I}, {10.600000000000001, 11.42941116049423344450866437612856314687`20. - 1.37869458037120848857301499117611355498`20.*I}, {10.650000000000002, 11.47802713902432612371290119635585743955`20. - 1.37672379993953499478527907730800212633`20.*I}, {10.700000000000001, 11.52665119539210976522689674108810706459`20. - 1.37476467444579214593439843096731123382`20.*I}, {10.750000000000002, 11.57528444713990382163324241215622969742`20. - 1.37282589053677139806836571361961457809`20.*I}, {10.8, 11.62393032720553432615692189631546726976`20. - 1.37088503827248263574575206418685272872`20.*I}, {10.850000000000001, 11.67258182393382489122636310265138848486`20. - 1.36895576583950020783329263875426927649`20.*I}, {10.900000000000002, 11.72124157540941032897839754704790496599`20. - 1.36703875767368581454814880984528373519`20.*I}, {10.950000000000001, 11.76991048306511948636215512151520051862`20. - 1.36513283937068719210600105669023833786`20.*I}, {11.000000000000002, 11.81857975383275775276471526739058869878`20. - 1.36327667498936501677389472932590497007`20.*I}, {11.05, 11.86727157783144581396056932056568470465`20. - 1.36136538808088019791476174847849789729`20.*I}, {11.100000000000001, 11.91597434897376880022472642741854592724`20. - 1.35946854706287316517577860721660849951`20.*I}, {11.150000000000002, 11.9646731962929728195710976005835080151`20. - 1.35760943361271637288996308120711591394`20.*I}, {11.200000000000001, 12.01338343875001845558137827717772452906`20. - 1.35575519801617304821167453415818936018`20.*I}, {11.250000000000002, 12.06210249137981195277125313396598484695`20. - 1.35390961744345833052863493670644575146`20.*I}, {11.3, 12.11082948869657501206902849704232786823`20. - 1.35207370073996862901678249413611802768`20.*I}, {11.350000000000001, 12.15956468243933428340390606339712512102`20. - 1.35024710877501835412718301840016810851`20.*I}, {11.400000000000002, 12.20830758959053187652313423534578047741`20. - 1.34843017231701584660261972084217129544`20.*I}, {11.450000000000001, 12.25705820929174390299713061645901844214`20. - 1.3466226906075399548777035204606204424`20.*I}, {11.500000000000002, 12.30581648114756916119169134123310435137`20. - 1.34482457135527131216756167666777766451`20.*I}, {11.55, 12.35458233890155828026515061482844410903`20. - 1.34303573806129376929613697104403577504`20.*I}, {11.600000000000001, 12.40335577981400197910082692080110332541`20. - 1.34125615645814098422801812721025939931`20.*I}, {11.650000000000002, 12.45211800268861485281053850565706815193`20. - 1.33949505100816504549300529151715563648`20.*I}, {11.700000000000001, 12.50092459348081683876051087641445029158`20. - 1.33772417249706882497508942807106909485`20.*I}, {11.750000000000002, 12.54972046700773701357460982428258313982`20. - 1.33597236860445526209089776049623418331`20.*I}, {11.8, 12.59852458315155572764731807714109048779`20. - 1.33423337658127552317460648891261144063`20.*I}, {11.850000000000001, 12.64733267590828908337981112390004230041`20. - 1.33249240580721592563329174751862965694`20.*I}, {11.900000000000002, 12.696150643765946542461052859075925525`20. - 1.33076458718432255578590926353187193542`20.*I}, {11.950000000000001, 12.74497237924510017118301808100075067672`20. - 1.32904963990658545628290509504792744537`20.*I}, {12.000000000000002, 12.79380293436564918013104918048283278215`20. - 1.32734080444487165494377066386064302205`20.*I}, {12.05, 12.84264031743924803840671087429353422769`20. - 1.32564048283479446141705353942806692711`20.*I}, {12.100000000000001, 12.89148445978430866040927585580730952728`20. - 1.32394860320866574183982918117240766894`20.*I}, {12.150000000000002, 12.94033529447383555251444166418756277413`20. - 1.322265100996987016185260641429063281`20.*I}, {12.200000000000001, 12.98919275118772650734244764186574154432`20. - 1.3205899018928271887499232282973374573`20.*I}, {12.250000000000002, 13.03805676086098347742082893771093249355`20. - 1.3189229389203792940534490624450763217`20.*I}, {12.3, 13.0869272544759558438145176036831385027`20. - 1.31726413922018180073371012448409316136`20.*I}, {12.350000000000001, 13.13580416848666330840390750172939810065`20. - 1.31561342622535160474575220433384438713`20.*I}, {12.400000000000002, 13.18468744809809786375429600993911105574`20. - 1.31397072521308096482089724583921999397`20.*I}, {12.450000000000001, 13.23357704362968536494170626049792873111`20. - 1.31233597046327966970068415582128922779`20.*I}, {12.500000000000002, 13.28247290180343892623271493323307835824`20. - 1.3107091062708705390666578695959571664`20.*I}, {12.55, 13.33137496021828971159918451189538961089`20. - 1.30909008023238865278617738076751028742`20.*I}, {12.600000000000001, 13.38028314970895506309700898098079528457`20. - 1.30747883538401267444730648188282411976`20.*I}, {12.650000000000002, 13.42919740117526667636443469891873448259`20. - 1.30587530767596874260695960010207837389`20.*I}, {12.700000000000001, 13.47811765068509557245026565799797622295`20. - 1.30427942901407058862247888291990918634`20.*I}, {12.750000000000002, 13.52704384014058478327672720875441151141`20. - 1.3026911318417674718202593975805569399`20.*I}, {12.8, 13.57597591482369002379008313551654849529`20. - 1.30111035202398613606235863637180117845`20.*I}, {12.850000000000001, 13.62491381896019349298440497469254122789`20. - 1.29953702932108497326303985019097225345`20.*I}, {12.900000000000002, 13.6738574907360542591877855550627747863`20. - 1.29797109304764047742594453944562748767`20.*I}, {12.950000000000001, 13.72280691187486590566527680823137615066`20. - 1.29641248957205748332399173216918064128`20.*I}, {13.000000000000002, 13.77175991140875511997580899683269946701`20. - 1.29486136250708111046394844740681637774`20.*I}, {13.05, 13.82072270077192285851671391718392422099`20. - 1.29331707581408151068855354641629418462`20.*I}, {13.100000000000001, 13.8696884991557353839020859895984810711`20. - 1.29178062197437404946312098501876110396`20.*I}, {13.150000000000002, 13.91866073481370383218559749676130930208`20. - 1.29025034096971855558643308625826160293`20.*I}, {13.200000000000001, 13.96763818641543532764909929957321920439`20. - 1.28872764348445532406615650734165305627`20.*I}, {13.250000000000002, 14.016620712180783220230987451708981514`20. - 1.2872117649381734398288929590807420809`20.*I}, {13.3, 14.06560873147604889936304386647926528565`20. - 1.28570294657415774896423670078293454406`20.*I}, {13.350000000000001, 14.11460210050522111699514309497391283878`20. - 1.28420099368772328625907345871589902797`20.*I}, {13.400000000000002, 14.16360073177425204161561229703026864631`20. - 1.28270581868676594479423295203250152277`20.*I}, {13.450000000000001, 14.21260456421752445201270464124877012318`20. - 1.28121732676815554877913772823399300721`20.*I}, {13.500000000000002, 14.26161350476819131799561160432747320825`20. - 1.27973544469885611406089040520446016288`20.*I}, {13.55, 14.31062770628729184785354441285947497373`20. - 1.27826104049329402252045686028266322064`20.*I}, {13.600000000000001, 14.35964692929570328802056386168819598743`20. - 1.27679274364291891725288298032556859801`20.*I}, {13.650000000000002, 14.40867118813014026708193669060270436654`20. - 1.27533102161793673903443877450316903553`20.*I}, {13.700000000000001, 14.45770043809816418852254840645454301437`20. - 1.27387582372119726295454533097149418306`20.*I}, {13.750000000000002, 14.50673463276655621086028993714152339753`20. - 1.27242709732826772384874046424889282185`20.*I}, {13.8, 14.55577514323435027891745369751886424315`20. - 1.27098216413718074728774354604443083821`20.*I}, {13.850000000000001, 14.6048188602885739287785200911771440417`20. - 1.26955038493291229830721261421578038433`20.*I}, {13.900000000000002, 14.65386696552412293447365832382973324095`20. - 1.26812634745561538163781494652365119078`20.*I}, {13.950000000000001, 14.70292312867968979241053211514683316335`20. - 1.26669467937688190096641729484014924355`20.*I}, {14.000000000000002, 14.75197965370121655537607299098091177952`20. - 1.26527624084923969180543192816370531662`20.*I}, {14.05, 14.80104144860167038899254798425203133233`20. - 1.26386376839559529662725208910012428471`20.*I}, {14.100000000000001, 14.85010710200205490568908506490504122901`20. - 1.26245638929163249928543900594665364193`20.*I}, {14.150000000000002, 14.89917562551470898217446688437120650615`20. - 1.26105377265786891831035140016416739576`20.*I}, {14.200000000000001, 14.94824610156589435592952708778556852805`20. - 1.25965582174299425953936061002973618629`20.*I}, {14.250000000000002, 14.99731802547825748748189767751605457046`20. - 1.25826273613575372279874299846430247897`20.*I}, {14.3, 15.04639191780533517390098305430754106648`20. - 1.25687491288552137431053848552927589382`20.*I}, {14.350000000000001, 15.09546981472516680823581518853157136352`20. - 1.25549274599605666149143048925141307328`20.*I}, {14.400000000000002, 15.14455513109286997034832479006481821921`20. - 1.25411660892233004979704065293932953463`20.*I}, {14.450000000000001, 15.19365159455495919041330255161941232965`20. - 1.252747221629149403957217591447193993`20.*I}, {14.500000000000002, 15.24276148167546011529503025885097352137`20. - 1.25138612498491937940761642399704741262`20.*I}, {14.55, 15.29188396807694470052257825305131483015`20. - 1.25003555185627672560742865381559613496`20.*I}, {14.600000000000001, 15.34101468046532189751908284971099696689`20. - 1.24869722153580331982997416383811102755`20.*I}, {14.650000000000002, 15.39014721180648481857751850757115224702`20. - 1.24737054924756570105132086817674766223`20.*I}, {14.700000000000001, 15.43927632922568125481641385395361026112`20. - 1.24605173634726578904047931226954354385`20.*I}, {14.750000000000002, 15.48840119401255676714426693407675265413`20. - 1.24473522322545020452496592824239917559`20.*I}, {14.8, 15.53752594843504510479252412436649333222`20. - 1.24341744107608659196642328749612906143`20.*I}, {14.850000000000001, 15.58665559686130375874659501001639920583`20. - 1.24209902508550717593406866062305131762`20.*I}, {14.900000000000002, 15.63579253877793192901329990847608597633`20. - 1.24078663068490801395072605288716097579`20.*I}, {14.950000000000001, 15.68493937707729563864154393025111030724`20. - 1.23947763701449102943773470895869965009`20.*I}, {15.000000000000002, 15.73407894403025503067543415145763908667`20. - 1.23817668274897519720324452437454189549`20.*I}}[[300,2]]]	{{0.1, 3.68858553649362411684537152163517397085`20. - 2.98301148847295804793526882407430607009`20.*I}, {0.15000000000000002, 3.69090675612927025304392384435766417071`20. - 2.98290097497452251606832081853832433786`20.*I}, {0.2, 3.69415467370532880012520764355888779008`20. - 2.98274580992524724171922659405098060616`20.*I}, {0.25, 3.69832749989860849861696905052191134081`20. - 2.98254553637831044300356837207443683197`20.*I}, {0.3, 3.703422933987917911125154988412945359`20. - 2.98229955200124559358835762341422580083`20.*I}, {0.35000000000000003, 3.70943817432569604696093811944310830904`20. - 2.9820070965737473735970498755107495619`20.*I}, {0.4, 3.71636986073169358855993218439980126739`20. - 2.98166724893556393339970797114762745122`20.*I}, {0.45, 3.7242141845204325727410376405097471164`20. - 2.98127889470364638499666578202509657567`20.*I}, {0.5, 3.73296677232742778971904230254228436142`20. - 2.98084072684455930433027306460359707237`20.*I}, {0.55, 3.74262274727386848865546243353945453968`20. - 2.98035123041324069596089975542706959159`20.*I}, {0.6000000000000001, 3.75317669899192546526888776126812326389`20. - 2.97980866435353408296073597985529174115`20.*I}, {0.6500000000000001, 3.76462268479905215362869922889335902129`20. - 2.97921105078558499974757356719853328414`20.*I}, {0.7000000000000001, 3.77695422034608782007976210464306583482`20. - 2.97855616488712459298081187711273425419`20.*I}, {0.7500000000000001, 3.79016426851515597875650680264382114913`20. - 2.97784152621551819584827064421168559348`20.*I}, {0.8, 3.80424523543643359987762913438962698746`20. - 2.97706439257873405581645063927744383215`20.*I}, {0.8500000000000001, 3.81918893432353987793577961622189636477`20. - 2.97622176729294443939136685559124235256`20.*I}, {0.9000000000000001, 3.83498661776479608962637255632425794113`20. - 2.97531038924731529211338458202727629669`20.*I}, {0.9500000000000001, 3.851628921459966840508380174820923952`20. - 2.97432675482761642364496450411320433772`20.*I}, {1., 3.86910587162780952366630326409106174715`20. - 2.97326711875932958699770438671822356554`20.*I}, {1.05, 3.88740688434340035009411984642971294367`20. - 2.97212755692932018846384790741507151955`20.*I}, {1.1, 3.90652070857385999867790926292678236735`20. - 2.97090390738302323446598814567434997227`20.*I}, {1.1500000000000001, 3.92643550304693766130396495044439148747`20. - 2.96959188409644589890947284653635657409`20.*I}, {1.2000000000000002, 3.94713875206046938566454570132350614574`20. - 2.96818709850741363407379387100394949986`20.*I}, {1.2500000000000002, 3.96861730768709334461057388921567926381`20. - 2.96668506371484436503381969799526324871`20.*I}, {1.3, 3.99085739029366337201791750417115727572`20. - 2.96508128426211684121453188315036948286`20.*I}, {1.35, 4.01384459869696655460560921864227223861`20. - 2.96337128682378881607267865270941020708`20.*I}, {1.4000000000000001, 4.03756393214117557070853036233494931117`20. - 2.96155068092664234316197681188086776429`20.*I}, {1.4500000000000002, 4.06199981305522531183156287313335098418`20. - 2.959615215982335047439012907911733157`20.*I}, {1.5000000000000002, 4.0871361190951351415303858468135181688`20. - 2.9575608339489077183090351036770704279`20.*I}, {1.55, 4.11295622825037857419785670674995305562`20. - 2.9553837253716109618684628810926292083`20.*I}, {1.6, 4.13944306016757541990703437489225575145`20. - 2.95308038764486282273209724120384464959`20.*I}, {1.6500000000000001, 4.16657913361697652975674498694390551441`20. - 2.95064766727326911438417340110644429246`20.*I}, {1.7000000000000002, 4.19434661875718524334226451138527344314`20. - 2.94808281369023434669553653245806991177`20.*I}, {1.7500000000000002, 4.22272741162670895012353096850878513786`20. - 2.94538351035329301508981843791903123513`20.*I}, {1.8, 4.25170318574845664952064749688399264196`20. - 2.94254791261990043239504678726009380567`20.*I}, {1.85, 4.28125548060454544735641920745455339255`20. - 2.93957470061975255818005044637551417775`20.*I}, {1.9000000000000001, 4.31136577839178676778163297919272613831`20. - 2.93646300399037060912426107435986699102`20.*I}, {1.9500000000000002, 4.34201552135904740652365351636027289357`20. - 2.93321255960009410519200191430764178967`20.*I}, {2., 4.37318625840067723679592034600018196379`20. - 2.92982359161797658694359695446378730486`20.*I}, {2.05, 4.40485967074303000837212059069594253895`20. - 2.92629686160956502717039772460734613155`20.*I}, {2.1, 4.43701764750461279125842066828266168075`20. - 2.92263364723062457701718466787445906625`20.*I}, {2.15, 4.46964234798429065987790162387464424604`20. - 2.91883572416164803624954557675938087925`20.*I}, {2.1999999999999997, 4.50271625903772836813250540319056824434`20. - 2.91490534218987979302506001316802521776`20.*I}, {2.25, 4.5362222467773930505755921031222286774`20. - 2.91084519628372784530631984439491658981`20.*I}, {2.3, 4.57014360263324308764116816356522707005`20. - 2.90665839324945301581387576823452334807`20.*I}, {2.35, 4.60446408285344219618029356165188958575`20. - 2.90234841510466082778100231618038362434`20.*I}, {2.4, 4.63916794175730640291737249729785373897`20. - 2.89791908015535007377436735306385680318`20.*I}, {2.45, 4.67423995866562336805692501611688098048`20. - 2.89337450234443094642389869895341823066`20.*I}, {2.5, 4.709665458377680370905516025089285491`20. - 2.88871904983962582144508774706474543372`20.*I}, {2.55, 4.74543032572591357131520423539746221144`20. - 2.88395730385526322849717629339580733693`20.*I}, {2.6, 4.78152097451363015975199408451578563598`20. - 2.87909402136755078717743200600281833907`20.*I}, {2.65, 4.81792455911748709600399050183258630034`20. - 2.87413405613288350069852681647409235689`20.*I}, {2.7, 4.85462854467544148426810478192727277059`20. - 2.86908245756859677846944532252628788539`20.*I}, {2.75, 4.89162113867387384642464679937459762699`20. - 2.86394424955376821119148060051116674791`20.*I}, {2.8, 4.9288910558790037635004914205580027411`20. - 2.8587244287371588120784392461394841272`20.*I}, {2.85, 4.96642758299181764065730699894299356744`20. - 2.85342813494004265500964840005841278464`20.*I}, {2.9, 5.00422050819391432131552555745032450222`20. - 2.84806038231804340233707847481156891076`20.*I}, {2.95, 5.04226014197496957086166439661030785865`20. - 2.84262615031217903659168315808452835984`20.*I}, {3., 5.08053728941649387280780159517152644888`20. - 2.83713034310210745442882576616218851208`20.*I}, {3.05, 5.11904323660225620874707247509740842685`20. - 2.83157776851153848675801180685212565671`20.*I}, {3.1, 5.15776971364457371855113565762688943641`20. - 2.82597311887279833350428328966576227403`20.*I}, {3.15, 5.1967088904654056717101411733249506586`20. - 2.82032096415613177775410064688031052141`20.*I}, {3.2, 5.23585334664530033980189362030526520398`20. - 2.81462573618563608133630086808115389207`20.*I}, {3.25, 5.27519605160643133675970122738841336936`20. - 2.80889172051443744613257560047801543375`20.*I}, {3.3, 5.31473034347512395177752859766456415445`20. - 2.80312304994972452212739746589534195879`20.*I}, {3.35, 5.3544499080195575159557942403089384191`20. - 2.79732369886401599778957235188422660845`20.*I}, {3.4, 5.39434875881226879388358511143539265564`20. - 2.79149748054154150909406318342486736776`20.*I}, {3.45, 5.43442121718034751498653359479184492448`20. - 2.78564804476020889445631521785792623206`20.*I}, {3.5, 5.4746618938368811637480255972432206655`20. - 2.77977887780813443216192311978530073007`20.*I}, {3.55, 5.51506567378843442543642390771776964393`20. - 2.77389329496173574761374833741096945147`20.*I}, {3.6, 5.55562768429837249027835374429855525132`20. - 2.76799447877312772361127355955280298739`20.*I}, {3.65, 5.59634334639905939309286401287892855385`20. - 2.76208539785444207675139540920334384996`20.*I}, {3.7, 5.63720814254494439835409401553471901595`20. - 2.75616894149715007684583269430313945194`20.*I}, {3.75, 5.67821798999679289979606265040314254`20. - 2.75024776747467475029920310712981851266`20.*I}, {3.8, 5.71936885279571023071946510566166014403`20. - 2.74432443314082066664870457493135470511`20.*I}, {3.85, 5.76065691459045278504564199797019459402`20. - 2.73840134040258449552145379757398802541`20.*I}, {3.9, 5.8020785296762958363192009694128757395`20. - 2.73248075259098071616967844620596708909`20.*I}, {3.95, 5.84363021249876192251976656279545224754`20. - 2.72656479907012346942841011606773975932`20.*I}, {4., 5.88530862637842999437352139616304801799`20. - 2.72065547941231128067323247573021266518`20.*I}, {4.05, 5.92711057716132726047584026879771784087`20. - 2.71475467563220366014220878755555464751`20.*I}, {4.1, 5.96903299970499921799490937309064949726`20. - 2.70886414281574853191246673124271663476`20.*I}, {4.15, 6.01107295282340375130554981022387030213`20. - 2.70298552902172894715987579560090534402`20.*I}, {4.2, 6.0532276113075169817761553924499773328`20. - 2.69712037361426382980234081779739503535`20.*I}, {4.25, 6.09549425891104643095705624607033523855`20. - 2.69127011338985434675200656532738163029`20.*I}, {4.3, 6.13787028182704193944552845830395639576`20. - 2.68543608748785521825894805240138604393`20.*I}, {4.35, 6.18035315997012524150563164475472285577`20. - 2.67961954584077113090586470671816003886`20.*I}, {4.4, 6.22294047316564517551651852062553272548`20. - 2.67382164038500217037786136325246397338`20.*I}, {4.45, 6.26562987464514885634970068197919315951`20. - 2.668043442677195086260816541734991`20.*I}, {4.5, 6.30841910465347267222357543524588996524`20. - 2.66228596053013716965200586018145424107`20.*I}, {4.55, 6.35130598019595891425792793064176669608`20. - 2.65655011010741167211225896462142194717`20.*I}, {4.6, 6.39428839005594472906225945676852692018`20. - 2.6508367424287109724720064247460963051`20.*I}, {4.65, 6.43736429163522510670174259013642479454`20. - 2.64514664139219714567552655337155471605`20.*I}, {4.7, 6.480531707558314444505562488855519874`20. - 2.63948052816389408398864824950458873256`20.*I}, {4.75, 6.52378872236136173545553760373316275193`20. - 2.63383906440468526985029843882488938226`20.*I}, {4.8, 6.56713347947819560883407966369165206586`20. - 2.6282228557350463707844086491581154616`20.*I}, {4.8500000000000005, 6.61056417842990340152784540533697838162`20. - 2.62263245497244943812052906980202611794`20.*I}, {4.9, 6.65407907218623808717731973580612376227`20. - 2.61706836518721969660481139992966290334`20.*I}, {4.95, 6.69767646476029668777853249251677868099`20. - 2.61153104266120939812569999467102179769`20.*I}, {5., 6.74135470889064983224085757618737691146`20. - 2.6060208996238678191526254217346072955`20.*I}, {5.05, 6.78511220394258182522424060356280121366`20. - 2.60053830689394048424721150119786694552`20.*I}, {5.1000000000000005, 6.82894739387332130412272357132326700027`20. - 2.59508359637853735542774852019037460355`20.*I}, {5.15, 6.87285876544089009844528598708427968236`20. - 2.5896570634135923748845986588260090821`20.*I}, {5.2, 6.91684484637108239244065062548439708538`20. - 2.5842589690202521160039519082646942699`20.*I}, {5.25, 6.96090420382436456178727364164272755527`20. - 2.57888954196440790189755118178389670838`20.*I}, {5.3, 7.0050354427038609436541954384907804216`20. - 2.57354898083969174321512732935169346269`20.*I}, {5.3500000000000005, 7.04923720434901149825728746201276269458`20. - 2.56823745586598463131614693799895975832`20.*I}, {5.4, 7.09350816509746050328220198487076122184`20. - 2.56295511071323446257822678386140671824`20.*I}, {5.45, 7.13784703390481521410984358321380061928`20. - 2.55770206463037906421517334928892610338`20.*I}, {5.5, 7.1822525566607443642243487357669692958`20. - 2.55247841174575858421940336281696197552`20.*I}, {5.55, 7.22672350397347258611301847950367397405`20. - 2.54728422713487064059052905444338913149`20.*I}, {5.6000000000000005, 7.27125868114677569223870724436572527517`20. - 2.5421195636599585655997582875811019994`20.*I}, {5.65, 7.31585692161548116272338614310397017164`20. - 2.53698445558629927984223919354249986652`20.*I}, {5.7, 7.36051708707382399049633174120468335536`20. - 2.53187891937909286074883434101182976994`20.*I}, {5.75, 7.40523806654535154617039501764839220845`20. - 2.52680295488451380676721850388068956239`20.*I}, {5.8, 7.45001877550060636608281046450874078587`20. - 2.52175654644384487580199237479930605069`20.*I}, {5.8500000000000005, 7.49485815501137270847107111511677378622`20. - 2.51673966393976468558764869479767060558`20.*I}, {5.9, 7.53975517096933603786275167744097974112`20. - 2.51175226381473448063109417402136567271`20.*I}, {5.95, 7.58470881324183054062823765321963171251`20. - 2.50679428981880459999612994915160712133`20.*I}, {6., 7.6297180950131657749684087114735744933`20. - 2.50186567419867442427877980206113395076`20.*I}, {6.05, 7.67478205238591799359056155130141752158`20. - 2.49696633863212030943802993433387288343`20.*I}, {6.1000000000000005, 7.71989974286732174039482435335529082581`20. - 2.49209619398987241756275661386709184756`20.*I}, {6.15, 7.76507024559313349078942152715743351694`20. - 2.48725514236975860330584681206801509949`20.*I}, {6.2, 7.81029266035086331047338542872818146593`20. - 2.48244307705989241565308733230834640093`20.*I}, {6.25, 7.85556610701093019374382564878085629542`20. - 2.47765988334985856967955046272152816958`20.*I}, {6.3, 7.90088972493296615142484987988098414777`20. - 2.47290543907386105277057095824316563991`20.*I}, {6.3500000000000005, 7.94626267256269892725872394972158947835`20. - 2.46817961526526685498612596004032986303`20.*I}, {6.4, 7.99168413056767380140171170292909517188`20. - 2.46348228051726037966697297657502629748`20.*I}, {6.45, 8.03715328176133296741453674761817673464`20. - 2.45881328217234609966019738551087520911`20.*I}, {6.5, 8.0826693515475769253900380398100264004`20. - 2.45417248515737013618673158954815811518`20.*I}, {6.55, 8.12823156379980106427816178014716439123`20. - 2.44955973455831531402600805958696238219`20.*I}, {6.6000000000000005, 8.17383916493603822201147688352940540517`20. - 2.44497487445250738536001796735555542513`20.*I}, {6.65, 8.2194914169668100076348428806352979708`20. - 2.44041774494486559699077129409461655041`20.*I}, {6.7, 8.26518759759882336330536526180435799099`20. - 2.43588818240629076182926701546392842888`20.*I}, {6.75, 8.31092699984056387662487517190569013642`20. - 2.4313860198261242075451360300137217432`20.*I}, {6.8, 8.35670893159883188992355513944079278774`20. - 2.42691108713398242583043693085134986223`20.*I}, {6.8500000000000005, 8.40253271530493989685742511350816949015`20. - 2.42246321149715612883452448914824238319`20.*I}, {6.9, 8.44839769354813965180916177609464838216`20. - 2.41804198473650269148849516292407202189`20.*I}, {6.95, 8.49430317466491880995582632999147170192`20. - 2.41364761767127072075225182529961430501`20.*I}, {7., 8.54024861254252540836586780839234324105`20. - 2.40928016305621647120642202050505448031`20.*I}, {7.05, 8.58623330605716928879675013252230251476`20. - 2.40493874169703206401515889983774608037`20.*I}, {7.1000000000000005, 8.63225666895292886140356041458890256872`20. - 2.40062348115334015325930906613956764266`20.*I}, {7.15, 8.67831810341083462577824078010878056353`20. - 2.39633419742352917639332064553675390286`20.*I}, {7.2, 8.72441702374217511246354785954407840904`20. - 2.39207070536007431656939967247911190305`20.*I}, {7.25, 8.77055283551514964702606948469834016785`20. - 2.38783282891167864618547283484086167953`20.*I}, {7.3, 8.81672504587878026859683814229227838284`20. - 2.38362038076931140383127617720685226361`20.*I}, {7.3500000000000005, 8.86293305363459976613089427991265064468`20. - 2.37943311222567077612270339181767766398`20.*I}, {7.4, 8.90917626047192795460865792869444781112`20. - 2.37527089158972631291289197677495379278`20.*I}, {7.45, 8.95545420956288064749461381257141460311`20. - 2.37113358409506101752689418909180643866`20.*I}, {7.5, 9.00176641179623474481759947479065068412`20. - 2.36702090561980592796574714285310070841`20.*I}, {7.55, 9.04811229218266256776600627191380653339`20. - 2.36293272054404165540818744632822028989`20.*I}, {7.6000000000000005, 9.09449138443184023412583580905460767511`20. - 2.35886881779078045713007246422191250138`20.*I}, {7.65, 9.14090318765003388394732679668574249756`20. - 2.35482901444256907594342343261871980591`20.*I}, {7.7, 9.18734722718214020054440094135889250559`20. - 2.35081312680869159691798918812860717245`20.*I}, {7.75, 9.23382303419467591590331395277572304223`20. - 2.34682096449487404321236478424921507764`20.*I}, {7.8, 9.28033014660414654437137757144014237478`20. - 2.34285234024866271195862282966997281368`20.*I}, {7.8500000000000005, 9.32686792159012695136071760156191970058`20. - 2.33890656053733280434625585612958141804`20.*I}, {7.9, 9.37343619745789384878058003661469971894`20. - 2.33498488650739409441722218035218660801`20.*I}, {7.95, 9.42003473234916570140790061290695448915`20. - 2.33108592733216560219187518199600105464`20.*I}, {8., 9.4666627619727766975195010872103499135`20. - 2.32720948160338460680376082929585210028`20.*I}, {8.05, 9.51331978386673017829858996637859878823`20. - 2.32335577180628752479302090658979713962`20.*I}, {8.100000000000001, 9.56000552722711868648238187583688407029`20. - 2.31952448183437154091348998385183297321`20.*I}, {8.15, 9.6067195961285653128892223669701647793`20. - 2.31571543751126515388701134698946128577`20.*I}, {8.200000000000001, 9.65346158973917064060703404154898307127`20. - 2.31192845308256512464927473826401608774`20.*I}, {8.250000000000002, 9.70023111506154535954198809622026216264`20. - 2.30816334999029834586088718619601135373`20.*I}, {8.3, 9.74702779174258350952128755414201527866`20. - 2.30441995261969271557241937706560350279`20.*I}, {8.350000000000001, 9.79385124996866311696479732258053082484`20. - 2.30069808283847497554842419939748127513`20.*I}, {8.4, 9.84070112487371171643310515547123726678`20. - 2.29699755779159730451145973260536439317`20.*I}, {8.450000000000001, 9.88757704849397491382577577833223884927`20. - 2.29331819278274323817607184058354487318`20.*I}, {8.500000000000002, 9.93447864090303793773176581474156169393`20. - 2.28965981447978254543504612954646887522`20.*I}, {8.55, 9.9814059431553019132407208734714490978`20. - 2.28602224054949485682260507335704363534`20.*I}, {8.600000000000001, 10.02835771620052034061580398692515101608`20. - 2.28240549880706351530977013931719808764`20.*I}, {8.65, 10.07533427314297278251622601393000627404`20. - 2.27880903315845058889726333724252513722`20.*I}, {8.700000000000001, 10.1223352770557477862834039070344952661`20. - 2.27523293923029975747126750435981642088`20.*I}, {8.750000000000002, 10.16936030465755453380676249289403894822`20. - 2.27167698515229002998496786204737368657`20.*I}, {8.8, 10.21640903872582608837848773729855438553`20. - 2.26814100327855067007593081965742190355`20.*I}, {8.850000000000001, 10.2634811680238507997381240776446375587`20. - 2.26462482616528492780750965599429305055`20.*I}, {8.9, 10.31057638753144010243785037403755849259`20. - 2.26112829267201478466412051054870217209`20.*I}, {8.950000000000001, 10.35769439038066721257274111755419286844`20. - 2.257651236960737370823722148485661659`20.*I}, {9.000000000000002, 10.40483488558436286582799473492481073101`20. - 2.25419348929016164461246840826391455956`20.*I}, {9.05, 10.45199759108785904359223221663618820405`20. - 2.25075489504030410468423236170084064095`20.*I}, {9.100000000000001, 10.49918221406794672093131791192402747842`20. - 2.24733530334089355483402483905128933991`20.*I}, {9.15, 10.54638846478395992305743221770234355387`20. - 2.24393454794211130205622749360491760546`20.*I}, {9.200000000000001, 10.59361607981361296331916953623932441423`20. - 2.24055246095877931870815894346504611881`20.*I}, {9.250000000000002, 10.64086478470652315510428707376132678769`20. - 2.23718890021372206705587878202586152111`20.*I}, {9.3, 10.68813431802831829220394819619738449046`20. - 2.23384370971358774394376183650765256462`20.*I}, {9.350000000000001, 10.73542441125078105536571115482599519099`20. - 2.23051673441511321226888217948587935127`20.*I}, {9.4, 10.78273481065405984937163545768041876964`20. - 2.22720782247041467488469169015481001715`20.*I}, {9.450000000000001, 10.83006526285994285188426062124564904854`20. - 2.22391682408087601550065424079356742984`20.*I}, {9.500000000000002, 10.87741546308973171589037151354801008366`20. - 2.22064352832127551015615468287239021641`20.*I}, {9.55, 10.92478533536029788472379344733286769527`20. - 2.21738797330068703708357607021750627128`20.*I}, {9.600000000000001, 10.97217447141034460786871710414556616268`20. - 2.21414982797121303148239900240484635937`20.*I}, {9.650000000000002, 11.01958269030658795912971433132790086817`20. - 2.21092900834214240498369493120184967037`20.*I}, {9.700000000000001, 11.06700976007739965727001372439719880354`20. - 2.20772537118118768773748306096806764395`20.*I}, {9.750000000000002, 11.11445545233116425727524750452263548381`20. - 2.2045387745454589289124490830867158168`20.*I}, {9.8, 11.1619195414015356861697881291355985548`20. - 2.2013690768556939698189681579610509862`20.*I}, {9.850000000000001, 11.20940180710528999160258618645606314362`20. - 2.19821614025164669407867887194896690449`20.*I}, {9.900000000000002, 11.25690203295787631602628472952777449159`20. - 2.19507982423015540039666281702855996015`20.*I}, {9.950000000000001, 11.30442000061776665600908749034519007502`20. - 2.19195999057168971451644140995307621567`20.*I}, {10.000000000000002, 11.35195549487137129398984645242464061905`20. - 2.18885651429979730821239122140194132284`20.*I}, {10.05, 11.39950834046650561441501644384804251398`20. - 2.18576928680873189159830347127614572984`20.*I}, {10.100000000000001, 11.4470779443624128123922526887448417087`20. - 2.1826982796414044632481385664202117782`20.*I}, {10.150000000000002, 11.49466581538728214537943821232599479825`20. - 2.17964353480521123109848636945327133275`20.*I}, {10.200000000000001, 11.54226937904447091648741037829848733673`20. - 2.17660172912919981494362825990999294564`20.*I}, {10.250000000000002, 11.5898889054951118008488793997027114377`20. - 2.17357968928354274310234346547169646542`20.*I}, {10.3, 11.63752538149058402465221814618001200022`20. - 2.17057152394583263590940174038207982536`20.*I}, {10.350000000000001, 11.68517800109225914596049457347413542854`20. - 2.16757880551831757693642654859523876448`20.*I}, {10.400000000000002, 11.73284660464447729762963111492812786968`20. - 2.16460139885381941258976507344534102832`20.*I}, {10.450000000000001, 11.78053099971138290090023565793302463877`20. - 2.16163916217642165427132511034091286469`20.*I}, {10.500000000000002, 11.82823098574356253505091288892256013165`20. - 2.15869197087538464318402458464413279456`20.*I}, {10.55, 11.87594639815793829437635785788133308898`20. - 2.15575983186813549593334642906475575243`20.*I}, {10.600000000000001, 11.92367711919655881308164779784031153524`20. - 2.15284240055650120950911486563437217045`20.*I}, {10.650000000000002, 11.97142287844777663271614187739094542431`20. - 2.14993963661789656760205070244498908671`20.*I}, {10.700000000000001, 12.01918350232631896130734606829594697587`20. - 2.14705148019082380268385965223845318429`20.*I}, {10.750000000000002, 12.0669588848724589845372521497016474655`20. - 2.14417793212589928357987073561197425542`20.*I}, {10.8, 12.11474889936897922593209731347549498756`20. - 2.14131860939022403466533192697519508416`20.*I}, {10.850000000000001, 12.16255332288557678466928385408736893792`20. - 2.13847352813296729059818833338669727146`20.*I}, {10.900000000000002, 12.21037201076550192063587292833057445035`20. - 2.13564257814600893314168763121776480623`20.*I}, {10.950000000000001, 12.25820481194850008210012510473351020983`20. - 2.13282564113772871047265129165295230494`20.*I}, {11.000000000000002, 12.30605062705934533583403228659156226319`20. - 2.1300253035972825383437698013009194562`20.*I}, {11.05, 12.35391182441570819181268072767266914224`20. - 2.12723430439024965449902987920945608509`20.*I}, {11.100000000000001, 12.40178642213180274609672177148141259671`20. - 2.12445765012924764924544182973752060025`20.*I}, {11.150000000000002, 12.44967409959499481947200788867720854525`20. - 2.12169574683412390352139459888052132524`20.*I}, {11.200000000000001, 12.49757518126557327238160576323591473049`20. - 2.11894722764832341519747033159467803039`20.*I}, {11.250000000000002, 12.54548949353812474197931212733754076243`20. - 2.11621204661372992648399472698422557837`20.*I}, {11.3, 12.59341687771878176517979879379372159878`20. - 2.11349012661893127284327918688792684422`20.*I}, {11.350000000000001, 12.64135722174114209514022394416791573179`20. - 2.11078133059160429882146515397525790232`20.*I}, {11.400000000000002, 12.68931036464290708334240696767739325998`20. - 2.10808559019337439916982080688249375959`20.*I}, {11.450000000000001, 12.73727617657697858548429867117899161742`20. - 2.1054027938743668047840597635850889806`20.*I}, {11.500000000000002, 12.7852545264021010216659580756935270543`20. - 2.10273283981023630213851980390023574039`20.*I}, {11.55, 12.83324528455712045087348714627970544744`20. - 2.10007562836533652297004221749818882603`20.*I}, {11.600000000000001, 12.88124832868696833573238674275580997848`20. - 2.09743106320472677151648680282128069088`20.*I}, {11.650000000000002, 12.92926216823804123664503695351100615586`20. - 2.09479999353075029472293774266647873741`20.*I}, {11.700000000000001, 12.97729072003026190366841027291541207744`20. - 2.09217946507679788022328870957508993835`20.*I}, {11.750000000000002, 13.02532984585559005862953163291386992002`20. - 2.08957225491738926300073687689193037911`20.*I}, {11.8, 13.07338077758779102770912505206528802014`20. - 2.08697736359176854335015958734850797206`20.*I}, {11.850000000000001, 13.12144332710742461679643681236936496437`20. - 2.08439441413344257072253116037474444351`20.*I}, {11.900000000000002, 13.16951749954906950087364757534199644937`20. - 2.08182353068211039974368392971793895009`20.*I}, {11.950000000000001, 13.21760291621201064513349127610406045665`20. - 2.07926500175767953110181370461486851081`20.*I}, {12.000000000000002, 13.26569975435468303967422779981760246394`20. - 2.07671813843368921004032803392557869681`20.*I}, {12.05, 13.313807790308275047947680554534818512`20. - 2.07418307175544838106216135286140204624`20.*I}, {12.100000000000001, 13.36192691224009666873234670080006712791`20. - 2.07165971220753294788316115452780076796`20.*I}, {12.150000000000002, 13.41005701004969735022860269301599196569`20. - 2.06914797163482216842773006514785423758`20.*I}, {12.200000000000001, 13.45819797461579002341877428118311060269`20. - 2.0666477620400131503169300938190895115`20.*I}, {12.250000000000002, 13.50634969845670131593785167025955430714`20. - 2.06415899678967582926044198320351223579`20.*I}, {12.3, 13.55451207534081472216416522992401971668`20. - 2.06168158961911665938583531251584835206`20.*I}, {12.350000000000001, 13.60268500070948379683194927393070362953`20. - 2.05921545466089791114810536254279805798`20.*I}, {12.400000000000002, 13.65086837203292205972724118648986546021`20. - 2.05676050676730734844112449325482867273`20.*I}, {12.450000000000001, 13.69906208869556050100664915277232194625`20. - 2.05431666212497323178977766115311475166`20.*I}, {12.500000000000002, 13.74726605135070392131822279543737070176`20. - 2.0518838385453887757797166038416223108`20.*I}, {12.55, 13.79548016131135387368789738938657416912`20. - 2.04946195510171517780060943438558356044`20.*I}, {12.600000000000001, 13.84370432049605837309710987062478434538`20. - 2.04705093147131720278041606524224507406`20.*I}, {12.650000000000002, 13.89193843185216280049417923739099989364`20. - 2.04465068755328931151384084147942814344`20.*I}, {12.700000000000001, 13.94018239980437945228944226591742402936`20. - 2.04226114354824464533311246072229487152`20.*I}, {12.750000000000002, 13.98843613041422517072383795410243392457`20. - 2.03988222027830163137547295599607546439`20.*I}, {12.8, 14.03669953125424048596610279675767671997`20. - 2.03751383946991353921989700449919937477`20.*I}, {12.850000000000001, 14.08497251104926422934477582893995532579`20. - 2.03515592391154210332318245989752528637`20.*I}, {12.900000000000002, 14.13325497883755495301461536894225431161`20. - 2.0328083963989738833961433002505425324`20.*I}, {12.950000000000001, 14.18154684887957857647874415949147016848`20. - 2.03047118061122324741620802737982958193`20.*I}, {13.000000000000002, 14.22984785467999949828315203339653805986`20. - 2.02814427613273327776152572139341469051`20.*I}, {13.05, 14.27815843933849742105544260380890415325`20. - 2.02582738969314262481417149077177956747`20.*I}, {13.100000000000001, 14.32647798247229180613287177923217748764`20. - 2.02352067749988955128047232749721990087`20.*I}, {13.150000000000002, 14.37480659368962944464915881827681661707`20. - 2.02122395946577391031801945690632185768`20.*I}, {13.200000000000001, 14.42314418941457283476434558195982528071`20. - 2.0189372009543493317144228006091294358`20.*I}, {13.250000000000002, 14.47149064265114921088349058196356793512`20. - 2.01666030720452729957376982264293451819`20.*I}, {13.3, 14.5198459200168740040887979848425386085`20. - 2.01439322307720326293231235667098254009`20.*I}, {13.350000000000001, 14.56820992905350378532577718395448415266`20. - 2.01213586852948429543940853244374436532`20.*I}, {13.400000000000002, 14.61658258613854878894067179606078147292`20. - 2.00988817211876467427483360788293242686`20.*I}, {13.450000000000001, 14.66496381070606667733493647173174661356`20. - 2.00765006164201953961116157557295591764`20.*I}, {13.500000000000002, 14.71335352078157399309658609954575600879`20. - 2.00542146837791350555236410346364196366`20.*I}, {13.55, 14.76175168419310387164691934110984526273`20. - 2.00320240233516878166898766379727588052`20.*I}, {13.600000000000001, 14.81015817095177462815542194502930139514`20. - 2.00099268297474792685109772123915073802`20.*I}, {13.650000000000002, 14.85857292673858486804210267258891134192`20. - 1.99879228920135884568444946323786700256`20.*I}, {13.700000000000001, 14.90699587814091124583821687409720405853`20. - 1.99660115538490591233799293436345799567`20.*I}, {13.750000000000002, 14.95542695237300402337687898154121236242`20. - 1.99441921636969115723334407039462124155`20.*I}, {13.8, 15.00386612610722203251118796629534075773`20. - 1.99224612857259235271222835986020769686`20.*I}, {13.850000000000001, 15.05231320382110483048123348827503999308`20. - 1.99008267848138249058558309854508536371`20.*I}, {13.900000000000002, 15.10076830388807475249286118260034271872`20. - 1.98792839462656850260992519862514552551`20.*I}, {13.950000000000001, 15.1492312604154157630908540908523599426`20. - 1.98578203891615237189514234330951098143`20.*I}, {14.000000000000002, 15.19770178068202897900342563154243290786`20. - 1.98364503713199447560481279758851499034`20.*I}, {14.05, 15.24618004010108641809804131855702648567`20. - 1.98151683273368471741407837909137594665`20.*I}, {14.100000000000001, 15.29466588332264998286083218357735168274`20. - 1.97939731684486934321878549991156149693`20.*I}, {14.150000000000002, 15.34315918168134788097899554032011416925`20. - 1.9772864123391228167494142842755506497`20.*I}, {14.200000000000001, 15.39165981129417688505513225936422483468`20. - 1.97518405824779501933152521861493173805`20.*I}, {14.250000000000002, 15.4401676757956702624690222059849582902`20. - 1.97309021369244984873450821202086668986`20.*I}, {14.3, 15.48868274705378014455784729473715102901`20. - 1.9710048504798676647533614250855636024`20.*I}, {14.350000000000001, 15.53720509885310331552206504234730781284`20. - 1.96892793809049471101240401155800164878`20.*I}, {14.400000000000002, 15.58573489998226667816427380281574013193`20. - 1.96685944015846255219634730590879316595`20.*I}, {14.450000000000001, 15.63427234541819919267132383596812882846`20. - 1.96479933805584974100246055518449227343`20.*I}, {14.500000000000002, 15.68281753933159818673277750388395021621`20. - 1.96274766646107683424418807902633173483`20.*I}, {14.55, 15.73137038290630100840305475820676483662`20. - 1.96070451396525163502274018187112342582`20.*I}, {14.600000000000001, 15.77993053897540307443215257561125480459`20. - 1.95866995162615505906276048968650308212`20.*I}, {14.650000000000002, 15.8284975249316452756211292121936121698`20. - 1.95664391354126380934160626262010055537`20.*I}, {14.700000000000001, 15.87707092018579694670600802110526156131`20. - 1.95462612264650924444567441863073801459`20.*I}, {14.750000000000002, 15.92565058491398617097855784768362214598`20. - 1.95261616660763891946611207415644109224`20.*I}, {14.8, 15.9742367196305787485149198820531048589`20. - 1.95061373737934498602509609373968662021`20.*I}, {14.850000000000001, 16.02282960820800768952953034598749898836`20. - 1.94861879753562292634277789729727624004`20.*I}, {14.900000000000002, 16.07142939608484178632764337429778583496`20. - 1.94663173752616321069608513164202299432`20.*I}, {14.950000000000001, 16.12003629323310348744946766544719970286`20. - 1.94465200500434029866099599542465689965`20.*I}, {15.000000000000002, 16.16864876381952315651883877979187234764`20. - 1.9426808183069495969828105511001618482`20.*I}}[[300,1]]	Im[{{0.1, 3.68858553649362411684537152163517397085`20. - 2.98301148847295804793526882407430607009`20.*I}, {0.15000000000000002, 3.69090675612927025304392384435766417071`20. - 2.98290097497452251606832081853832433786`20.*I}, {0.2, 3.69415467370532880012520764355888779008`20. - 2.98274580992524724171922659405098060616`20.*I}, {0.25, 3.69832749989860849861696905052191134081`20. - 2.98254553637831044300356837207443683197`20.*I}, {0.3, 3.703422933987917911125154988412945359`20. - 2.98229955200124559358835762341422580083`20.*I}, {0.35000000000000003, 3.70943817432569604696093811944310830904`20. - 2.9820070965737473735970498755107495619`20.*I}, {0.4, 3.71636986073169358855993218439980126739`20. - 2.98166724893556393339970797114762745122`20.*I}, {0.45, 3.7242141845204325727410376405097471164`20. - 2.98127889470364638499666578202509657567`20.*I}, {0.5, 3.73296677232742778971904230254228436142`20. - 2.98084072684455930433027306460359707237`20.*I}, {0.55, 3.74262274727386848865546243353945453968`20. - 2.98035123041324069596089975542706959159`20.*I}, {0.6000000000000001, 3.75317669899192546526888776126812326389`20. - 2.97980866435353408296073597985529174115`20.*I}, {0.6500000000000001, 3.76462268479905215362869922889335902129`20. - 2.97921105078558499974757356719853328414`20.*I}, {0.7000000000000001, 3.77695422034608782007976210464306583482`20. - 2.97855616488712459298081187711273425419`20.*I}, {0.7500000000000001, 3.79016426851515597875650680264382114913`20. - 2.97784152621551819584827064421168559348`20.*I}, {0.8, 3.80424523543643359987762913438962698746`20. - 2.97706439257873405581645063927744383215`20.*I}, {0.8500000000000001, 3.81918893432353987793577961622189636477`20. - 2.97622176729294443939136685559124235256`20.*I}, {0.9000000000000001, 3.83498661776479608962637255632425794113`20. - 2.97531038924731529211338458202727629669`20.*I}, {0.9500000000000001, 3.851628921459966840508380174820923952`20. - 2.97432675482761642364496450411320433772`20.*I}, {1., 3.86910587162780952366630326409106174715`20. - 2.97326711875932958699770438671822356554`20.*I}, {1.05, 3.88740688434340035009411984642971294367`20. - 2.97212755692932018846384790741507151955`20.*I}, {1.1, 3.90652070857385999867790926292678236735`20. - 2.97090390738302323446598814567434997227`20.*I}, {1.1500000000000001, 3.92643550304693766130396495044439148747`20. - 2.96959188409644589890947284653635657409`20.*I}, {1.2000000000000002, 3.94713875206046938566454570132350614574`20. - 2.96818709850741363407379387100394949986`20.*I}, {1.2500000000000002, 3.96861730768709334461057388921567926381`20. - 2.96668506371484436503381969799526324871`20.*I}, {1.3, 3.99085739029366337201791750417115727572`20. - 2.96508128426211684121453188315036948286`20.*I}, {1.35, 4.01384459869696655460560921864227223861`20. - 2.96337128682378881607267865270941020708`20.*I}, {1.4000000000000001, 4.03756393214117557070853036233494931117`20. - 2.96155068092664234316197681188086776429`20.*I}, {1.4500000000000002, 4.06199981305522531183156287313335098418`20. - 2.959615215982335047439012907911733157`20.*I}, {1.5000000000000002, 4.0871361190951351415303858468135181688`20. - 2.9575608339489077183090351036770704279`20.*I}, {1.55, 4.11295622825037857419785670674995305562`20. - 2.9553837253716109618684628810926292083`20.*I}, {1.6, 4.13944306016757541990703437489225575145`20. - 2.95308038764486282273209724120384464959`20.*I}, {1.6500000000000001, 4.16657913361697652975674498694390551441`20. - 2.95064766727326911438417340110644429246`20.*I}, {1.7000000000000002, 4.19434661875718524334226451138527344314`20. - 2.94808281369023434669553653245806991177`20.*I}, {1.7500000000000002, 4.22272741162670895012353096850878513786`20. - 2.94538351035329301508981843791903123513`20.*I}, {1.8, 4.25170318574845664952064749688399264196`20. - 2.94254791261990043239504678726009380567`20.*I}, {1.85, 4.28125548060454544735641920745455339255`20. - 2.93957470061975255818005044637551417775`20.*I}, {1.9000000000000001, 4.31136577839178676778163297919272613831`20. - 2.93646300399037060912426107435986699102`20.*I}, {1.9500000000000002, 4.34201552135904740652365351636027289357`20. - 2.93321255960009410519200191430764178967`20.*I}, {2., 4.37318625840067723679592034600018196379`20. - 2.92982359161797658694359695446378730486`20.*I}, {2.05, 4.40485967074303000837212059069594253895`20. - 2.92629686160956502717039772460734613155`20.*I}, {2.1, 4.43701764750461279125842066828266168075`20. - 2.92263364723062457701718466787445906625`20.*I}, {2.15, 4.46964234798429065987790162387464424604`20. - 2.91883572416164803624954557675938087925`20.*I}, {2.1999999999999997, 4.50271625903772836813250540319056824434`20. - 2.91490534218987979302506001316802521776`20.*I}, {2.25, 4.5362222467773930505755921031222286774`20. - 2.91084519628372784530631984439491658981`20.*I}, {2.3, 4.57014360263324308764116816356522707005`20. - 2.90665839324945301581387576823452334807`20.*I}, {2.35, 4.60446408285344219618029356165188958575`20. - 2.90234841510466082778100231618038362434`20.*I}, {2.4, 4.63916794175730640291737249729785373897`20. - 2.89791908015535007377436735306385680318`20.*I}, {2.45, 4.67423995866562336805692501611688098048`20. - 2.89337450234443094642389869895341823066`20.*I}, {2.5, 4.709665458377680370905516025089285491`20. - 2.88871904983962582144508774706474543372`20.*I}, {2.55, 4.74543032572591357131520423539746221144`20. - 2.88395730385526322849717629339580733693`20.*I}, {2.6, 4.78152097451363015975199408451578563598`20. - 2.87909402136755078717743200600281833907`20.*I}, {2.65, 4.81792455911748709600399050183258630034`20. - 2.87413405613288350069852681647409235689`20.*I}, {2.7, 4.85462854467544148426810478192727277059`20. - 2.86908245756859677846944532252628788539`20.*I}, {2.75, 4.89162113867387384642464679937459762699`20. - 2.86394424955376821119148060051116674791`20.*I}, {2.8, 4.9288910558790037635004914205580027411`20. - 2.8587244287371588120784392461394841272`20.*I}, {2.85, 4.96642758299181764065730699894299356744`20. - 2.85342813494004265500964840005841278464`20.*I}, {2.9, 5.00422050819391432131552555745032450222`20. - 2.84806038231804340233707847481156891076`20.*I}, {2.95, 5.04226014197496957086166439661030785865`20. - 2.84262615031217903659168315808452835984`20.*I}, {3., 5.08053728941649387280780159517152644888`20. - 2.83713034310210745442882576616218851208`20.*I}, {3.05, 5.11904323660225620874707247509740842685`20. - 2.83157776851153848675801180685212565671`20.*I}, {3.1, 5.15776971364457371855113565762688943641`20. - 2.82597311887279833350428328966576227403`20.*I}, {3.15, 5.1967088904654056717101411733249506586`20. - 2.82032096415613177775410064688031052141`20.*I}, {3.2, 5.23585334664530033980189362030526520398`20. - 2.81462573618563608133630086808115389207`20.*I}, {3.25, 5.27519605160643133675970122738841336936`20. - 2.80889172051443744613257560047801543375`20.*I}, {3.3, 5.31473034347512395177752859766456415445`20. - 2.80312304994972452212739746589534195879`20.*I}, {3.35, 5.3544499080195575159557942403089384191`20. - 2.79732369886401599778957235188422660845`20.*I}, {3.4, 5.39434875881226879388358511143539265564`20. - 2.79149748054154150909406318342486736776`20.*I}, {3.45, 5.43442121718034751498653359479184492448`20. - 2.78564804476020889445631521785792623206`20.*I}, {3.5, 5.4746618938368811637480255972432206655`20. - 2.77977887780813443216192311978530073007`20.*I}, {3.55, 5.51506567378843442543642390771776964393`20. - 2.77389329496173574761374833741096945147`20.*I}, {3.6, 5.55562768429837249027835374429855525132`20. - 2.76799447877312772361127355955280298739`20.*I}, {3.65, 5.59634334639905939309286401287892855385`20. - 2.76208539785444207675139540920334384996`20.*I}, {3.7, 5.63720814254494439835409401553471901595`20. - 2.75616894149715007684583269430313945194`20.*I}, {3.75, 5.67821798999679289979606265040314254`20. - 2.75024776747467475029920310712981851266`20.*I}, {3.8, 5.71936885279571023071946510566166014403`20. - 2.74432443314082066664870457493135470511`20.*I}, {3.85, 5.76065691459045278504564199797019459402`20. - 2.73840134040258449552145379757398802541`20.*I}, {3.9, 5.8020785296762958363192009694128757395`20. - 2.73248075259098071616967844620596708909`20.*I}, {3.95, 5.84363021249876192251976656279545224754`20. - 2.72656479907012346942841011606773975932`20.*I}, {4., 5.88530862637842999437352139616304801799`20. - 2.72065547941231128067323247573021266518`20.*I}, {4.05, 5.92711057716132726047584026879771784087`20. - 2.71475467563220366014220878755555464751`20.*I}, {4.1, 5.96903299970499921799490937309064949726`20. - 2.70886414281574853191246673124271663476`20.*I}, {4.15, 6.01107295282340375130554981022387030213`20. - 2.70298552902172894715987579560090534402`20.*I}, {4.2, 6.0532276113075169817761553924499773328`20. - 2.69712037361426382980234081779739503535`20.*I}, {4.25, 6.09549425891104643095705624607033523855`20. - 2.69127011338985434675200656532738163029`20.*I}, {4.3, 6.13787028182704193944552845830395639576`20. - 2.68543608748785521825894805240138604393`20.*I}, {4.35, 6.18035315997012524150563164475472285577`20. - 2.67961954584077113090586470671816003886`20.*I}, {4.4, 6.22294047316564517551651852062553272548`20. - 2.67382164038500217037786136325246397338`20.*I}, {4.45, 6.26562987464514885634970068197919315951`20. - 2.668043442677195086260816541734991`20.*I}, {4.5, 6.30841910465347267222357543524588996524`20. - 2.66228596053013716965200586018145424107`20.*I}, {4.55, 6.35130598019595891425792793064176669608`20. - 2.65655011010741167211225896462142194717`20.*I}, {4.6, 6.39428839005594472906225945676852692018`20. - 2.6508367424287109724720064247460963051`20.*I}, {4.65, 6.43736429163522510670174259013642479454`20. - 2.64514664139219714567552655337155471605`20.*I}, {4.7, 6.480531707558314444505562488855519874`20. - 2.63948052816389408398864824950458873256`20.*I}, {4.75, 6.52378872236136173545553760373316275193`20. - 2.63383906440468526985029843882488938226`20.*I}, {4.8, 6.56713347947819560883407966369165206586`20. - 2.6282228557350463707844086491581154616`20.*I}, {4.8500000000000005, 6.61056417842990340152784540533697838162`20. - 2.62263245497244943812052906980202611794`20.*I}, {4.9, 6.65407907218623808717731973580612376227`20. - 2.61706836518721969660481139992966290334`20.*I}, {4.95, 6.69767646476029668777853249251677868099`20. - 2.61153104266120939812569999467102179769`20.*I}, {5., 6.74135470889064983224085757618737691146`20. - 2.6060208996238678191526254217346072955`20.*I}, {5.05, 6.78511220394258182522424060356280121366`20. - 2.60053830689394048424721150119786694552`20.*I}, {5.1000000000000005, 6.82894739387332130412272357132326700027`20. - 2.59508359637853735542774852019037460355`20.*I}, {5.15, 6.87285876544089009844528598708427968236`20. - 2.5896570634135923748845986588260090821`20.*I}, {5.2, 6.91684484637108239244065062548439708538`20. - 2.5842589690202521160039519082646942699`20.*I}, {5.25, 6.96090420382436456178727364164272755527`20. - 2.57888954196440790189755118178389670838`20.*I}, {5.3, 7.0050354427038609436541954384907804216`20. - 2.57354898083969174321512732935169346269`20.*I}, {5.3500000000000005, 7.04923720434901149825728746201276269458`20. - 2.56823745586598463131614693799895975832`20.*I}, {5.4, 7.09350816509746050328220198487076122184`20. - 2.56295511071323446257822678386140671824`20.*I}, {5.45, 7.13784703390481521410984358321380061928`20. - 2.55770206463037906421517334928892610338`20.*I}, {5.5, 7.1822525566607443642243487357669692958`20. - 2.55247841174575858421940336281696197552`20.*I}, {5.55, 7.22672350397347258611301847950367397405`20. - 2.54728422713487064059052905444338913149`20.*I}, {5.6000000000000005, 7.27125868114677569223870724436572527517`20. - 2.5421195636599585655997582875811019994`20.*I}, {5.65, 7.31585692161548116272338614310397017164`20. - 2.53698445558629927984223919354249986652`20.*I}, {5.7, 7.36051708707382399049633174120468335536`20. - 2.53187891937909286074883434101182976994`20.*I}, {5.75, 7.40523806654535154617039501764839220845`20. - 2.52680295488451380676721850388068956239`20.*I}, {5.8, 7.45001877550060636608281046450874078587`20. - 2.52175654644384487580199237479930605069`20.*I}, {5.8500000000000005, 7.49485815501137270847107111511677378622`20. - 2.51673966393976468558764869479767060558`20.*I}, {5.9, 7.53975517096933603786275167744097974112`20. - 2.51175226381473448063109417402136567271`20.*I}, {5.95, 7.58470881324183054062823765321963171251`20. - 2.50679428981880459999612994915160712133`20.*I}, {6., 7.6297180950131657749684087114735744933`20. - 2.50186567419867442427877980206113395076`20.*I}, {6.05, 7.67478205238591799359056155130141752158`20. - 2.49696633863212030943802993433387288343`20.*I}, {6.1000000000000005, 7.71989974286732174039482435335529082581`20. - 2.49209619398987241756275661386709184756`20.*I}, {6.15, 7.76507024559313349078942152715743351694`20. - 2.48725514236975860330584681206801509949`20.*I}, {6.2, 7.81029266035086331047338542872818146593`20. - 2.48244307705989241565308733230834640093`20.*I}, {6.25, 7.85556610701093019374382564878085629542`20. - 2.47765988334985856967955046272152816958`20.*I}, {6.3, 7.90088972493296615142484987988098414777`20. - 2.47290543907386105277057095824316563991`20.*I}, {6.3500000000000005, 7.94626267256269892725872394972158947835`20. - 2.46817961526526685498612596004032986303`20.*I}, {6.4, 7.99168413056767380140171170292909517188`20. - 2.46348228051726037966697297657502629748`20.*I}, {6.45, 8.03715328176133296741453674761817673464`20. - 2.45881328217234609966019738551087520911`20.*I}, {6.5, 8.0826693515475769253900380398100264004`20. - 2.45417248515737013618673158954815811518`20.*I}, {6.55, 8.12823156379980106427816178014716439123`20. - 2.44955973455831531402600805958696238219`20.*I}, {6.6000000000000005, 8.17383916493603822201147688352940540517`20. - 2.44497487445250738536001796735555542513`20.*I}, {6.65, 8.2194914169668100076348428806352979708`20. - 2.44041774494486559699077129409461655041`20.*I}, {6.7, 8.26518759759882336330536526180435799099`20. - 2.43588818240629076182926701546392842888`20.*I}, {6.75, 8.31092699984056387662487517190569013642`20. - 2.4313860198261242075451360300137217432`20.*I}, {6.8, 8.35670893159883188992355513944079278774`20. - 2.42691108713398242583043693085134986223`20.*I}, {6.8500000000000005, 8.40253271530493989685742511350816949015`20. - 2.42246321149715612883452448914824238319`20.*I}, {6.9, 8.44839769354813965180916177609464838216`20. - 2.41804198473650269148849516292407202189`20.*I}, {6.95, 8.49430317466491880995582632999147170192`20. - 2.41364761767127072075225182529961430501`20.*I}, {7., 8.54024861254252540836586780839234324105`20. - 2.40928016305621647120642202050505448031`20.*I}, {7.05, 8.58623330605716928879675013252230251476`20. - 2.40493874169703206401515889983774608037`20.*I}, {7.1000000000000005, 8.63225666895292886140356041458890256872`20. - 2.40062348115334015325930906613956764266`20.*I}, {7.15, 8.67831810341083462577824078010878056353`20. - 2.39633419742352917639332064553675390286`20.*I}, {7.2, 8.72441702374217511246354785954407840904`20. - 2.39207070536007431656939967247911190305`20.*I}, {7.25, 8.77055283551514964702606948469834016785`20. - 2.38783282891167864618547283484086167953`20.*I}, {7.3, 8.81672504587878026859683814229227838284`20. - 2.38362038076931140383127617720685226361`20.*I}, {7.3500000000000005, 8.86293305363459976613089427991265064468`20. - 2.37943311222567077612270339181767766398`20.*I}, {7.4, 8.90917626047192795460865792869444781112`20. - 2.37527089158972631291289197677495379278`20.*I}, {7.45, 8.95545420956288064749461381257141460311`20. - 2.37113358409506101752689418909180643866`20.*I}, {7.5, 9.00176641179623474481759947479065068412`20. - 2.36702090561980592796574714285310070841`20.*I}, {7.55, 9.04811229218266256776600627191380653339`20. - 2.36293272054404165540818744632822028989`20.*I}, {7.6000000000000005, 9.09449138443184023412583580905460767511`20. - 2.35886881779078045713007246422191250138`20.*I}, {7.65, 9.14090318765003388394732679668574249756`20. - 2.35482901444256907594342343261871980591`20.*I}, {7.7, 9.18734722718214020054440094135889250559`20. - 2.35081312680869159691798918812860717245`20.*I}, {7.75, 9.23382303419467591590331395277572304223`20. - 2.34682096449487404321236478424921507764`20.*I}, {7.8, 9.28033014660414654437137757144014237478`20. - 2.34285234024866271195862282966997281368`20.*I}, {7.8500000000000005, 9.32686792159012695136071760156191970058`20. - 2.33890656053733280434625585612958141804`20.*I}, {7.9, 9.37343619745789384878058003661469971894`20. - 2.33498488650739409441722218035218660801`20.*I}, {7.95, 9.42003473234916570140790061290695448915`20. - 2.33108592733216560219187518199600105464`20.*I}, {8., 9.4666627619727766975195010872103499135`20. - 2.32720948160338460680376082929585210028`20.*I}, {8.05, 9.51331978386673017829858996637859878823`20. - 2.32335577180628752479302090658979713962`20.*I}, {8.100000000000001, 9.56000552722711868648238187583688407029`20. - 2.31952448183437154091348998385183297321`20.*I}, {8.15, 9.6067195961285653128892223669701647793`20. - 2.31571543751126515388701134698946128577`20.*I}, {8.200000000000001, 9.65346158973917064060703404154898307127`20. - 2.31192845308256512464927473826401608774`20.*I}, {8.250000000000002, 9.70023111506154535954198809622026216264`20. - 2.30816334999029834586088718619601135373`20.*I}, {8.3, 9.74702779174258350952128755414201527866`20. - 2.30441995261969271557241937706560350279`20.*I}, {8.350000000000001, 9.79385124996866311696479732258053082484`20. - 2.30069808283847497554842419939748127513`20.*I}, {8.4, 9.84070112487371171643310515547123726678`20. - 2.29699755779159730451145973260536439317`20.*I}, {8.450000000000001, 9.88757704849397491382577577833223884927`20. - 2.29331819278274323817607184058354487318`20.*I}, {8.500000000000002, 9.93447864090303793773176581474156169393`20. - 2.28965981447978254543504612954646887522`20.*I}, {8.55, 9.9814059431553019132407208734714490978`20. - 2.28602224054949485682260507335704363534`20.*I}, {8.600000000000001, 10.02835771620052034061580398692515101608`20. - 2.28240549880706351530977013931719808764`20.*I}, {8.65, 10.07533427314297278251622601393000627404`20. - 2.27880903315845058889726333724252513722`20.*I}, {8.700000000000001, 10.1223352770557477862834039070344952661`20. - 2.27523293923029975747126750435981642088`20.*I}, {8.750000000000002, 10.16936030465755453380676249289403894822`20. - 2.27167698515229002998496786204737368657`20.*I}, {8.8, 10.21640903872582608837848773729855438553`20. - 2.26814100327855067007593081965742190355`20.*I}, {8.850000000000001, 10.2634811680238507997381240776446375587`20. - 2.26462482616528492780750965599429305055`20.*I}, {8.9, 10.31057638753144010243785037403755849259`20. - 2.26112829267201478466412051054870217209`20.*I}, {8.950000000000001, 10.35769439038066721257274111755419286844`20. - 2.257651236960737370823722148485661659`20.*I}, {9.000000000000002, 10.40483488558436286582799473492481073101`20. - 2.25419348929016164461246840826391455956`20.*I}, {9.05, 10.45199759108785904359223221663618820405`20. - 2.25075489504030410468423236170084064095`20.*I}, {9.100000000000001, 10.49918221406794672093131791192402747842`20. - 2.24733530334089355483402483905128933991`20.*I}, {9.15, 10.54638846478395992305743221770234355387`20. - 2.24393454794211130205622749360491760546`20.*I}, {9.200000000000001, 10.59361607981361296331916953623932441423`20. - 2.24055246095877931870815894346504611881`20.*I}, {9.250000000000002, 10.64086478470652315510428707376132678769`20. - 2.23718890021372206705587878202586152111`20.*I}, {9.3, 10.68813431802831829220394819619738449046`20. - 2.23384370971358774394376183650765256462`20.*I}, {9.350000000000001, 10.73542441125078105536571115482599519099`20. - 2.23051673441511321226888217948587935127`20.*I}, {9.4, 10.78273481065405984937163545768041876964`20. - 2.22720782247041467488469169015481001715`20.*I}, {9.450000000000001, 10.83006526285994285188426062124564904854`20. - 2.22391682408087601550065424079356742984`20.*I}, {9.500000000000002, 10.87741546308973171589037151354801008366`20. - 2.22064352832127551015615468287239021641`20.*I}, {9.55, 10.92478533536029788472379344733286769527`20. - 2.21738797330068703708357607021750627128`20.*I}, {9.600000000000001, 10.97217447141034460786871710414556616268`20. - 2.21414982797121303148239900240484635937`20.*I}, {9.650000000000002, 11.01958269030658795912971433132790086817`20. - 2.21092900834214240498369493120184967037`20.*I}, {9.700000000000001, 11.06700976007739965727001372439719880354`20. - 2.20772537118118768773748306096806764395`20.*I}, {9.750000000000002, 11.11445545233116425727524750452263548381`20. - 2.2045387745454589289124490830867158168`20.*I}, {9.8, 11.1619195414015356861697881291355985548`20. - 2.2013690768556939698189681579610509862`20.*I}, {9.850000000000001, 11.20940180710528999160258618645606314362`20. - 2.19821614025164669407867887194896690449`20.*I}, {9.900000000000002, 11.25690203295787631602628472952777449159`20. - 2.19507982423015540039666281702855996015`20.*I}, {9.950000000000001, 11.30442000061776665600908749034519007502`20. - 2.19195999057168971451644140995307621567`20.*I}, {10.000000000000002, 11.35195549487137129398984645242464061905`20. - 2.18885651429979730821239122140194132284`20.*I}, {10.05, 11.39950834046650561441501644384804251398`20. - 2.18576928680873189159830347127614572984`20.*I}, {10.100000000000001, 11.4470779443624128123922526887448417087`20. - 2.1826982796414044632481385664202117782`20.*I}, {10.150000000000002, 11.49466581538728214537943821232599479825`20. - 2.17964353480521123109848636945327133275`20.*I}, {10.200000000000001, 11.54226937904447091648741037829848733673`20. - 2.17660172912919981494362825990999294564`20.*I}, {10.250000000000002, 11.5898889054951118008488793997027114377`20. - 2.17357968928354274310234346547169646542`20.*I}, {10.3, 11.63752538149058402465221814618001200022`20. - 2.17057152394583263590940174038207982536`20.*I}, {10.350000000000001, 11.68517800109225914596049457347413542854`20. - 2.16757880551831757693642654859523876448`20.*I}, {10.400000000000002, 11.73284660464447729762963111492812786968`20. - 2.16460139885381941258976507344534102832`20.*I}, {10.450000000000001, 11.78053099971138290090023565793302463877`20. - 2.16163916217642165427132511034091286469`20.*I}, {10.500000000000002, 11.82823098574356253505091288892256013165`20. - 2.15869197087538464318402458464413279456`20.*I}, {10.55, 11.87594639815793829437635785788133308898`20. - 2.15575983186813549593334642906475575243`20.*I}, {10.600000000000001, 11.92367711919655881308164779784031153524`20. - 2.15284240055650120950911486563437217045`20.*I}, {10.650000000000002, 11.97142287844777663271614187739094542431`20. - 2.14993963661789656760205070244498908671`20.*I}, {10.700000000000001, 12.01918350232631896130734606829594697587`20. - 2.14705148019082380268385965223845318429`20.*I}, {10.750000000000002, 12.0669588848724589845372521497016474655`20. - 2.14417793212589928357987073561197425542`20.*I}, {10.8, 12.11474889936897922593209731347549498756`20. - 2.14131860939022403466533192697519508416`20.*I}, {10.850000000000001, 12.16255332288557678466928385408736893792`20. - 2.13847352813296729059818833338669727146`20.*I}, {10.900000000000002, 12.21037201076550192063587292833057445035`20. - 2.13564257814600893314168763121776480623`20.*I}, {10.950000000000001, 12.25820481194850008210012510473351020983`20. - 2.13282564113772871047265129165295230494`20.*I}, {11.000000000000002, 12.30605062705934533583403228659156226319`20. - 2.1300253035972825383437698013009194562`20.*I}, {11.05, 12.35391182441570819181268072767266914224`20. - 2.12723430439024965449902987920945608509`20.*I}, {11.100000000000001, 12.40178642213180274609672177148141259671`20. - 2.12445765012924764924544182973752060025`20.*I}, {11.150000000000002, 12.44967409959499481947200788867720854525`20. - 2.12169574683412390352139459888052132524`20.*I}, {11.200000000000001, 12.49757518126557327238160576323591473049`20. - 2.11894722764832341519747033159467803039`20.*I}, {11.250000000000002, 12.54548949353812474197931212733754076243`20. - 2.11621204661372992648399472698422557837`20.*I}, {11.3, 12.59341687771878176517979879379372159878`20. - 2.11349012661893127284327918688792684422`20.*I}, {11.350000000000001, 12.64135722174114209514022394416791573179`20. - 2.11078133059160429882146515397525790232`20.*I}, {11.400000000000002, 12.68931036464290708334240696767739325998`20. - 2.10808559019337439916982080688249375959`20.*I}, {11.450000000000001, 12.73727617657697858548429867117899161742`20. - 2.1054027938743668047840597635850889806`20.*I}, {11.500000000000002, 12.7852545264021010216659580756935270543`20. - 2.10273283981023630213851980390023574039`20.*I}, {11.55, 12.83324528455712045087348714627970544744`20. - 2.10007562836533652297004221749818882603`20.*I}, {11.600000000000001, 12.88124832868696833573238674275580997848`20. - 2.09743106320472677151648680282128069088`20.*I}, {11.650000000000002, 12.92926216823804123664503695351100615586`20. - 2.09479999353075029472293774266647873741`20.*I}, {11.700000000000001, 12.97729072003026190366841027291541207744`20. - 2.09217946507679788022328870957508993835`20.*I}, {11.750000000000002, 13.02532984585559005862953163291386992002`20. - 2.08957225491738926300073687689193037911`20.*I}, {11.8, 13.07338077758779102770912505206528802014`20. - 2.08697736359176854335015958734850797206`20.*I}, {11.850000000000001, 13.12144332710742461679643681236936496437`20. - 2.08439441413344257072253116037474444351`20.*I}, {11.900000000000002, 13.16951749954906950087364757534199644937`20. - 2.08182353068211039974368392971793895009`20.*I}, {11.950000000000001, 13.21760291621201064513349127610406045665`20. - 2.07926500175767953110181370461486851081`20.*I}, {12.000000000000002, 13.26569975435468303967422779981760246394`20. - 2.07671813843368921004032803392557869681`20.*I}, {12.05, 13.313807790308275047947680554534818512`20. - 2.07418307175544838106216135286140204624`20.*I}, {12.100000000000001, 13.36192691224009666873234670080006712791`20. - 2.07165971220753294788316115452780076796`20.*I}, {12.150000000000002, 13.41005701004969735022860269301599196569`20. - 2.06914797163482216842773006514785423758`20.*I}, {12.200000000000001, 13.45819797461579002341877428118311060269`20. - 2.0666477620400131503169300938190895115`20.*I}, {12.250000000000002, 13.50634969845670131593785167025955430714`20. - 2.06415899678967582926044198320351223579`20.*I}, {12.3, 13.55451207534081472216416522992401971668`20. - 2.06168158961911665938583531251584835206`20.*I}, {12.350000000000001, 13.60268500070948379683194927393070362953`20. - 2.05921545466089791114810536254279805798`20.*I}, {12.400000000000002, 13.65086837203292205972724118648986546021`20. - 2.05676050676730734844112449325482867273`20.*I}, {12.450000000000001, 13.69906208869556050100664915277232194625`20. - 2.05431666212497323178977766115311475166`20.*I}, {12.500000000000002, 13.74726605135070392131822279543737070176`20. - 2.0518838385453887757797166038416223108`20.*I}, {12.55, 13.79548016131135387368789738938657416912`20. - 2.04946195510171517780060943438558356044`20.*I}, {12.600000000000001, 13.84370432049605837309710987062478434538`20. - 2.04705093147131720278041606524224507406`20.*I}, {12.650000000000002, 13.89193843185216280049417923739099989364`20. - 2.04465068755328931151384084147942814344`20.*I}, {12.700000000000001, 13.94018239980437945228944226591742402936`20. - 2.04226114354824464533311246072229487152`20.*I}, {12.750000000000002, 13.98843613041422517072383795410243392457`20. - 2.03988222027830163137547295599607546439`20.*I}, {12.8, 14.03669953125424048596610279675767671997`20. - 2.03751383946991353921989700449919937477`20.*I}, {12.850000000000001, 14.08497251104926422934477582893995532579`20. - 2.03515592391154210332318245989752528637`20.*I}, {12.900000000000002, 14.13325497883755495301461536894225431161`20. - 2.0328083963989738833961433002505425324`20.*I}, {12.950000000000001, 14.18154684887957857647874415949147016848`20. - 2.03047118061122324741620802737982958193`20.*I}, {13.000000000000002, 14.22984785467999949828315203339653805986`20. - 2.02814427613273327776152572139341469051`20.*I}, {13.05, 14.27815843933849742105544260380890415325`20. - 2.02582738969314262481417149077177956747`20.*I}, {13.100000000000001, 14.32647798247229180613287177923217748764`20. - 2.02352067749988955128047232749721990087`20.*I}, {13.150000000000002, 14.37480659368962944464915881827681661707`20. - 2.02122395946577391031801945690632185768`20.*I}, {13.200000000000001, 14.42314418941457283476434558195982528071`20. - 2.0189372009543493317144228006091294358`20.*I}, {13.250000000000002, 14.47149064265114921088349058196356793512`20. - 2.01666030720452729957376982264293451819`20.*I}, {13.3, 14.5198459200168740040887979848425386085`20. - 2.01439322307720326293231235667098254009`20.*I}, {13.350000000000001, 14.56820992905350378532577718395448415266`20. - 2.01213586852948429543940853244374436532`20.*I}, {13.400000000000002, 14.61658258613854878894067179606078147292`20. - 2.00988817211876467427483360788293242686`20.*I}, {13.450000000000001, 14.66496381070606667733493647173174661356`20. - 2.00765006164201953961116157557295591764`20.*I}, {13.500000000000002, 14.71335352078157399309658609954575600879`20. - 2.00542146837791350555236410346364196366`20.*I}, {13.55, 14.76175168419310387164691934110984526273`20. - 2.00320240233516878166898766379727588052`20.*I}, {13.600000000000001, 14.81015817095177462815542194502930139514`20. - 2.00099268297474792685109772123915073802`20.*I}, {13.650000000000002, 14.85857292673858486804210267258891134192`20. - 1.99879228920135884568444946323786700256`20.*I}, {13.700000000000001, 14.90699587814091124583821687409720405853`20. - 1.99660115538490591233799293436345799567`20.*I}, {13.750000000000002, 14.95542695237300402337687898154121236242`20. - 1.99441921636969115723334407039462124155`20.*I}, {13.8, 15.00386612610722203251118796629534075773`20. - 1.99224612857259235271222835986020769686`20.*I}, {13.850000000000001, 15.05231320382110483048123348827503999308`20. - 1.99008267848138249058558309854508536371`20.*I}, {13.900000000000002, 15.10076830388807475249286118260034271872`20. - 1.98792839462656850260992519862514552551`20.*I}, {13.950000000000001, 15.1492312604154157630908540908523599426`20. - 1.98578203891615237189514234330951098143`20.*I}, {14.000000000000002, 15.19770178068202897900342563154243290786`20. - 1.98364503713199447560481279758851499034`20.*I}, {14.05, 15.24618004010108641809804131855702648567`20. - 1.98151683273368471741407837909137594665`20.*I}, {14.100000000000001, 15.29466588332264998286083218357735168274`20. - 1.97939731684486934321878549991156149693`20.*I}, {14.150000000000002, 15.34315918168134788097899554032011416925`20. - 1.9772864123391228167494142842755506497`20.*I}, {14.200000000000001, 15.39165981129417688505513225936422483468`20. - 1.97518405824779501933152521861493173805`20.*I}, {14.250000000000002, 15.4401676757956702624690222059849582902`20. - 1.97309021369244984873450821202086668986`20.*I}, {14.3, 15.48868274705378014455784729473715102901`20. - 1.9710048504798676647533614250855636024`20.*I}, {14.350000000000001, 15.53720509885310331552206504234730781284`20. - 1.96892793809049471101240401155800164878`20.*I}, {14.400000000000002, 15.58573489998226667816427380281574013193`20. - 1.96685944015846255219634730590879316595`20.*I}, {14.450000000000001, 15.63427234541819919267132383596812882846`20. - 1.96479933805584974100246055518449227343`20.*I}, {14.500000000000002, 15.68281753933159818673277750388395021621`20. - 1.96274766646107683424418807902633173483`20.*I}, {14.55, 15.73137038290630100840305475820676483662`20. - 1.96070451396525163502274018187112342582`20.*I}, {14.600000000000001, 15.77993053897540307443215257561125480459`20. - 1.95866995162615505906276048968650308212`20.*I}, {14.650000000000002, 15.8284975249316452756211292121936121698`20. - 1.95664391354126380934160626262010055537`20.*I}, {14.700000000000001, 15.87707092018579694670600802110526156131`20. - 1.95462612264650924444567441863073801459`20.*I}, {14.750000000000002, 15.92565058491398617097855784768362214598`20. - 1.95261616660763891946611207415644109224`20.*I}, {14.8, 15.9742367196305787485149198820531048589`20. - 1.95061373737934498602509609373968662021`20.*I}, {14.850000000000001, 16.02282960820800768952953034598749898836`20. - 1.94861879753562292634277789729727624004`20.*I}, {14.900000000000002, 16.07142939608484178632764337429778583496`20. - 1.94663173752616321069608513164202299432`20.*I}, {14.950000000000001, 16.12003629323310348744946766544719970286`20. - 1.94465200500434029866099599542465689965`20.*I}, {15.000000000000002, 16.16864876381952315651883877979187234764`20. - 1.9426808183069495969828105511001618482`20.*I}}[[300,2]]]	15.000000000000002	-0.59995409203992484299	15.000000000000002	-1.2205434112929180234	15.000000000000002	-1.9129860972880764382


==> anc/Figure3_ReQMN_Tensor_Sector.dat <==
0.05	1.5609131896207455524	0.05	2.5856029910323819471	0.05	3.5946933313318738042	0.05	1.5580988270409643942	0.05	2.5818545332610270694	0.05	3.5907959479966942778	0.05	3.5907959479966942778	0.05	1.5552478492960506869	0.05	2.590132383268103733	0.05	3.6167225723842285867	0.1	1.565640527530796114	0.1	2.6310133434410786969	0.1	3.6885855364936241168	0.05	1.5842741632589688462	0.05	2.6915860465523252535	0.05	3.7800051461951031082
0.1	1.5644667137093356573	0.1	2.5881266678544880892	0.1	3.5967148657862092528	0.1	1.5616350630973016245	0.1	2.5843236068515700088	0.1	3.5927321413388218163	0.1	3.5927321413388218163	0.1	1.5586887710809744427	0.1	2.5923752178418490509	0.1	3.6183701094001104586	0.15000000000000002	1.5710231212349625572	0.15000000000000002	2.634262277930330949	0.15000000000000002	3.690906756129270253	0.1	1.5872624960940056808	0.1	2.6933147079047436682	0.1	3.7812481968553569873
0.15000000000000002	1.570360597034651053	0.15000000000000002	2.5923190527984269604	0.15000000000000002	3.6000755033674924235	0.15000000000000002	1.5675013096731480192	0.15000000000000002	2.5884272561294502716	0.15000000000000002	3.5959531013500937706	0.15000000000000002	3.5959531013500937706	0.15000000000000002	1.5644003645038791442	0.15000000000000002	2.596107166769054118	0.15000000000000002	3.6211140875917214512	0.2	1.5785194735590326888	0.2	2.6388047402590085939	0.2	3.6941546737053288001	0.15000000000000002	1.5922299568781117185	0.15000000000000002	2.6961938521398788002	0.15000000000000002	3.7833192032126230591
0.2	1.5785529294908643145	0.2	2.5981599036136970683	0.2	3.6047625468362110612	0.2	1.5756573244945803763	0.2	2.5941485057918580399	0.2	3.600449853393280085	0.2	3.600449853393280085	0.2	1.5723482391394685165	0.2	2.6013191039628815119	0.2	3.6249516222964577818	0.25	1.5880954357767371744	0.25	2.6446346513826105713	0.25	3.6983274998986084986	0.2	1.5991571496129486549	0.2	2.7002205511078741495	0.2	3.7862170514655801262
0.25	1.588987042578085231	0.25	2.6056216054128204466	0.25	3.6107585777668234244	0.25	1.5860485782774855853	0.25	2.6014640518470183906	0.25	3.6062099702308301653	0.25	3.6062099702308301653	0.25	1.582485129563478867	0.25	2.607998327337578184	0.25	3.6298786567808503625	0.3	1.5997089758252172916	0.3	2.651744202656770185	0.3	3.7034229339879179111	0.25	1.6080173752360951445	0.25	2.7053907229111538497	0.25	3.7899401888507752851
0.3	1.6015933512133503861	0.3	2.614669848495307847	0.3	3.6180417975147876393	0.3	1.5986084085730499411	0.3	2.6103447011416313194	0.3	3.6132177087788064178	0.3	3.6132177087788064178	0.3	1.5947533482454155185	0.3	2.6161286362867521605	0.3	3.6358899454521347206	0.35000000000000003	1.6133397362763865837	0.35000000000000003	2.6601233486353079934	0.35000000000000003	3.709438174325696047	0.3	1.6187771069645720076	0.3	2.7116991487003526181	0.3	3.7944866300433418025
0.35000000000000003	1.6162914790772524299	0.35000000000000003	2.6252644378693240111	0.35000000000000003	3.6265864426547712436	0.35000000000000003	1.6132575661362815963	0.35000000000000003	2.620755925202074834	0.35000000000000003	3.6214541846960757442	0.35000000000000003	3.6214541846960757442	0.35000000000000003	1.6090847663723409048	0.35000000000000003	2.6256904358414271044	0.35000000000000003	3.6429790342659836014	0.4	1.6288366218053756057	0.4	2.6697624707435692238	0.4	3.7163698607316935886	0.35000000000000003	1.6313965306573398082	0.35000000000000003	2.7191394934544146418	0.35000000000000003	3.7998539651638293444
0.4	1.6329925895527181495	0.4	2.6373601948043944877	0.4	3.6363632593308220296	0.4	1.6299104186627881279	0.4	2.6326584608924503945	0.4	3.6308975833487357308	0.4	3.6308975833487357308	0.4	1.6254031927639760551	0.4	2.6366608680746203673	0.4	3.6511382397686226308	0.45	1.6462172003575331103	0.45	2.6806471470823170437	0.45	3.7242141845204325727	0.4	1.645830132016919298	0.4	2.7277043301324753247	0.4	3.806039369229914175
0.45	1.6516013554301191082	0.45	2.6509079112379861888	0.45	3.647340019379487687	0.45	1.6484760155820953489	0.45	2.6460089979605541915	0.45	3.6415234045239792055	0.45	3.6415234045239792055	0.45	1.6436259038578563452	0.45	2.6490139736359068379	0.45	3.6603586284531555644	0.5	1.6653641985379955395	0.5	2.6927634320138008335	0.5	3.7329667723274277897	0.45	1.662027380498466942	0.45	2.7373851664235928318	0.45	3.8130396128629220028
0.5	1.6720191019646563874	0.5	2.6658553075987110386	0.5	3.6594820600365450237	0.5	1.6688550653871195665	0.5	2.6607609208147044172	0.5	3.6533047367608649717	0.5	3.6533047367608649717	0.5	1.6636651205274391279	0.5	2.6627208837645207969	0.5	3.6706299983106187416	0.55	1.6862322673914612869	0.55	2.7060948065511947876	0.55	3.7426227472738684887	0.5	1.6799335844209521301	0.5	2.7481724731897624343	0.5	3.8208510740328259418
0.55	1.6941444995708197113	0.55	2.6821479791440019264	0.55	3.6727528297046472566	0.55	1.6909489858376296477	0.55	2.6768650041695546809	0.55	3.6662125574470654765	0.55	3.6662125574470654765	0.55	1.6854299157726932896	0.55	2.6777500425523509799	0.55	3.6819408645858176743	0.6000000000000001	1.7087322981865447782	0.6000000000000001	2.7206234921665284812	0.6000000000000001	3.7531766989919254653	0.55	1.6994903756624334969	0.55	2.7600557149396134504	0.55	3.8294697506016066312
0.6000000000000001	1.7178764630295446948	0.6000000000000001	2.6997302684198561063	0.6000000000000001	3.6871144230668259836	0.6000000000000001	1.7146578591017346591	0.6000000000000001	2.6942701523813010808	0.6000000000000001	3.6802160515352414525	0.6000000000000001	3.6802160515352414525	0.6000000000000001	1.7088278323007011072	0.6000000000000001	2.6940674582930669838	0.6000000000000001	3.6942784518037406546	0.6500000000000001	1.7327832969293022219	0.6500000000000001	2.7363300100996208986	0.6500000000000001	3.7646226847990521536	0.6000000000000001	1.7206364974220705727	0.6000000000000001	2.7730233802335439388	0.6000000000000001	3.8388912734074262309
0.6500000000000001	1.7431151995231876057	0.6500000000000001	2.7185460685862445259	0.6500000000000001	3.7025280906795537982	0.6500000000000001	1.7398827260937732862	0.6500000000000001	2.7129240868258240539	0.6500000000000001	3.6952829426866549047	0.6500000000000001	3.6952829426866549047	0.6500000000000001	1.7337655512944895396	0.6500000000000001	2.7116369810643118259	0.6500000000000001	3.7076286940975903102	0.7000000000000001	1.7583103495025806101	0.7000000000000001	2.7531932983729347106	0.7000000000000001	3.7769542203460878201	0.6500000000000001	1.7433086452268270385	0.6500000000000001	2.7870630121639143146	0.6500000000000001	3.8491109196324590535
0.7000000000000001	1.7697636714146267907	0.7000000000000001	2.7385395243581078239	0.7000000000000001	3.718954710978460422	0.7000000000000001	1.7665268134818412512	0.7000000000000001	2.7327739900647691604	0.7000000000000001	3.7113798291163731005	0.7000000000000001	3.7113798291163731005	0.7000000000000001	1.7601509850703573891	0.7000000000000001	2.7304206020145790587	0.7000000000000001	3.7219762457393237694	0.7500000000000001	1.7852194127359214584	0.7500000000000001	2.7711908894937129829	0.7500000000000001	3.7901642685151559788	0.7000000000000001	1.7674419893783970455	0.7000000000000001	2.8021612388567561094	0.7000000000000001	3.8601236261651975303
0.7500000000000001	1.7977278117793971304	0.7500000000000001	2.7596556298506166888	0.7500000000000001	3.7363552153648813472	0.7500000000000001	1.7944970888657378479	0.7500000000000001	2.7537670890199609347	0.7500000000000001	3.7284725164776678474	0.7500000000000001	3.7284725164776678474	0.7500000000000001	1.7878935741727871623	0.7500000000000001	2.7503787709582992228	0.7500000000000001	3.7373045035339382062	0.8	1.8134795538457097063	0.8	2.7902984310403207026	0.8	3.8042452354364335999	0.7500000000000001	1.7929708149101876453	0.7500000000000001	2.8183038030481400676	0.7500000000000001	3.8719240026936578344
0.8	1.8269187118205871546	0.8	2.781840710555347049	0.8	3.754690959891509758	0.8	1.8237026624652834339	0.8	2.7758511680332165236	0.8	3.746526340317184933	0.8	3.746526340317184933	0.8	1.816905761918260059	0.8	2.7714707207780969544	0.8	3.7535956424466387767	0.8500000000000001	1.8429153580396367282	0.8500000000000001	2.8104915364501803485	0.8500000000000001	3.8191889343235398779	0.8	1.8198291554921883834	0.8	2.8354755904815973072	0.8	3.8845063442575956231
0.8500000000000001	1.8572515791399689817	0.8500000000000001	2.80504280817525933	0.8500000000000001	3.7739240405782478877	0.8500000000000001	1.8540594187175540185	0.8500000000000001	2.7989750148951037341	0.8500000000000001	3.7655064711490253557	0.8500000000000001	3.7655064711490253557	0.8500000000000001	1.8471032597982339254	0.8500000000000001	2.7936548023774539042	0.8500000000000001	3.770830665314091431	0.9000000000000001	1.8735386468189423896	0.9000000000000001	2.8317427481083434434	0.9000000000000001	3.8349866177647960896	0.8500000000000001	1.84795117137669152	0.8500000000000001	2.8536606583937232092	0.8500000000000001	3.8978646430010330418
0.9000000000000001	1.8886467598479177345	0.9000000000000001	2.8292119598676535356	0.9000000000000001	3.7940175513801189162	0.9000000000000001	1.8854868617929636615	0.9000000000000001	2.8230887620623520515	0.9000000000000001	3.7853781965895450272	0.9000000000000001	3.7853781965895450272	0.9000000000000001	1.8784057177720453777	0.9000000000000001	2.8168888110462706238	0.9000000000000001	3.7889894671840520093	0.9500000000000001	1.9052477534624156999	0.9500000000000001	2.8540246189649417196	0.9500000000000001	3.8516289214599668405	0.9000000000000001	1.8772717016166979244	0.9000000000000001	2.8728422625225686625	0.9000000000000001	3.911992598886791625
0.9500000000000001	1.9210296901000690209	0.9500000000000001	2.8543003915103170046	0.9500000000000001	3.8149357867005287199	0.9500000000000001	1.9179095286411434252	0.9500000000000001	2.8481441932499860074	0.9500000000000001	3.8061071752639571052	0.9500000000000001	3.8061071752639571052	0.9500000000000001	1.910735890803874834	0.9500000000000001	2.8411303040736498621	0.9500000000000001	3.8080509140776550305	1.	1.9379899033228290779	1.	2.8773082744064349559	1.	3.8691058716278095237	0.9500000000000001	1.9077266654061386552	0.9500000000000001	2.8930028836914157263	0.9500000000000001	3.9268836291740068468
1.	1.9543308983316227378	1.	2.880262633453205914	1.	3.8366443918823084958	1.	1.9512570327272287623	1.	2.8740949464333747091	1.	3.8276596598443218474	1.	3.8276596598443218474	1.	1.9440225484130200528	1.	2.8663369072444172251	1.	3.8279929355916434589	1.05	1.9716631958298145717	1.05	2.9015640860786525244	1.05	3.8874068843434003501	1.	1.9392533470621891168	1.	2.91412425569821542	1.	3.942530876450432104
1.05	1.9884858171276199035	1.05	2.9070555721594113532	1.05	3.8591104665067478109	1.05	1.9854639081419401623	1.05	2.9008966653415454546	1.05	3.8500026868982724646	1.05	3.8500026868982724646	1.05	1.9781982199172323115	1.05	2.8924665930329048762	1.05	3.8487926301233958586	1.1	2.0061832154417676644	1.1	2.9267622471975239864	1.1	3.9065207085738599987	1.05	1.9717912299676400184	1.05	2.9361873843027666011	1.05	3.9589272152685316632
1.1	2.0234345727871289072	1.1	2.9346384497726740249	1.1	3.8823026261539649778	1.1	2.0204694571631814039	1.1	2.928507091314044746	1.1	3.8731042331545131843	1.1	3.8731042331545131843	1.1	2.0131990910707629825	1.1	2.9194779401259361245	1.1	3.8704263810331211173	1.1500000000000001	2.0415983985989293208	1.1500000000000001	2.9528703125102399764	1.1500000000000001	3.9264355030469376613	1.1	2.0052795121311911363	1.1	2.9591726234610315174	1.1	3.9760652561009998866
1.1500000000000001	2.0591223632922347903	1.1500000000000001	2.9629728214819117933	1.1500000000000001	3.9061910286555550673	1.1500000000000001	2.0562175354184717157	1.1500000000000001	2.9568861059990432819	1.1500000000000001	3.8969333388251878017	1.1500000000000001	3.8969333388251878017	1.1500000000000001	2.0489669987158679237	1.1500000000000001	2.9473303572387408101	1.1500000000000001	3.8928699816419674067	1.2000000000000002	2.0777418491044772978	1.2000000000000002	2.9798577049213242135	1.2000000000000002	3.9471387520604693857	1.1500000000000001	2.0396627837420233842	1.1500000000000001	2.9830596135258071912	1.1500000000000001	3.9939373501262354437
1.2000000000000002	2.0954974681424911631	1.2000000000000002	2.9920224849206231405	1.2000000000000002	3.9307473710308600028	1.2000000000000002	2.0926563597343681867	1.2000000000000002	2.9859957331201181785	1.2000000000000002	3.9214601996623147822	1.2000000000000002	3.9214601996623147822	1.2000000000000002	2.0854472643680277519	1.2000000000000002	2.9759842827664811603	1.2000000000000002	3.9160987666153223299	1.2500000000000002	2.1146247672022227424	1.2500000000000002	3.0076921597276931142	1.2500000000000002	3.9686173076870933446	1.2000000000000002	2.0748857415214561732	1.2000000000000002	3.0078274113491909926	1.2000000000000002	4.0125355888833405809
1.2500000000000002	2.1325140146493871907	1.2500000000000002	3.0217533869727552458	1.2500000000000002	3.9559448626167308205	1.2500000000000002	2.129738142001206346	1.2500000000000002	3.015800107495018715	1.2500000000000002	3.9466562302084098796	1.2500000000000002	3.9466562302084098796	1.2500000000000002	2.1225894384378896333	1.2500000000000002	3.0054013478045222628	1.2500000000000002	3.9400877470971893399	1.3	2.1521463038609100287	1.3	3.036341811240279095	1.3	3.990857390293663372	1.2500000000000002	2.1108958456890053246	1.2500000000000002	3.0334544820761627271	1.2500000000000002	4.0318518048519062341
1.3	2.1701285058593242044	1.3	3.0521335153558313156	1.3	3.9817581803658410408	1.3	2.1674189167865330682	1.3	3.046265418413600973	1.3	3.9724941012378072512	1.3	3.9724941012378072512	1.3	2.1603469099800883872	1.3	3.0355445091838889408	1.3	3.9648117468493239962	1.35	2.1902890878182121315	1.35	3.0657745550350167653	1.35	4.0138445986969665546	1.3	2.1476435945900179012	1.3	3.0599187515708457898	1.3	4.0518775694775917063
1.35	2.2082989020359590679	1.35	3.08313278655893573	1.35	4.0081634104512806163	1.35	2.2056582152306371316	1.35	3.0773598341363585401	1.35	3.9989477547339035554	1.35	3.9989477547339035554	1.35	2.1986767217368310664	1.35	3.0663781518504995055	1.35	3.9902455366925781003	1.4000000000000001	2.2290286121354670352	1.4000000000000001	3.0959583268012576247	1.4000000000000001	4.0375639321411755707	1.35	2.1850804060562866171	1.35	3.0871976567463682071	1.35	4.072604190022989094
1.4000000000000001	2.2469895932072065931	1.4000000000000001	3.114722929639991815	1.4000000000000001	4.0351379805526302441	1.4000000000000001	2.2444188063154100545	1.4000000000000001	3.1090534132727995152	1.4000000000000001	4.0259923998303543645	1.4000000000000001	4.0259923998303543645	1.4000000000000001	2.2375392990539352509	1.4000000000000001	3.0978681618168065154	1.4000000000000001	4.0163639646919653582	1.4500000000000002	2.2682889869386617644	1.4500000000000002	3.1268615831170721435	1.4500000000000002	4.0619998130552253118	1.4000000000000001	2.2231616943619938323	1.4000000000000001	3.1152681986248883077	1.4000000000000001	4.094022705308124853
1.4500000000000002	2.2861719187306095444	1.4500000000000002	3.1468773281134335681	1.4500000000000002	4.0626605871498105128	1.4500000000000002	2.2836664383025994168	1.4500000000000002	3.1413180076421615291	1.4500000000000002	4.0536044931155655231	1.4500000000000002	4.0536044931155655231	1.4500000000000002	2.2768982231370365267	1.4500000000000002	3.1299819729085816923	1.4500000000000002	4.0431420797717588379	1.5000000000000002	2.3080358900824671672	1.5000000000000002	3.1584532446447137707	1.5000000000000002	4.0871361190951351415	1.4500000000000002	2.2618449321770118281	1.4500000000000002	3.1441069966844792986	1.4500000000000002	4.1161238807163058471
1.5000000000000002	2.3258071548652082554	1.5000000000000002	3.1795709867191600902	1.5000000000000002	4.0907111189112106963	1.5000000000000002	2.32336959271457296	1.5000000000000002	3.1741271607357740059	1.5000000000000002	4.0817617064993563892	1.5000000000000002	4.0817617064993563892	1.5000000000000002	2.3167200075658458452	1.5000000000000002	3.162688589433485738	1.5000000000000002	4.070555246770905667	1.55	2.348267515906627553	1.55	3.1907024650743952735	1.55	4.1129562282503785742	1.5000000000000002	2.3010904273757955742	1.5000000000000002	3.1736903625907334724	1.5000000000000002	4.1388982026658505868
1.55	2.3658689571421156899	1.55	3.2127803575757668463	1.55	4.1192705800195078553	1.55	2.3634992528331844565	1.55	3.2074560047160137227	1.55	4.1104428856892921879	1.55	4.1104428856892921879	1.55	2.3569738662813801725	1.55	3.1959585883104340213	1.55	4.0985792513261484706	1.6	2.3889088438068906135	1.6	3.2235794849254713135	1.6	4.1394430601675754199	1.55	2.3408589878887993209	1.55	3.2039943572051269397	1.55	4.1623358730560302918
1.6	2.4063346432508419865	1.6	3.2464832204977323513	1.6	4.1483210151811324255	1.6	2.4040286928395216086	1.6	3.2412811585125449706	1.6	4.1396280017616967337	1.6	4.1396280017616967337	1.6	2.3976314994162869794	1.6	3.2297641029086332355	1.6	4.1271903933779983614	1.6500000000000001	2.4299700545557694018	1.6500000000000001	3.2570548797412817545	1.6500000000000001	4.1665791336169765298	1.6	2.3811168732119117615	1.6	3.2349948707446309666	1.6	4.1864268041347845704
1.6500000000000001	2.4471754089316364341	1.6500000000000001	3.2806586548304765617	1.6500000000000001	4.1778454360850550985	1.6500000000000001	2.4449332768923852936	1.6500000000000001	3.2755806286421395503	1.6500000000000001	4.1692980981875517048	1.6500000000000001	4.1692980981875517048	1.6500000000000001	2.4386668844658572845	1.6500000000000001	3.2640787923703028325	1.6500000000000001	4.1563655685080669934	1.7000000000000002	2.4713878950263105088	1.7000000000000002	3.2911006900919462184	1.7000000000000002	4.1943466187571852433	1.6500000000000001	2.4218301920484129847	1.6500000000000001	3.2666676955466375338	1.6500000000000001	4.2111606141406162157
1.7000000000000002	2.4883703634801621792	1.7000000000000002	3.3152868867516481713	1.7000000000000002	4.2078277519670516428	1.7000000000000002	2.4861903353475839689	1.7000000000000002	3.3103337143748901613	1.7000000000000002	4.1994352352153165407	1.7000000000000002	4.1994352352153165407	1.7000000000000002	2.4800560959447428831	1.7000000000000002	3.2988777990792488415	1.7000000000000002	4.1860823367156469477	1.7500000000000002	2.5131722393903085911	1.7500000000000002	3.3256891173925937027	1.7500000000000002	4.2227274116267089501	1.7000000000000002	2.4629679630929619633	1.7000000000000002	3.2989886058984642063	1.7000000000000002	4.2365266242125168583
1.7500000000000002	2.5299009883230270514	1.7500000000000002	3.3503492037407728594	1.7500000000000002	4.2382527040948205547	1.7500000000000002	2.5277787439677498927	1.7500000000000002	3.3455209158593584886	1.7500000000000002	4.2300224331641614788	1.7500000000000002	4.2300224331641614788	1.7500000000000002	2.5217770947590455708	1.7500000000000002	3.3341376962555278418	1.7500000000000002	4.2163189786082542655	1.8	2.5553001977975304705	1.8	3.3607939459879097859	1.8	4.2517031857484566495	1.7500000000000002	2.5045014667572106609	1.7500000000000002	3.3319334344924777019	1.7500000000000002	4.2625138570870558123
1.8	2.5717399532131165643	1.8	3.3858280189631959439	1.8	4.2691058037690043292	1.8	2.569679169576337182	1.8	3.3811238534331434013	1.8	4.2610436158472494663	1.8	4.2610436158472494663	1.8	2.5638096048608257606	1.8	3.3698364293475513541	1.8	4.2470545393046054381	1.85	2.5976839295283842441	1.85	3.3963908808288251085	1.85	4.2812554806045454474	1.8	2.5464038899998957785	1.8	3.3654781535322484876	1.8	4.2891110379056595197
1.85	2.6138794915003956386	1.85	3.421706481185766728	1.85	4.3003732765373857033	1.85	2.6118736632723672374	1.85	3.4171251821710713499	1.85	4.2924835551357230812	1.85	4.2924835551357230812	1.85	2.6061349352285768657	1.85	3.4059532521280141012	1.85	4.2782688606175424978	1.9000000000000001	2.6403762121588432864	1.9000000000000001	3.4324530976602843909	1.9000000000000001	4.3113657783917867678	1.85	2.5886506891211565572	1.85	3.399598951056129381	1.85	4.3163065975935863175
1.9000000000000001	2.6562974480262939884	1.9000000000000001	3.457968771420199571	1.9000000000000001	4.3320420089730925263	1.9000000000000001	2.6543457009325396453	1.9000000000000001	3.4535085247897959235	1.9000000000000001	4.3243278173178174459	1.9000000000000001	4.3243278173178174459	1.9000000000000001	2.6487358628675234332	1.9000000000000001	3.4424686601894956342	1.9000000000000001	4.3099426022974803349	1.9500000000000002	2.6833384680256760187	1.9500000000000002	3.4689597474638815731	1.9500000000000002	4.3420155213590474065	1.9000000000000001	2.6312177240514782173	1.9000000000000001	3.4342723143193893432	1.9000000000000001	4.3440886791257586169
1.9500000000000002	2.6989795389677132205	1.9500000000000002	3.4945998202170879942	1.9500000000000002	4.3640995006995797775	1.9500000000000002	2.6970798478380881673	1.9500000000000002	3.4902583970197024911	1.9500000000000002	4.3565627117895336716	1.9500000000000002	4.3565627117895336716	1.9500000000000002	2.6915964195438718728	1.9500000000000002	3.4793643219259780425	1.9500000000000002	4.3420572532854501932	2.	2.726552505045627495	2.	3.5058880561943842376	2.	4.3731862584006772368	1.9500000000000002	2.6740846522403859272	1.9500000000000002	3.4694750877239353631	1.9500000000000002	4.372445146949251408
2.	2.7419115236899654753	2.	3.531585323080545974	2.	4.3965338205918301638	2.	2.7400616852815823312	2.	3.5273601509059789132	2.	4.3891752423791705933	2.	4.3891752423791705933	2.	2.7347019042996865266	2.	3.5166230121241107448	2.	4.3745951339857165301	2.05	2.7700025857268944678	2.05	3.5432170761327971945	2.05	4.4048596707430300084	2.	2.7172313062038064668	2.	3.5051845555724297843	2.	4.4013635997713710334
2.05	2.7850799182447629995	2.05	3.5689116856511320476	2.05	4.4293335666505298924	2.05	2.7832780121247500976	2.05	3.5647999121816871956	2.05	4.4221530614519065716	2.05	4.4221530614519065716	2.05	2.7780388254590789186	2.05	3.5542285422930447335	2.05	4.4075393907073102633	2.1	2.8136750459684178734	2.1	3.5809269516201752117	2.1	4.4370176475046127913	2.05	2.7606394963536096888	2.05	3.5413784999308514916	2.05	4.4308313867573011812
2.1	2.8284725181390318783	2.1	3.6065659720192839308	2.1	4.4624878295858808124	2.1	2.8267164461414663332	2.1	3.6025645298915015274	2.1	4.4554844269383952756	2.1	4.4554844269383952756	2.1	2.8215944162450383739	2.1	3.592165696926805401	2.1	4.4408739833285834301	2.15	2.8575571998272866154	2.15	3.6189988923411046073	2.15	4.4696423479842906599	2.1	2.8042922371603266916	2.1	3.5780352553238398941	2.1	4.4608356273113807652
2.15	2.8720776755243488374	2.15	3.6445358697469253268	2.15	4.4959861596830290972	2.15	2.870365491794495107	2.15	3.640641526596224257	2.15	4.4891581622160413417	2.15	4.4891581622160413417	2.15	2.8653570706119982046	2.15	3.6304201686523836535	2.15	4.4745836673046350092	2.1999999999999997	2.9016368395201609392	2.1999999999999997	3.6574151463061484047	2.1999999999999997	4.5027162590377283681	2.15	2.8481739752523456926	2.15	3.6151337635799352549	2.15	4.4913632340952538747
2.1999999999999997	2.9158846509522036984	2.1999999999999997	3.6828096485930486844	2.1999999999999997	4.5298185367411401302	2.1999999999999997	2.9142144133089311621	2.1999999999999997	3.6790190538237372316	2.1999999999999997	4.5231636187930485678	2.1999999999999997	4.5231636187930485678	2.1999999999999997	2.9093184619109556301	2.1999999999999997	3.6689784685877143697	2.1999999999999997	4.5086539709767634768	2.25	2.9459033020243275014	2.25	3.6961589750259144267	2.25	4.5362222467773930506	2.1999999999999997	2.8922703247727344577	2.1999999999999997	3.6526536150123693626	2.1999999999999997	4.5224009393612313873
2.25	2.9598838232231779174	2.25	3.7213761264176274509	2.25	4.5639753427535089826	2.25	2.9582532038550633252	2.25	3.7176858509957163855	2.25	4.5574906416706044883	2.25	4.5574906416706044883	2.25	2.9534645092793810397	2.25	3.7078280015619635961	2.25	4.5430711696084052363	2.3	2.9903461895349788886	2.3	3.7352146091037147539	2.3	4.5701436026332430876	2.25	2.9365671190924240927	2.25	3.6905750927855314833	2.25	4.5539353241507418712
2.3	3.0040647891274055408	2.3	3.7602246368059662173	2.3	4.5984473370806308082	2.3	3.0024725125691506135	2.3	3.7566312078106442067	2.3	4.5921295372501583336	2.3	4.5921295372501583336	2.3	2.997781777080058594	2.3	3.7469567959080320311	2.3	4.5778222556269394855	2.35	3.0349561097017318815	2.35	3.774567205866837616	2.35	4.6044640828534421962	2.3	2.9810551350035378735	2.3	3.7288791760684637926	2.3	4.585952850192066852
2.35	3.0484190046430375933	2.35	3.7993450029037524552	2.35	4.633225633848599241	2.35	3.0468636053503560886	2.35	3.7958449302562346467	2.35	4.6270710436222465178	2.35	4.6270710436222465178	2.35	3.0422724680200597538	2.35	3.7863535747359879604	2.35	4.6128949082842142808	2.4	3.0797246268061557238	2.4	3.8142028142336989724	2.4	4.6391679417573064029	2.35	3.0257196250232104173	2.35	3.7675476113788509883	2.35	4.6184398937780137915
2.4	3.0929393878047535061	2.4	3.8387274967525316255	2.4	4.6683016813744333896	2.4	3.0914182701034626297	2.4	3.835317305310746448	2.4	4.6623063030765542382	2.4	4.6623063030765542382	2.4	3.0869213781398187938	2.4	3.8260077573900943915	2.4	4.6482774608877147099	2.45	3.1246435414812152542	2.45	3.8541083265172728952	2.45	4.6742399586656233681	2.4	3.0705518498445652915	2.4	3.8065628764595715387	2.4	4.6513827815120063956
2.45	3.137616502885463441	2.45	3.8783628427391021606	2.45	4.7036672433183195783	2.45	3.1361288679300914484	2.45	3.8750390786468836057	2.45	4.697826836671137871	2.45	4.697826836671137871	2.45	3.1317232470882990936	2.45	3.8659093146266851955	2.45	4.6839588678384555825	2.5	3.1697052159680607433	2.5	3.8942714274318095699	2.5	4.7096654583776803709	2.45	3.1155419106505246764	2.45	3.8459082205164293387	2.45	4.6847678271118187008
2.5	3.1824444385021799247	2.5	3.9182421524948838111	2.5	4.7393143815616816677	2.5	3.1809881977661501968	2.5	3.9150014205535126317	2.5	4.7336245207007198445	2.5	4.7336245207007198445	2.5	3.1766699514419331691	2.5	3.9060487824452151832	2.5	4.7199286714019020651	2.55	3.21490291881357512	2.55	3.9346805583413844372	2.55	4.7454303257259135713	2.5	3.1606810367852637467	2.5	3.8855676559795754435	2.5	4.7185813688863309246
2.55	3.2274156976871430169	2.55	3.9583569450140374422	2.55	4.7752354403345919219	2.55	3.2259895094390932727	2.55	3.9551959045362085834	2.55	4.769691564917783588	2.55	4.769691564917783588	2.55	3.2217550519012807132	2.55	3.9464172037487479988	2.55	4.7561769686941725043	2.6	3.2603607377515869701	2.6	3.9753250852764038602	2.6	4.7815209745136301598	2.55	3.2059610274864849986	2.55	3.9255259577091620112	2.55	4.752809807278742253
2.6	3.2725248525619721204	2.6	3.9986990981905225799	2.6	4.8114230317801089133	2.6	3.2711264602526304639	2.6	3.9956144835099422817	2.6	4.8060204923654027294	2.6	4.8060204923654027294	2.6	3.2669723010653386466	2.6	3.9870060993942613463	2.6	4.7926943792877388477	2.65	3.3056430565319482496	2.65	4.016192979217036332	2.65	4.817924559117487096	2.6	3.2513743405256322513	2.6	3.9657686542007114556	2.6	4.7874396419503002071
2.65	3.3177633913793077263	2.65	4.0392608412144495769	2.65	4.8478700225694360011	2.65	3.3163930853518860432	2.65	4.036249468420684383	2.65	4.8426041206940351777	2.65	4.8426041206940351777	2.65	3.312315787015344274	2.65	4.0278074324899624003	2.65	4.8294720136690239522	2.7	3.3512112657581877924	2.7	4.0572783524496137753	2.7	4.8546285446754414843	2.65	3.2969139972781680015	2.65	4.0062820149500402396	2.65	4.8224575078878456981
2.7	3.3631281156047744292	2.7	4.0800347338477485629	2.7	4.8845695215426811121	2.7	3.3617837693181148539	2.7	4.0770935084180145339	2.7	4.8794355448448882952	2.7	4.8794355448448882952	2.7	3.3577801998505333513	2.7	4.0688135876799134097	2.7	4.8665014428112338566	2.75	3.3969202799276259381	2.75	4.0985711718229145625	2.75	4.8916211386738738464	2.7	3.3425735392793923359	2.7	4.0470530336812207758	2.7	4.8578502100571385373
2.75	3.4086128470413251953	2.75	4.1210136508224656334	2.75	4.9215148682917609746	2.75	3.4072892238344814843	2.75	4.118139299133449259	2.75	4.9165081224756015318	2.75	4.9165081224756015318	2.75	3.4033599488112223151	2.75	4.1100173071127404917	2.75	4.9037746688295026049	2.8	3.4427183650163261874	2.8	4.1400592186814120304	2.8	4.9288910558790037635	2.75	3.3883469836406893327	2.75	4.0880694082372936286	2.75	4.8936047561731513985
2.8	3.454212536997718092	2.8	4.162190765648630267	2.8	4.9586996225385512281	2.8	3.4529164581197731329	2.8	4.1593809318466314501	2.8	4.9538154516547453961	2.8	4.9538154516547453961	2.8	3.4490508012249452479	2.8	4.1514117610293112383	2.8	4.9412840976506956941	2.85	3.4886098138116530502	2.85	4.1817384408374073347	2.85	4.9664275829918176407	2.8	3.4342287821871063633	2.8	4.1293195177037012944	2.8	4.929708387215930939
2.85	3.4999224201866690189	2.85	4.2035595360040046369	2.85	4.9961175542622578153	2.85	3.4986487677379412681	2.85	4.200811144852476374	2.85	4.9913513718687478681	2.85	4.9913513718687478681	2.85	3.4948476668177289631	2.85	4.1929903356785027523	2.85	4.9790225113397556658	2.9	3.5345989919456269729	2.9	4.2236002536696504252	2.9	5.0042205081939143213	2.85	3.4802137840644857246	2.85	4.1707923973271665883	2.85	4.9661486053842302581
2.9	3.5457379518520044618	2.9	4.245113689740880983	2.9	5.0337626344979179246	2.9	3.5444857068591035183	2.9	4.2424240411565827891	2.9	5.029109936376900959	2.9	5.029109936376900959	2.9	3.5407455962168375221	2.9	4.2347468803893889787	2.9	5.0169830455008104571	2.95	3.5806826483628065239	2.95	4.2656375860091797952	2.95	5.0422601419749695709	2.9	3.5262972015827603181	2.9	4.2124777117574870393	2.9	5.0029131992461800429
2.95	3.5916550055407816825	2.95	4.286847212548705076	2.95	5.0716290267148514905	2.95	3.5904230725061455943	2.95	4.2842137081647886158	2.95	5.0670854077280122348	2.95	5.0670854077280122348	2.95	3.5867428040300725347	2.95	4.2766754145575574129	2.95	5.0551591623430054931	3.	3.6268619507808967403	3.	4.3078438646104062129	3.	5.0805372894164938728	2.95	3.5724745796799579553	2.95	4.254365727113548954	2.95	5.0399902659143861601
3.	3.6376694249139726484	3.	4.3287543341855157276	3.	5.1097110788104356785	3.	3.6364568891763352246	3.	4.3261744779481625032	3.	5.1052722452413938757	3.	5.1052722452413938757	3.	3.6328324588843272199	3.	4.3187702852366457166	3.	5.0935446326688262253	3.05	3.6731226594583491341	3.05	4.3502129574054444224	3.05	5.1190432366022562087	3.	3.6187417647266879241	3.	4.2964472822082690535	3.	5.0773682301389774696
3.05	3.6837774386683282638	3.05	4.3708295183141172388	3.05	5.1480033155206476981	3.05	3.6825833774388689616	3.05	4.3683009148754340062	3.05	5.1436650947707128914	3.05	5.1436650947707128914	3.05	3.6790129511477641139	3.05	4.3610261151900674708	3.05	5.1321335121324367618	3.1	3.7194696825568539858	3.1	4.3927387627146048944	3.1	5.1577697136445737186	3.05	3.6650948840704574035	3.05	4.3387137596358537291	3.05	5.1150358602779237522
3.1	3.7299754241575304799	3.1	4.4130674507576136188	3.1	5.1865004313543545987	3.1	3.7287990316156111189	3.1	4.4105878028267136279	3.1	5.1822587792073914684	3.1	5.1822587792073914684	3.1	3.7252801094371940216	3.1	4.4034377248134560621	3.1	5.1709201237231381857	3.15	3.7658955561298089421	3.15	4.4354157887386763959	3.15	5.1967088904654056717	3.1	3.7115303176769036817	3.1	4.3811570565550773003	3.1	5.1529822811579358264
3.15	3.7762599617429574206	3.15	4.455463034024779544	3.15	5.225197283901174368	3.15	3.7751005354439198323	3.15	4.4530301375048175751	3.15	5.2210482896758475418	3.15	5.2210482896758475418	3.15	3.7716307925009038863	3.15	4.4460001968378848535	3.15	5.2098990397021272001	3.2	3.8124027843054318266	3.2	4.4782387826109648866	3.2	5.2358533466453003398	3.15	3.7580446792428326279	3.15	4.4237695559552306855	3.15	5.191196983897588235
3.2	3.8226278629888903444	3.2	4.4980113537807292	3.2	5.2640888876627198483	3.2	3.8214844284200251835	3.2	4.4956231193712834644	3.2	5.2600287773918169833	3.2	5.2600287773918169833	3.2	3.8180618345244834536	3.2	4.4887088129163070189	3.2	5.2490650649767474493	3.25	3.8589762051679670541	3.25	4.521202723807861243	3.25	5.2751960516064313368	3.2	3.8046347944333394147	3.2	4.4665440983636924801	3.2	5.229669832806239268
3.25	3.869075972447887426	3.25	4.5407077167730094463	3.25	5.3031704079111861926	3.25	3.8679474999747003913	3.25	4.5383621341989774646	3.25	5.2991955461049879046	3.25	5.2991955461049879046	3.25	3.8645703205232192222	3.25	4.5315590609158252747	3.25	5.2884132219601269295	3.3	3.9056349107513683689	3.3	4.5643029365507606063	3.3	5.3147303434751239518	3.25	3.8512976876310768562	3.25	4.5094739543124530262	3.25	5.2683910695089960961
3.3	3.9156013659305829639	3.3	4.5835475948260797257	3.3	5.3424371553148855008	3.3	3.9144873059584140093	3.3	4.5812427370004379466	3.3	5.3385440450575233408	3.3	5.3385440450575233408	3.3	3.911154898211960913	3.3	4.5745466183095527268	3.3	5.3279387361913563794	3.35	3.9523515243493114804	3.35	4.6075348760292078295	3.35	5.354449908019557516	3.3	3.898030562146970889	3.3	4.5525527976691143132	3.3	5.3073513144854525412
3.35	3.962201269059142052	3.35	4.6265266400025627979	3.35	5.3818845805388216011	3.35	3.9611013896272830249	3.35	4.6242606615592570275	3.35	5.3780698624906477409	3.35	5.3780698624906477409	3.35	3.9578085579305664978	3.35	4.6176673430393610129	3.35	5.3676370248176113644	3.4	3.9991378528228438152	3.4	4.6508943337053663837	3.4	5.3943487588122687939	3.35	3.9448307865330764463	3.35	4.5957746799932723154	3.35	5.3465415662239843121
3.4	4.008873031799384475	3.4	4.6696406719669008328	3.4	5.4215082692568639368	3.4	4.0077867400514161785	3.4	4.6674118234256396279	3.4	5.4177687196834633853	3.4	5.4177687196834633853	3.4	4.0045332050439309762	3.4	4.6609172626459114146	3.4	5.4075036817104404464	3.45	4.0459921148093610143	3.45	4.6943772332751156998	3.45	5.434421217180347515	3.4	3.9916958824900244864	3.4	4.6391340060136375981	3.4	5.3859531982155825923
3.45	4.055614131795352232	3.45	4.7128856704345210983	3.45	5.461303937401292692	3.45	4.0545406114624380333	3.45	4.7106922910048258054	3.45	5.4576364653789321457	3.45	5.4576364653789321457	3.45	4.0513248271035720915	3.45	4.7042925639045639941	3.45	5.4475344693995126716	3.5	4.0929219376894094817	3.5	4.7379797671893962799	3.5	5.4746618938368811637	3.45	4.0386235121442654834	3.45	4.6826255102621131364	3.45	5.4255779540185123899
3.5	4.1024221668019482835	3.5	4.7562577680085740558	3.5	5.5012674266520432498	3.5	4.1013607849922623416	3.5	4.7540982693144946992	3.5	5.4976690705658839874	3.5	5.4976690705658839874	3.5	4.0981813511166564871	3.5	4.7477895887954927942	3.5	5.4877253074772924532	3.55	4.1398397059380895061	3.55	4.7816976166913905709	3.55	5.5150656737884344254	3.5	4.0856114673012078872	3.5	4.7262442349221016963	3.5	5.4654079406279284013
3.55	4.1492948475754981004	3.55	4.799753243375596816	3.55	5.5413947001476931834	3.55	4.1482451047997349921	3.55	4.7976261073933827606	3.55	5.537862623676480691	3.55	5.537862623676480691	3.55	4.1450980759928364531	3.55	4.7914047854949853435	3.55	5.5280722637876610074	3.6	4.1869448282337339591	3.6	4.8255290399781086623	3.6	5.5556276842983724903	3.55	4.1326576597891175069	3.55	4.7699855089203840339	3.55	5.5054356203839266827
3.6	4.1962299912986146188	3.6	4.8433685148403750248	3.6	5.5816818384015353401	3.6	4.1951914042421009419	3.6	4.8412722958159434723	3.6	5.5782133261412006169	3.6	5.5782133261412006169	3.6	4.1920826408658714715	3.6	4.8351349747542915832	3.6	5.5685715476033617946	3.65	4.2339466934640250003	3.65	4.8694691267054093085	3.65	5.5963433463990593931	3.6	4.1797601122638669283	3.6	4.8138449282224220959	3.6	5.5456538016439377132
3.65	4.2432255154660268277	3.65	4.8871001341812939107	3.65	5.6221250354073657327	3.65	4.2421976123718759086	3.65	4.8850334560401811517	3.65	5.6187174882307950535	3.65	5.6187174882307950535	3.65	4.2391179624316443267	3.65	4.8789765124101928992	3.65	5.6092194907012743019	3.7	4.2811494852644412825	3.7	4.9135147518425033431	3.7	5.6372081425449443984	3.65	4.2269169501813283891	3.65	4.8578183373589767875	3.65	5.5860556284372745204
3.7	4.2902794321502940159	3.7	4.9309447808083982642	3.7	5.6627205949207561193	3.7	4.2892612638810304295	3.7	4.9289063152933700288	3.7	5.659371525465829979	3.7	5.659371525465829979	3.7	4.2862126809195644838	3.7	4.9229266002291220212	3.7	5.6500125639756973714	3.75	4.3283470263438989825	3.75	4.9576634141761046668	3.75	5.6782179899967928998	3.7	4.274126394343089256	3.7	4.9019018121300373794	3.7	5.6266345693058838623
3.75	4.3373898426990023515	3.75	4.9748992562065228443	3.75	5.7034649269026034909	3.75	4.3363819585047453197	3.75	4.9728877912613107463	3.75	5.7001719535334968042	3.75	5.7001719535334968042	3.75	4.3333622248969837995	3.75	4.9669821310889462629	3.75	5.6909473461928088144	3.8	4.3755963198901444742	3.8	5.0019119940632790472	3.8	5.7193688527957102307	3.75	4.3213867541299815109	3.75	4.9460916434581127466	3.75	5.6673844055214496398
3.8	4.3845549326779272948	3.8	5.0189604786510076969	3.8	5.7443545441129608185	3.8	4.3835564765048390591	3.8	5.0169748113756516573	3.8	5.7411153877536569726	3.8	5.7411153877536569726	3.8	4.3805648644230376047	3.8	5.0111402077060942087	3.8	5.73202053046795281	3.85	4.4228946411921272297	3.85	5.0462576435412520637	3.85	5.760656914590452785	3.8	4.3686964213307262714	3.8	4.9903843223459061349	3.8	5.7082992188529447606
3.85	4.4317729673079523195	3.85	5.0631254781782064808	3.85	5.7853860588438252561	3.85	4.4307839514585534758	3.85	5.0611644813739138656	3.85	5.7821985368971556373	3.85	5.7821985368971556373	3.85	4.4278189418763986299	3.85	5.0553980389798180209	3.85	5.7732289161239337591	3.9	4.4702414378624940581	3.9	5.0906978247017798902	3.9	5.8020785296762958363	3.85	4.4160538645023925273	3.85	5.0347765258892621979	3.85	5.749373379042043084
3.9	4.4790422870689491926	3.9	5.1073913917993418476	3.9	5.8265561797808198576	3.9	4.4780615135577938676	3.9	5.1054539825471170362	3.9	5.823418202414963291	3.9	5.823418202414963291	3.9	4.4751228773983926505	3.9	5.0997529352823173415	3.9	5.8145694035353282999	3.95	4.517634518513432831	3.95	5.1352298203726589554	3.95	5.8436302124987619225	3.9	4.4634576238171708091	3.9	5.0792651042929323075	3.9	5.7906015311268425633
3.95	4.5263613036407218705	3.95	5.1517554589440712931	3.95	5.8678617089843754632	3.95	4.5253888201964180881	3.95	5.1498406179383359079	3.95	5.8647712735207119262	3.95	5.8647712735207119262	3.95	4.5224751524469481663	3.95	5.1442023032289590247	3.95	5.8560389893630325555	4.	4.5651487251155195488	4.	5.1798507581548322532	4.	5.8853086263784299944	3.95	4.5109063063774428287	3.95	5.1238470688359060028	3.95	5.8319785827375600772
4.	4.5737284960938364281	4.	5.1962150171218737977	4.	5.909299538981965834	4.	4.5727643924717850632	4.	5.1943217705642011214	4.	5.9062547264577020471	4.	5.9062547264577020471	4.	4.5698742717952663147	4.	5.188743642770279924	4.	5.89763476223050024	4.05	4.6126001245661703393	4.05	5.2245596324574715206	4.05	5.9271105771613272605	4.	4.5583985817941526598	4.	5.1685195807254517911	4.	5.873499691471368179
4.05	4.6211424073217156765	4.05	5.2407674977899111584	4.05	5.9508666499637586058	4.05	4.6201856108767873792	4.05	5.2388949199464404087	4.05	5.9478656202170216445	4.05	5.9478656202170216445	4.05	4.6173189613944442629	4.05	5.233374538069277263	4.05	5.9393538983545611128	4.1	4.6600788021168079283	4.1	5.269352808040922964	4.1	5.969032999704999218	4.05	4.6059331784514539716	4.05	5.2132799407997114241	4.05	5.9151602524383506589
4.1	4.6686016407099021574	4.1	5.285410422416706384	4.1	5.9925601070748003909	4.1	4.6676522277468155227	4.1	5.2835576315072349895	4.1	5.9896010957747759917	4.1	5.9896010957747759917	4.1	4.6648082590700941239	4.1	5.2780926703645431389	4.1	5.9811936581648140622	4.15	4.7076342063154606378	4.15	5.314228404179494472	4.15	6.0110729528234037513	4.1	4.6535088795253221656	4.1	5.2581255799913968753	4.1	5.9569558860549308466
4.15	4.7161048569295517222	4.15	5.3301413987310130266	4.15	6.0343770577976234425	4.15	4.7151625447632140461	4.15	5.3283075560886537032	4.15	6.0314583721913275037	4.15	6.0314583721913275037	4.15	4.712339455327074901	4.15	5.3228957680067925811	4.15	6.0231513831204258816	4.2	4.7552627505866471267	4.2	5.3591843791031611067	4.2	6.0532276113075169818	4.15	4.7011245199950542993	4.15	5.3030540505537028123	4.15	5.998882426149517019
4.2	4.7636507710738871209	4.2	5.3749581171500595012	4.2	6.0763147294198458177	4.2	4.7627135967007769538	4.2	5.3731423656144970373	4.2	6.073434744095531394	4.2	6.073434744095531394	4.2	4.7599127835585543398	4.2	5.3677816813976612898	4.2	6.0652244909349737227	4.25	4.8029126502402024777	4.25	5.4042187709276596808	4.25	6.095494258911046431	4.2	4.7487789833206104329	4.2	5.3480630179287856498	4.2	6.0409359084295713242
4.25	4.811238150044480909	4.25	5.4198583473606131081	4.25	6.1183704265814755301	4.25	4.8103013181691426955	4.25	5.4180590256986410633	4.25	6.1155275661658559903	4.25	6.1155275661658559903	4.25	4.8075265759234513497	4.25	5.4127483051887516256	4.25	6.1074104742498728942	4.3	4.8505750856230401509	4.3	5.44932966723264747	4.3	6.1378702818270419394	4.25	4.796471198701451504	4.25	5.3931502532724645993	4.25	6.0831125593518637769
4.3	4.8588657960551456335	4.3	5.464839934649420591	4.3	6.1605415288915437241	4.3	4.8579432735991025084	4.3	5.4630583009293327879	4.3	6.1577343316710084575	4.3	6.1577343316710084575	4.3	4.8551807697132339166	4.3	5.4577934748640276497	4.3	6.1497068944576433505	4.35	4.8984900962783981051	4.35	5.4945154520649076912	4.35	6.1803531599701252415	4.3	4.8442001384401526195	4.3	5.4383136265470446698	4.3	6.1254087854243500514
4.35	4.9065326052355913458	4.35	5.5099007987287740982	4.35	6.2028254886564334982	4.35	4.9056161900317284494	4.35	5.5081351449982070002	4.35	6.2000524990109549665	4.35	6.2000524990109549665	4.35	4.9028710902345504525	4.35	5.5029156406438175073	4.35	6.1921113912691659383	4.4	4.9461987572870735114	4.4	5.5397740012993729289	4.4	6.2229404731656451755	4.35	4.8919648682531848346	4.35	5.4835510987288417504	4.35	6.1678211628617076975
4.4	4.9542374634588767274	4.4	5.5550389276978898266	4.4	6.2452198285952100497	4.4	4.9533269250997312436	4.4	5.5532885999282791689	4.4	6.2424796660955649187	4.4	6.2424796660955649187	4.4	4.9505996005282952724	4.4	5.5481124976366117697	4.4	6.2346216560886311666	4.45	4.9938624660383347016	4.45	5.5851019421960961494	4.45	6.2656298746451488563	4.4	4.9397642995071706443	4.4	5.5288607252796538897	4.4	6.2103464283655247196
4.45	5.0019793134880342791	4.45	5.6002523769858202031	4.45	6.2877221396927579897	4.45	5.0010744273949241324	4.45	5.5985167542603525844	4.45	6.2850134786553813949	4.45	6.2850134786553813949	4.45	4.9983643197368243433	4.45	5.5933823483902961548	4.45	6.2772354536190956668	4.5	5.0416907903351561884	4.5	5.6305000558484767905	4.5	6.3084191046534726722	4.45	4.9875975954691666844	4.45	5.5742406242742143546	4.45	6.252981468504824434
4.5	5.0497571506942641279	4.5	5.645539267107779194	4.5	6.3303300791115298234	4.5	5.0488576983097903873	4.5	5.6438177597555530405	4.5	6.3276516464550279785	4.5	6.3276516464550279785	4.5	5.0461637612568796426	4.5	5.6387234135742137214	4.5	6.3199506079067561534	4.55	5.0895570508353119354	4.55	5.6759656760392547223	4.55	6.3513059801959589143	4.5	5.035463975938616861	4.5	5.6196890137518333939	4.5	6.295723312563899802
4.55	5.0975700021069447326	4.55	5.6908977802086530557	4.55	6.3730413681282421445	4.55	5.0966757999791639215	4.55	5.6891898276140385013	4.55	6.3703919414027180916	4.55	6.3703919414027180916	4.55	5.0939986323298559863	4.55	5.6841339927207365617	4.55	6.362765001425322714	4.6	5.1374448801026208397	4.6	5.7214973412757183574	4.6	6.3942883900559447291	4.55	5.0833624591038785973	4.55	5.6652041651628266739	4.55	6.338569122923440582
4.6	5.1454169311248530483	4.6	5.7363261578775406595	4.6	6.4158537901562101464	4.6	5.1445278407387723864	4.6	5.7346312236790274341	4.6	6.4132321957053643403	4.6	6.4132321957053643403	4.6	5.1418660908829665121	4.6	5.7296123899764495108	4.6	6.4056765749244835337	4.65	5.1853701064966686124	4.65	5.7670933648891095446	4.65	6.4373642916352251067	4.6	5.1312922930859797776	4.6	5.7107844255487702465	4.6	6.3815161877177693892
4.65	5.1932970357964777388	4.65	5.7818226988061007515	4.65	6.4587651888205557866	4.65	5.1924129465284241647	4.65	5.7801402646979874117	4.65	6.4561703000771086286	4.65	6.4561703000771086286	4.65	5.1897664876356879431	4.65	5.775156758079109946	4.65	6.4486833246721383755	4.7	5.2333261960697440176	4.7	5.8127523008521077116	4.7	6.4805317075583144445	4.65	5.1792526813899838213	4.65	5.7564282031692673978	4.65	6.4245619132536513977
4.7	5.2412094472005200994	4.7	5.8273857565519889683	4.7	6.5017734660904878141	4.7	5.2403302418347618782	4.7	5.8257153208109784334	4.7	6.4992042020020710602	4.7	6.4992042020020710602	4.7	5.2376978002747569144	4.7	5.820766384237827941	4.7	6.4917833001270497177	4.75	5.2813123767173168285	4.75	5.8584727021433375966	4.75	6.5237887223613617355	4.7	5.2272428673577554363	4.7	5.8021339662872694978	4.7	6.4677038170166690263
4.75	5.2891533279295093119	4.75	5.8730137374025248551	4.75	6.5448765804674442523	4.75	5.2882788554045087549	4.75	5.8713548237598303923	4.75	6.5423319040310456396	4.75	6.5423319040310456396	4.75	5.2856603994327989112	4.75	5.8664388888841845652	4.75	6.5349746013171384801	4.8	5.3293279031447950139	4.8	5.9042531673094596011	4.8	6.5671334794781956088	4.75	5.2752621209017835502	4.75	5.8479002395540788845	4.75	6.5109395210871140548
4.8	5.3371278706667295949	4.8	5.9187050983338150478	4.8	6.5880725452279901988	4.8	5.3362579521282014965	4.8	5.9170572661043670865	4.8	6.5855514620791356966	4.8	6.5855514620791356966	4.8	5.3336541083471089684	4.8	5.9121732508954801753	4.8	6.5782553796566427518	4.8500000000000005	5.3773720653495111095	4.8500000000000005	5.9500923387891979479	4.8500000000000005	6.6105641784299034015	4.8	5.3233097367293175174	4.8	5.8937256008343047636	4.8	6.5542667459621016587
4.8500000000000005	5.3851323145277339831	4.8500000000000005	5.9644583449347810512	4.8500000000000005	6.6313594267200376454	4.8500000000000005	5.3842667607636638788	4.8500000000000005	5.9628211826856886571	4.8500000000000005	6.6288609837396076786	4.8500000000000005	6.6288609837396076786	4.8500000000000005	5.381677284266077245	4.8500000000000005	5.9579664557077192819	4.8500000000000005	6.6216238299635817967	4.9	5.4254441391215695243	4.9	5.9959888998988137944	4.9	6.6540790721862380872	4.8500000000000005	5.3713850331105881941	4.8500000000000005	5.9396086785033679579	4.8500000000000005	6.5976833047669909831
4.9	5.4331658644404810357	4.9	6.0102720289022836727	4.9	6.6747353427120139615	4.9	5.4323045574620336758	4.9	6.0086451401041493054	4.9	6.6722586266918990483	4.9	6.6722586266918990483	4.9	5.4297256113719590387	4.9	6.003820919344793461	4.9	6.6650782116535824887	4.95	5.4735434817364135937	4.95	6.0419415755467895629	4.95	6.6976764647602966878	4.9	5.4194873563492585305	4.9	5.9855481485158909707	4.9	6.6411870978353341994
4.95	5.4812277510143438938	4.95	6.0561447558222530018	4.95	6.7181984608075999186	4.95	5.4803716429561625034	4.95	6.054528319874028169	4.95	6.7157425816786414142	4.95	6.7157425816786414142	4.95	5.4778040920612582003	4.95	6.0497318779322330576	4.95	6.7086168032314965632	5.	5.5216694339925458565	5.	6.0879491281564387773	5.	6.7413547088906498322	4.95	5.467616069355470722	4.95	6.0315427323023431967	4.95	6.6847761076434295394
5.	5.5293176680787570129	5.	6.1020751445044492144	5.	6.7617469968350793332	5.	5.528464334442259376	5.	6.1004678774808955	5.	6.7593111486758361058	5.	6.7593111486758361058	5.	5.5259097927973939379	5.	6.0956991194370647805	5.	6.7522379443131206407	5.05	5.5698213719698293612	5.05	6.1340103576719139413	5.05	6.7851122039425818252	5.	5.5157705559993807895	5.	6.0775911942544545544	5.	6.7284483940744532311
5.05	5.5774340093957045006	5.05	6.1480619126058549035	5.05	6.8053792134962923198	5.05	5.5765848643640843265	5.05	6.1464635736868949206	5.05	6.802962579545811259	5.05	6.802962579545811259	5.05	5.5740420598962420905	5.05	6.1417213896015445408	5.05	6.7959400127104583201	5.1000000000000005	5.6179986765338411192	5.1000000000000005	6.1801240986699163384	5.1000000000000005	6.8289473938733213041	5.05	5.5639501235551607044	5.05	6.1236923386900808395	5.05	6.7722020900001906479
5.1000000000000005	5.6255774283221491674	5.1000000000000005	6.1941037452654061834	5.1000000000000005	6.8490934186926247654	5.1000000000000005	5.6247317269963444742	5.1000000000000005	6.192514280588781678	5.1000000000000005	6.8466952332375832796	5.1000000000000005	6.8466952332375832796	5.1000000000000005	5.6222002608315854867	5.1000000000000005	6.1877974713482849574	5.1000000000000005	6.8397214273618801026	5.15	5.666200771596597943	5.15	6.2262892212299781288	5.15	6.8728587654408900984	5.1000000000000005	5.6121544167266728075	5.1000000000000005	6.1698450027581643948	5.1000000000000005	6.8160353971130208182
5.15	5.6737460195870133182	5.15	6.240199436221685406	5.15	6.8928879643727356089	5.15	5.6729042076065933944	5.15	6.2386184957555448815	5.15	6.8905074954213890674	5.15	6.8905074954213890674	5.15	5.6703837840052536751	5.15	6.2339261834601654417	5.15	6.88358064704080748	5.2	5.7144270841505831455	5.2	6.2725046271554315845	5.2	6.9168448463710823924	5.15	5.6603838124351719462	5.15	6.2160480879948111251	5.15	6.8599465821755947968
5.2	5.7219401048035149625	5.2	6.2863477636349921335	5.2	6.9367612449648324544	5.2	5.7211017299816282402	5.2	6.2847750429152298952	5.2	6.9343977930709600455	5.2	6.9343977930709600455	5.2	5.7185920379377114812	5.2	6.2801063792872613579	5.2	6.9275161691120646829	5.25	5.7626770643270928688	5.25	6.3187692512464821624	5.25	6.9609042038243645618	5.2	5.7086343236555124809	5.2	6.2623004760735686385	5.2	6.9039339731537596553
5.25	5.7701585849936768214	5.25	6.3325475716415725532	5.25	6.9807116962098048953	5.25	5.7693237053516326841	5.25	6.3309827828734162655	5.25	6.9783645934493205099	5.25	6.9783645934493205099	5.25	5.7668244504307285292	5.25	6.3263369455064946363	5.25	6.9715265283339177599	5.3	5.8109501777850939354	5.3	6.3650820570728980462	5.3	7.0050354427038609437	5.25	5.7569087254592429405	5.25	6.3086011719657527592	5.25	6.9479959563185654242
5.3	5.8183988330642437855	5.3	6.3787976406756369953	5.3	7.0247377927642128633	5.3	5.8175695613193838985	5.3	6.3772405956785206106	5.3	7.0224064026025052633	5.3	7.0224064026025052633	5.3	5.8150804676163125171	5.3	6.3726168009272147211	5.3	7.0156102957040331631	5.3500000000000005	5.8592459079892990696	5.3500000000000005	6.4114420386932346858	5.3500000000000005	7.0492372043490114983	5.3	5.8052073687266638055	5.3	6.3549491806682041984	5.3	6.992130974550653097
5.3500000000000005	5.8666671707227618971	5.3500000000000005	6.425097141333160884	5.3500000000000005	7.0688380524602441363	5.3500000000000005	5.8658387468246414717	5.3500000000000005	6.4235473882348845315	5.3500000000000005	7.0665217641530935127	5.3500000000000005	7.0665217641530935127	5.3500000000000005	5.863359552938800226	5.3500000000000005	6.41894489533837976	5.3500000000000005	7.0597660773476094718	5.4	5.9075637541559720611	5.4	6.4578482181705808318	5.4	7.0935081650974605033	5.3500000000000005	5.85352804277575072	5.3500000000000005	6.4013434054616592944	5.3500000000000005	7.036337521015463103
5.4	5.9149554844113158514	5.4	6.4714447278387514323	5.4	7.1130110237842794436	5.4	5.9141307623599105501	5.4	6.4699022492503198901	5.4	7.1107092585148599963	5.4	7.1107092585148599963	5.4	5.9116611863871029709	5.4	6.4653202084004764201	5.4	7.1039925134460978473	5.45	5.9559029192606603956	5.45	6.5042996217314593985	5.45	7.1378470339048152141	5.4	5.9018669807004498115	5.4	6.4477827661983424693	5.4	7.0806141345190677147
5.45	5.9632670611696441431	5.45	6.5178394700448654958	5.45	7.1572552967546103646	5.45	5.9624433092423694703	5.45	6.5163038225449528201	5.45	7.1549675181419619892	5.45	7.1549675181419619892	5.45	5.9599848644796343835	5.45	6.5117417486089169261	5.45	7.148288277205699812	5.5	6.0042638675215362443	5.5	6.5507953943665484345	5.5	7.1822525566607443642	5.45	5.9502263006859670254	5.45	6.4942665040778672731	5.45	7.1249594033142787518
5.5	6.0115999744429706329	5.5	6.5642803592997122315	5.5	7.2015694951898422545	5.5	6.0107811216213253591	5.5	6.5627513331751881651	5.5	7.1992951394351943458	5.5	7.1992951394351943458	5.5	6.0083301003816039553	5.5	6.5582085523672253023	5.5	7.1926520738661235147	5.55	6.0526452075767406049	5.55	6.5973345677657912019	5.55	7.2267235039734725861	5.5	5.9986095221907861097	5.5	6.5407939345722283377	5.5	7.16937196636598166
5.55	6.0599544628840245354	5.55	6.6107664229102106393	5.55	7.245952277298474661	5.55	6.0591385147139566618	5.55	6.6092438506339757412	5.55	7.2436908590470122173	5.55	7.2436908590470122173	5.55	6.0566964215765289629	5.55	6.6047196830112712343	5.55	7.2370826397456591857	5.6000000000000005	6.1010468082455260979	5.6000000000000005	6.6439162905802001625	5.6000000000000005	7.2712586811467756922	5.55	6.0470139897100976029	5.55	6.5873640389806517357	5.55	7.2138505020869466447
5.6000000000000005	6.1083297765483008246	5.6000000000000005	6.6572967094789840237	5.6000000000000005	7.2904023345902695987	5.6000000000000005	6.107516820085206864	5.6000000000000005	6.6557803661638828218	5.6000000000000005	7.2881533737481108175	5.6000000000000005	7.2881533737481108175	5.6000000000000005	6.1050914850479520596	5.6000000000000005	6.6512745238549147741	5.6000000000000005	7.2815787361103175985	5.65	6.1494682397273588476	5.65	6.6905397120012844024	5.65	7.3158569216154811627	5.6000000000000005	6.0954364653374530264	5.6000000000000005	6.6339757756131308005	5.6000000000000005	7.2583937233332614906
5.65	6.1567255962066437184	5.65	6.7038702999698803247	5.65	7.3349183908669723589	5.65	6.1559155212039731366	5.65	6.7023598270468402259	5.65	7.3326814295856428755	5.65	7.3326814295856428755	5.65	6.1534882831932641518	5.65	6.6978714131274500729	5.65	7.3261391792552134848	5.7	6.1979090851435944668	5.7	6.7372040040835692691	5.7	7.3605170870738239905	5.65	6.1438776416779719799	5.65	6.6806283707529556845	5.65	7.3030003831652635606
5.7	6.2051414096112258388	5.7	6.7504862990048737667	5.7	7.3794992012790608223	5.7	6.2043333380769933377	5.7	6.748982037213642396	5.7	7.3772738026453978996	5.7	7.3772738026453978996	5.7	6.2019174035032865515	5.7	6.7445100531448229717	5.7	7.3707627628982254849	5.75	6.2463689392393638571	5.75	6.7839083609445739579	5.75	7.4052380665453515462	5.7	6.1923383651253203658	5.7	6.7273210877406289245	5.7	7.3476692738531672489
5.75	6.2535768199301540601	5.75	6.7971438366689290449	5.75	7.4241435513995428704	5.75	6.2527709960632329383	5.75	6.7956449573947243531	5.75	7.4219292897568495626	5.75	7.4219292897568495626	5.75	6.2503635897921310343	5.75	6.7911896308514360256	5.75	7.4154483588952672195	5.8	6.2948474096914905253	5.8	6.8306519980884682763	5.8	7.4500187755006063661	5.75	6.2408173539792691505	5.75	6.7740531649599157814	5.75	7.3923992223855072234
5.8	6.3020314003852523742	5.8	6.8438420673562021878	5.8	7.4688502563451061115	5.8	6.3012290059700870925	5.8	6.8423473330381456545	5.8	7.466646731065797235	5.8	7.466646731065797235	5.8	6.2988287433267645432	5.8	6.8379092234151457783	5.8	7.4601948407449401369	5.8500000000000005	6.3433441121736227664	5.8500000000000005	6.8774341515247550382	5.8500000000000005	7.4948581550113727085	5.8	6.289314636044725476	5.8	6.820823798391849972	5.8	7.4371890876905581248
5.8500000000000005	6.3505047480000908697	5.8500000000000005	6.8905801685166933762	5.8500000000000005	7.5136181599164044858	5.8500000000000005	6.3497051869133974613	5.8500000000000005	6.8890922171510966751	5.8500000000000005	7.511425030146026928	5.8500000000000005	7.511425030146026928	5.8500000000000005	6.3473124137289648154	5.8500000000000005	6.8846680389465407603	5.8500000000000005	7.5050011131499396675	5.9	6.3918586986075166907	5.9	6.9242540781392087674	5.9	7.5397551709693360379	5.8500000000000005	6.3378297664178578879	5.8500000000000005	6.8676322561053214372	5.8500000000000005	7.4820377610099331721
5.9	6.3989964729577839884	5.9	6.9373573402346688355	5.9	7.5584461337744307669	5.9	6.3981994297131047266	5.9	6.9358745539885144301	5.9	7.5562630130535481776	5.9	7.5562630130535481776	5.9	6.3958142453320615328	5.9	6.9314653036379800579	5.9	7.5498661059680695224	5.95	6.4403907229391288211	5.95	6.9711110502554547044	5.95	7.5847088132418305406	5.9	6.3863617453482154657	5.9	6.9144779141489796859	5.9	7.5269441602366412596
5.95	6.4475061938590604721	5.95	6.984172804404330457	5.95	7.6033330766434675672	5.95	6.4467116147439032809	5.95	6.9826950299043085653	5.95	7.6011596193517694694	5.95	7.6011596193517694694	5.95	6.4443338428833843541	5.95	6.9783002677056844828	5.95	7.5947887737923290552	6.	6.4889398346185122735	6.	7.0180043613955208702	6.	7.629718095013165775	5.95	6.4349113232492890924	5.95	6.9613597468365169991	5.95	7.5719072475097121271
6.	6.4960335413290619045	6.	7.0310258037500202113	6.	7.6482779135398088212	6.	6.4952413750114842936	6.	7.0295528942106848434	6.	7.6461137893866613914	6.	7.6461137893866613914	6.	6.4928708957539154211	6.	7.0251721945990904778	6.	7.639768094958670528	6.05	6.5375059870885916286	6.05	7.0649333354960899119	6.05	7.6747820523859179936	6.	6.4834784767217628254	6.	7.0082774417147967943	6.	7.6169259902461068124
6.05	6.5445781635088667242	6.05	7.0779156018438090778	6.05	7.6932795950307099461	6.05	6.5437891987453983565	6.05	7.076449583407018959	6.05	7.6911245195370724894	6.05	7.6911245195370724894	6.05	6.5414245062794346374	6.05	7.0720802065016661567	6.05	7.6848030654708033548	6.1000000000000005	6.5860885077569325417	6.1000000000000005	7.1118972890658032595	6.1000000000000005	7.7198997428673217404	6.05	6.5320614191434122009	6.05	7.0552301606430988901	6.05	7.6619993979116971139
6.1000000000000005	6.5931396667621868727	6.1000000000000005	7.1248414806328529891	6.1000000000000005	7.7383370965106111899	6.1000000000000005	6.5923527695287704228	6.1000000000000005	7.1233787396949076005	6.1000000000000005	7.73619070628829662	6.1000000000000005	7.73619070628829662	6.1000000000000005	6.5899916055550710656	6.1000000000000005	7.1190246840715089367	6.1000000000000005	7.7298927354277386418	6.15	6.6346871757429579477	6.15	7.1588955722657150925	6.15	7.7650702455931334908	6.1000000000000005	6.5806604545033899014	6.1000000000000005	7.1022172726146549335	6.1000000000000005	7.7071265018197327682
6.15	6.641717847539263933	6.15	7.17180274108418666	6.15	7.7834494175018639559	6.15	6.640932797102030056	6.15	7.1703435658529015451	6.15	7.7813114471125983836	6.15	7.7813114471125983836	6.15	6.6385829967901817622	6.15	7.1660027431543994653	6.15	7.7750361088994157842	6.2	6.6833016889519661321	6.2	7.205927548692862632	6.2	7.8102926603508633105	6.15	6.629273654644460313	6.15	7.1492383304421329604	6.15	7.7523063664513626103
6.2	6.6903125412476956462	6.2	7.2187987171684771228	6.2	7.828615581047044653	6.2	6.6895289369408247405	6.2	7.2173440387346003873	6.2	7.8264857640906376738	6.2	7.8264857640906376738	6.2	6.6871862832584591138	6.2	7.2130155900556040133	6.2	7.8202322843289795071	6.25	6.7319317519463773003	6.25	7.2529925975168373975	6.25	7.8555661070109301937	6.2	6.6779056768103196237	6.2	7.1962921632386438888	6.2	7.7975380466926056654
6.25	6.7389216746018691563	6.25	7.2658287443436772886	6.25	7.8738346330035443673	6.25	6.7381416899663620488	6.25	7.2643781031657938958	6.25	7.8717126986549929313	6.25	7.8717126986549929313	6.25	6.7358053293713011957	6.25	7.2600620181507373879	6.25	7.8654803421638469047	6.3	6.7805770335596474856	6.3	7.3000901115410050985	6.3	7.9008897249329661514	6.25	6.7265512682217184177	6.25	7.243378721511264661	6.25	7.842820670434152141
6.3	6.7875483022460364304	6.3	7.3128921619512764166	6.3	7.9191056415978031528	6.3	6.7867697310929288249	6.3	7.3114456458089276796	6.3	7.916991335075839953	6.3	7.916991335075839953	6.3	6.7844399444797896219	6.3	7.3071415154696339437	6.3	7.9107793916206416164	6.3500000000000005	6.8292372783522335477	6.3500000000000005	7.3472195016420735577	6.3500000000000005	7.9462626725626989273	6.3	6.775211797479170796	6.3	7.2904972334081193324	6.3	7.8881533542473050391
6.3500000000000005	6.8361928888850422256	6.3500000000000005	7.3599883161400619591	6.3500000000000005	7.964427697396791375	6.3500000000000005	6.8354130726094195645	6.3500000000000005	7.3585458104987925985	6.3500000000000005	7.9623207725481361308	6.3500000000000005	7.9623207725481361308	6.3500000000000005	6.8330900354612603746	6.3500000000000005	7.3542531294494094624	6.3500000000000005	7.956128560635588862	6.4	6.8779158014975512259	6.4	7.3943803321581615067	6.4	7.9916841305676738014	6.3500000000000005	6.8238869901807926264	6.3500000000000005	7.3376471260726446048	6.3500000000000005	7.9335352443326434434
6.4	6.884845915123590855	6.4	7.4071166198108302206	6.4	8.0097999055204127921	6.4	6.8840725131197288881	6.4	7.405676252410310086	6.4	8.0077000478442105207	6.4	8.0077000478442105207	6.4	6.8817542476632174337	6.4	7.4013966048257457506	6.4	8.001527001204397586	6.45	6.9266012966660082521	6.45	7.4415716042626325722	6.45	8.0371532817613329674	6.4	6.872574133344599125	6.4	7.3848274224892777982	6.4	7.9789654937243572846
6.45	6.9335169171602127538	6.45	7.4542765081287972648	6.45	8.0552214033794154816	6.45	6.9327448159969965969	6.45	7.4528420517188691792	6.45	8.0531285777622923519	6.45	8.0531285777622923519	6.45	6.9304330474344119557	6.45	7.4485717009850803438	6.45	8.0469738806661548562	6.5	6.9753049505408053978	6.5	7.4887932319605878238	6.5	8.0826693515475769254	6.45	6.9212802544696465735	6.45	7.4320388285030142659	6.45	8.0244433299219376396
6.5	6.982202385847343427	6.5	7.5014673750887228868	6.5	8.1006913394562758952	6.5	6.9814322407279153501	6.5	7.5000358174222229149	6.5	8.0986051743534674685	6.5	8.0986051743534674685	6.5	6.97912522252604379	6.5	7.4957774123406236164	6.5	8.092468367006612342	6.55	7.0240222681692099086	6.55	7.5360444996484058847	6.55	8.1282315637998010643	6.5	6.9699978091793430956	6.5	7.4792795602226304728	6.5	8.0699679176115641996
6.55	7.0309020252230098511	6.55	7.5486886539542215718	6.55	8.1462088838972876959	6.55	7.0301316599349583156	6.55	7.5472622787241233954	6.55	8.1441292577903379184	6.55	8.1441292577903379184	6.55	7.0278317928976111374	6.55	7.5430116726912688079	6.55	8.1380096521873405194	6.6000000000000005	7.0727531985020169774	6.6000000000000005	7.5833248975128234299	6.6000000000000005	8.173839164936038222	6.55	7.0187289776243987008	6.55	7.5265495102808905744	6.55	8.1155384945533504487
6.6000000000000005	7.079615613892363872	6.6000000000000005	7.5959397922465907532	6.6000000000000005	8.1917732256503882611	6.6000000000000005	7.0788489810170570002	6.6000000000000005	7.5945158031458762283	6.6000000000000005	8.1896998701334273134	6.6000000000000005	8.1896998701334273134	6.6000000000000005	7.0765537403219070879	6.6000000000000005	7.5902742234556243003	6.6000000000000005	8.1835969908096627114	6.65	7.1214975006013837223	6.65	7.6306339155565755946	6.65	8.2194914169668100076	6.6000000000000005	7.0674738345558568977	6.6000000000000005	7.5738481594780554327	6.6000000000000005	8.1611543026682474994
6.65	7.1283428427992786359	6.65	7.6432202512126415467	6.65	8.237383571961346085	6.65	7.1275781105262925711	6.65	7.6417996889786113982	6.65	8.2353163173109664628	6.65	8.2353163173109664628	6.65	7.1252900886333291404	6.65	7.6375672977219510269	6.65	8.2292296622652465137	6.7	7.1702549311986260798	6.7	7.677971055567713521	6.7	8.2651875975988233633	6.65	7.1162315098735149674	6.65	7.6211750642089209967	6.65	8.2068146020946417366
6.7	7.1770835046768325944	6.7	7.6905295052214710132	6.7	8.2830391478821665082	6.7	7.1763206283072052207	6.7	7.6891123099977290908	6.7	8.2809778072865577502	6.7	8.2809778072865577502	6.7	7.1740391512723736604	6.7	7.6848919805637016707	6.7	8.2749069031936659601	6.75	7.2190252570599596886	6.75	7.725335831200280168	6.75	8.3109269998405638766	6.7	7.1650019998742475203	6.7	7.6685296039991812833	6.7	8.2525186666153245783
6.75	7.2258439680340103595	6.75	7.7378678127184864506	6.75	8.3287392071101554804	6.75	7.2250762533538796016	6.75	7.7364528602394926132	6.75	8.3266835886086404473	6.75	8.3266835886086404473	6.75	7.2228005822396107841	6.75	7.7322455043313472606	6.75	8.3206279153846254441	6.8	7.2678082482928577196	6.8	7.772727767379677106	6.8	8.3567089315988318899	6.75	7.2137839142971169507	6.75	7.7159112948564344482	6.75	8.2982657864384264539
6.8	7.2746026254334748129	6.8	7.7852323592874828479	6.8	8.3744829796327418723	6.8	7.2738448104562371578	6.8	7.7838216049095948119	6.8	8.3724329283826525785	6.8	8.3724329283826525785	6.8	7.2715748788097963501	6.8	7.7796237840752287023	6.8	8.3663919494543039464	6.8500000000000005	7.3166036823801083729	6.8500000000000005	7.8201464001458581343	6.8500000000000005	8.4025327153049398969	6.8	7.2625775469284426416	6.8	7.7633197790982558814	6.8	8.3440552694831929039
6.8500000000000005	7.3233823173238263118	6.8500000000000005	7.8326248179571847262	6.8500000000000005	8.4202697588252127088	6.8500000000000005	7.3226260203636341456	6.8500000000000005	7.8312173599555490913	6.8500000000000005	8.4182251078567387871	6.8500000000000005	8.4182251078567387871	6.8500000000000005	7.3203614709131885294	6.8500000000000005	7.8270261698020271463	6.8500000000000005	8.4121983551692769534	6.9	7.365365486686340195	6.9	7.8675894164289783589	6.9	8.4483976935481396518	6.8500000000000005	7.3113886812329115195	6.8500000000000005	7.8107553345838056476	6.8500000000000005	8.3898864633907424864
6.9	7.3721758051375544834	6.9	7.8800444282889124266	6.9	8.466098845678513334	6.9	7.3714197525089696728	6.9	7.8786398221824490301	6.9	8.4640594233505478573	6.9	8.4640594233505478573	6.9	7.3691592585092123697	6.9	7.8744557397267648351	6.9	8.4580465178692732986	6.95	7.414163438291270747	6.95	7.9150588154644816034	6.95	8.49430317466491881	6.9	7.3602073471121122988	6.9	7.8582160738459040107	6.9	8.4357586537279773253
6.95	7.4209797262898374035	6.95	7.9274901728704224546	6.95	8.5119695361252622131	6.95	7.4202256627150320257	6.95	7.9260885905948808882	6.95	8.5099351893484387858	6.95	8.5099351893484387858	6.95	7.4179691727874846479	6.95	7.9219138328583807874	6.95	8.5039357545748092564	7.	7.4630624917399009657	7.	7.9625579971782303342	7.	8.5402486125425254084	6.95	7.409040409598986753	6.95	7.9057027184081612349	6.95	8.4816712613497945368
7.	7.4697959111857353661	7.	7.9749618797383113058	7.	8.5578811548985472968	7.	7.4690435877631498677	7.	7.9735631942794946947	7.	8.5558517332874155921	7.	8.5558517332874155921	7.	7.4667938369281028409	7.	7.9693965753153738539	7.	8.5498653402322087455	7.05	7.5119055693043003509	7.05	8.0100789862323030437	7.05	8.5862333060571692888	7.	7.457883797901135523	7.	7.9532142067291383606	7.	8.5276235967191730661
7.05	7.518623988033714095	7.05	8.0224590200891872019	7.05	8.6038330388896131956	7.05	7.5178733188680180298	7.05	8.0210631926861618354	7.05	8.6018083976403601551	7.05	8.6018083976403601551	7.05	7.5156275219247948707	7.05	8.0169058283438942929	7.05	8.5958346742670526766	7.1000000000000005	7.560760056582077849	7.1000000000000005	8.0576245070084403622	7.1000000000000005	8.6322566689529288614	7.05	7.506740461294295142	7.05	8.0007507470295974335	7.05	8.5736150623937562464
7.1000000000000005	7.5674674846762226385	7.1000000000000005	8.0699810259055844975	7.1000000000000005	8.6498245391675003925	7.1000000000000005	7.5667146523441138324	7.1000000000000005	8.0685881555731210132	7.1000000000000005	8.6478045390727277405	7.1000000000000005	8.6478045390727277405	7.1000000000000005	7.5644738093414726511	7.1000000000000005	8.0644385920161934068	7.1000000000000005	8.6418431148961499049	7.15	7.6096257609175576634	7.15	8.1051941555621722614	7.15	8.6783181034108346258	7.1000000000000005	7.5556051568922522569	7.1000000000000005	8.0483109453432447654	7.1000000000000005	8.6196450438945194761
7.15	7.6163148084532553486	7.15	8.117527955033537605	7.15	8.6958550228537313411	7.15	7.6155673894509906628	7.15	8.1161376627071350407	7.15	8.6938395280777292881	7.15	8.6938395280777292881	7.15	7.6133314479857784676	7.15	8.111996113209925468	7.15	8.6878900548251910084	7.2	7.6585024801872758763	7.2	8.1527875360694664955	7.2	8.7244170237421751125	7.15	7.6044812575651734495	7.15	8.0958948773441536368	7.15	8.6657129432442978944
7.2	7.6651771429684608388	7.2	8.165098912029754437	7.2	8.7419238673974952702	7.2	7.66443133624413889	7.2	8.1637113035731009189	7.2	8.7399127486204021917	7.2	8.7399127486204021917	7.2	7.6622001899264171481	7.2	8.1595774980806394682	7.2	8.7339748892204157714	7.25	7.7073677583809567501	7.25	8.2004036863695197047	7.25	8.770552835515149647	7.2	7.6533697604513568417	7.2	8.1435026111687884144	7.2	8.7118181889813892641
7.25	7.7140505440560617916	7.25	8.212693655563145366	7.25	8.788030465757466279	7.25	7.7133063034047640794	7.25	8.2113086770877177315	7.25	8.7860235977901878532	7.25	8.7860235977901878532	7.25	7.7110798715828655615	7.25	8.2071825022895458411	7.25	8.7800970291891291121	7.3	7.7562922099327284969	7.3	8.2480447521024489408	7.3	8.8167250458787802686	7.25	7.7022682647511396413	7.25	8.1911334063201081269	7.25	8.7579602078844987869
7.3	7.7629347870419826934	7.3	8.2603117907855863322	7.3	8.8341742232013927179	7.3	7.7621921061179724072	7.3	8.2589293913327411045	7.3	8.8321714854624457493	7.3	8.8321714854624457493	7.3	7.7599703192548430127	7.3	8.2548106942939295478	7.3	8.8262558970024413546	7.3500000000000005	7.8052213202764740969	7.3500000000000005	8.2957074455199653221	7.3500000000000005	8.8629330536345997661	7.3	7.7511800797525271401	7.3	8.2387864889563014262	7.3	8.8041384356848658675
7.3500000000000005	7.8118297207581286585	7.3500000000000005	8.3079529335781767936	7.3500000000000005	8.8803545576447672865	7.3500000000000005	7.8110885639568201216	7.3500000000000005	8.3065730633006588634	7.3500000000000005	8.8783558339686128616	7.3500000000000005	8.8783558339686128616	7.3500000000000005	7.8088713767788781134	7.3500000000000005	8.3024616956845699074	7.3500000000000005	8.8724509271842341487	7.4	7.8541141438617911281	7.4	8.343390202459202247	7.4	8.9091762604719279546	7.3500000000000005	7.8000974666786101568	7.3500000000000005	8.2864628473289421122	7.3500000000000005	8.8503523405874109682
7.4	7.8607351446607596015	7.4	8.3556167074524692679	7.4	8.9265708992133362157	7.4	7.8599955006878479894	7.4	8.3542393186248540673	7.4	8.9245760777738376303	7.4	8.9245760777738376303	7.4	7.8577828463962556723	7.4	8.3501351402998467666	7.4	8.918681565655278335	7.45	7.9030327635797304561	7.45	8.3910964692853684943	7.45	8.9554542095628806475	7.4	7.8490264770306896515	7.4	8.3341606145159349573	7.4	8.8966013705330281585
7.45	7.9096505879452875339	7.45	8.4033027171442066394	7.45	8.9728226891378452873	7.45	7.9089127442000416635	7.45	8.4019277913429696929	7.45	8.9708316631637381316	7.45	8.9708316631637381316	7.45	7.9067045641426857828	7.45	8.3978306637731637397	7.45	8.9649472696947382181	7.5	7.9519797592457550971	7.5	8.4388251046340340918	7.5	9.0017664117962347448	7.45	7.8979660711457485809	7.45	8.3818801274595681616	7.45	8.9428850071371093296
7.5	7.9585786193300380021	7.5	8.4510107619771188685	7.5	9.0191093873298885762	7.5	7.9578401263715103779	7.5	8.4496381236693041955	7.5	9.0171220479394610494	7.5	9.0171220479394610494	7.5	7.9556363937067132506	7.5	8.4455479753825176605	7.5	9.0112475078566453829	7.55	8.0009343946284919964	7.55	8.4865735642543011594	7.55	9.0481122921826625678	7.5	7.9469155344128270776	7.5	8.429620949937118146	7.5	8.9892027351796377161
7.55	8.0075127027233607472	7.55	8.498740178366588675	7.55	9.0654304454026055229	7.55	8.0067774829262364109	7.55	8.497369965749884964	7.55	9.0634467011198543669	7.55	9.0634467011198543669	7.55	8.0045776830964808586	7.55	8.4932864364705573516	7.55	9.0575817590795274674	7.6000000000000005	8.0498923642849698924	7.6000000000000005	8.5343446134787419157	7.6000000000000005	9.0944913844318402341	7.55	7.9958746365706731457	7.55	8.4773827933874845429	7.55	9.0355540508651805742
7.6000000000000005	8.0564584360239139496	7.6000000000000005	8.5464908805312851937	7.6000000000000005	9.1117853512004851375	7.6000000000000005	8.0557246533526182779	7.6000000000000005	8.5451229754542067131	7.6000000000000005	9.1098051026527543341	7.6000000000000005	9.1098051026527543341	7.6000000000000005	8.0535327080829068985	7.6000000000000005	8.5410445959890452567	7.6000000000000005	9.1039494837688702571	7.65	8.0988598431283839764	7.65	8.582134956914308441	7.65	9.1409031876500338839	7.6000000000000005	8.0448437833923292829	7.6000000000000005	8.5251653985553898918	7.6000000000000005	9.0819384621134041325
7.65	8.1054138437674481366	7.65	8.5942624554300165788	7.65	9.1581735879524969033	7.65	8.1046814807716225944	7.65	8.5928968181551628085	7.65	9.1561967431334849742	7.65	9.1561967431334849742	7.65	8.1024906434078614909	7.65	8.5888267157222646115	7.65	9.1503502686911245932	7.7	8.1478377358256747565	7.7	8.6299456373918423796	7.7	9.1873472271821402005	7.65	8.093821238446993207	7.65	8.57296815434884917	7.65	9.1283554770679534104
7.7	8.1543787720550633056	7.7	8.6420545743359827446	7.7	9.2045946530087523948	7.7	8.1536478118418365246	7.7	8.6406911665248629108	7.7	9.20262112353152255	7.7	9.20262112353152255	7.7	8.1514612190086981483	7.7	8.6366275773516093224	7.7	9.1967835370729092509	7.75	8.1968244579239067066	7.75	8.6777764453868749241	7.75	9.2338230341946759159	7.7	8.1428087732236938125	7.7	8.6207910309169858866	7.7	9.1748046273347119694
7.75	8.203353073815406077	7.75	8.6898669158478162651	7.75	9.2510480539504162392	7.75	8.2026236474647623341	7.75	8.6885057307808125606	7.75	9.2490777556283340653	7.75	9.2490777556283340653	7.75	8.2004416330614054469	7.75	8.6844481944123493544	7.75	9.243248836777294385	7.8	8.2458202493015228746	7.8	8.7256267663752795636	7.8	9.2803301466041465444	7.75	8.1918051881613304716	7.75	8.6686336548256105336	7.75	9.22128544574317006
7.8	8.2523366022446443409	7.8	8.737699165832681603	7.8	9.2975333083227776688	7.8	8.251608388631156177	7.8	8.7363401062582023614	7.8	9.2955661582415013277	7.8	9.2955661582415013277	7.8	8.2494299391979227751	7.8	8.7322891628882234528	7.8	9.2897456995935102366	7.8500000000000005	8.2949515202301249759	7.8500000000000005	8.7734869777651703949	7.8500000000000005	9.3268679215901269514	7.8	8.2408105603563171258	7.8	8.7164957166958495478	7.8	9.2677974751203680995
7.8500000000000005	8.3013291656763658984	7.8500000000000005	8.7855510117450358288	7.8500000000000005	9.3440499431915789995	7.8500000000000005	8.300602344437282808	7.8500000000000005	8.7841940776923359179	7.8500000000000005	9.3420858640098267789	7.8500000000000005	9.3420858640098267789	7.8500000000000005	8.298428001190742298	7.8500000000000005	8.7801492813174245554	7.8500000000000005	9.3362736571972060448	7.9	8.3438871948422976115	7.9	8.8213790665221790598	7.9	9.3734361974578938488	7.8500000000000005	8.2898254084687479038	7.8500000000000005	8.7643769502725359824	7.8500000000000005	9.3143402694596379042
7.9	8.3503307094716518367	7.9	8.8334221597632236121	7.9	9.3905974956110067475	7.9	8.34960522388400702	7.9	8.8320673145668767808	7.9	9.3886364121144672667	7.9	9.3886364121144672667	7.9	8.347435010007063667	7.9	8.8280284347669251657	7.9	9.3828322624531579876	7.95	8.3928456953569167904	7.95	8.8692914650959209138	7.95	9.4200347323491657014	7.9	8.3388476394743984193	7.9	8.8122769948496785804	7.9	9.3609133836112942143
7.95	8.3993410755785572303	7.95	8.8813123138614904163	7.95	9.4371755114034854699	7.95	8.3986168898435902447	7.95	8.8799595231738394123	7.95	9.4352173515608862813	7.95	9.4352173515608862813	7.95	8.3964512793026256599	7.95	8.8759264001361408643	7.95	9.4294210722608678273	8.	8.4418839180934898347	8.	8.9172193899352583572	8.	9.4666627619727766975	7.95	8.3878790790879728256	7.95	8.8601956451385363571	7.95	9.4075163923606978028
8.	8.4483600839778758947	8.	8.9292211810302853987	8.	9.4837835454136266623	8.	8.4476372081515577251	8.	8.927870416001018987	8.	9.4818282402466581262	8.	9.4818282402466581262	8.	8.4454750336464291599	8.	8.923843276244700974	8.	9.4760396482121207575	8.05	8.4909274553371152371	8.05	8.965162886590335155	8.05	9.5133197838667301783	8.	8.4369189472985666269	8.	8.9081326020805939144	8.	9.4541488709881774317
8.05	8.4973876275830538607	8.05	8.9771484809837236399	8.05	9.5304211614519741951	8.05	8.4966660475421538234	8.05	8.9757997115616370989	8.05	9.5284686447394200966	8.05	9.5284686447394200966	8.05	8.4945075474010454995	8.05	8.9717784858862256758	8.05	9.5226875647011579654	8.100000000000001	8.5399771357777338958	8.100000000000001	9.0131242013394331723	8.100000000000001	9.5600055272271186865	8.05	8.4859671186415930435	8.05	8.9560875969422852251	8.05	9.5008104046810536943
8.100000000000001	8.5464235638089815256	8.100000000000001	9.0250939342211040166	8.100000000000001	9.5770879316812027781	8.100000000000001	8.5457032798685666806	8.100000000000001	9.0237471341151537555	8.100000000000001	9.5751381400571696289	8.100000000000001	9.5751381400571696289	8.100000000000001	8.5435485903086951727	8.100000000000001	9.0197316810794513376	8.100000000000001	9.5693644029520531313	8.15	8.5890342099572869664	8.15	9.0611038799587297659	8.15	9.6067195961285653129	8.100000000000001	8.5350234792159232218	8.100000000000001	9.0040603671618710302	8.100000000000001	9.5475005864779192057
8.15	8.5954677695146039707	8.15	9.0730572752086032391	8.15	9.6237834370459803431	8.15	8.59474877784873625	8.15	9.0717124143664133777	8.15	9.6218363094927263405	8.15	9.6218363094927263405	8.15	8.5925978879571810324	8.15	9.0677025889682707799	8.15	9.6160697522361443776	8.200000000000001	8.6380975346409582772	8.200000000000001	9.1091010878359639153	8.200000000000001	9.6534615897391706406	8.15	8.5840878947173069398	8.15	9.0520506548220090047	8.15	9.5942190169337508415
8.200000000000001	8.644520183308299038	8.200000000000001	9.1210382396450427824	8.200000000000001	9.6705072663561822993	8.200000000000001	8.6438024222408034221	8.200000000000001	9.1196952865528901649	8.200000000000001	9.6685627443066978627	8.200000000000001	9.6685627443066978627	8.200000000000001	8.6416552898636926199	8.200000000000001	9.1156910114809599429	8.200000000000001	9.6628032098517881169	8.250000000000002	8.6871687972422002307	8.250000000000002	9.1571152244209112915	8.250000000000002	9.7002311150615453595	8.200000000000001	8.6331602214316161557	8.200000000000001	9.1000582000214192466	8.200000000000001	9.6409653037931667342
8.250000000000002	8.6935806209761196407	8.250000000000002	9.1690365621241142611	8.250000000000002	9.7172590161473896661	8.250000000000002	8.6928640858498663799	8.250000000000002	9.1676954939648343831	8.250000000000002	9.7153170437435633503	8.250000000000002	9.7153170437435633503	8.250000000000002	8.6907206765026865863	8.250000000000002	9.1636966922580962422	8.250000000000002	9.7095643806162621729	8.3	8.7362485902194189946	8.3	9.2051461636714451039	8.3	9.7470277917425835095	8.250000000000002	8.6822404127084167459	8.250000000000002	9.1480827655964489317	8.250000000000002	9.6877390629836162048
8.3	8.742648960059682349	8.3	9.2170519891767880886	8.3	9.7640382910084949016	8.3	8.7419336622748446953	8.3	9.2157127806107610381	8.3	9.7620988145471834999	8.3	9.7620988145471834999	8.3	8.7397939308321184976	8.3	9.2117193801199070727	8.3	9.7563528768007428638	8.350000000000001	8.7853355521270442988	8.350000000000001	9.2531939751658140594	8.350000000000001	9.793851249968663117	8.3	8.7313283047435942078	8.3	9.1961241021124817231	8.3	9.7345399164696764732
8.350000000000001	8.7917251035018741367	8.350000000000001	9.2650842730912529589	8.350000000000001	9.8108447031265724043	8.350000000000001	8.7910110203516258387	8.350000000000001	9.2637468994680928808	8.350000000000001	9.8089076710543004216	8.350000000000001	9.8089076710543004216	8.350000000000001	8.7888749382282254649	8.350000000000001	9.2597588289352307876	8.350000000000001	9.8031683179565229471	8.4	8.8344292720679621929	8.4	9.3012584989874087164	8.4	9.8407011248737117164	8.350000000000001	8.7804237989085605661	8.350000000000001	9.2441819722757993473	8.350000000000001	9.7813674937024381299
8.4	8.8408089356228601769	8.4	9.3131331691964122585	8.4	9.8576778719988574754	8.4	8.8400960575377888148	8.4	9.3117976066855832488	8.4	9.8557432348631303849	8.4	9.8557432348631303849	8.4	8.8379635864174627412	8.4	9.3078147974945970747	8.4	9.8500103307461919647	8.450000000000001	8.8835323926038656106	8.450000000000001	9.3493388067334019461	8.450000000000001	9.8875770484939749138	8.4	8.829526786525961531	8.4	9.2922561422564748194	8.4	9.8282214308045820234
8.450000000000001	8.8899002782319071469	8.450000000000001	9.3611983380077347588	8.450000000000001	9.9045374192355191125	8.450000000000001	8.8891932638872098227	8.450000000000001	9.3598597285074470558	8.450000000000001	9.9026051009866287172	8.450000000000001	9.9026051009866287172	8.450000000000001	8.8870597654207891097	8.450000000000001	9.3558870493777279512	8.450000000000001	9.8968785487792102489	8.500000000000002	8.9326466150025467683	8.500000000000002	9.3974326103155401268	8.500000000000002	9.9344786409030379377	8.450000000000001	8.8786371610871981944	8.450000000000001	9.3403463827381799859	8.450000000000001	9.8751013705251026476
8.500000000000002	8.9389989766204895586	8.500000000000002	9.4092798294266534865	8.500000000000002	9.9514229932576992511	8.500000000000002	8.9382903463677896521	8.500000000000002	9.4079461516741843553	8.500000000000002	9.9494929707137142792	8.500000000000002	9.9494929707137142792	8.500000000000002	8.93616336749839265	8.500000000000002	9.4039753528657104418	8.500000000000002	9.9437726124540805522	8.55	8.9817842409365280154	8.55	9.4455530813738369819	8.55	9.9814059431553019132	8.500000000000002	8.9277547714842376161	8.500000000000002	9.3884524609788655339	8.500000000000002	9.9220069616778233225
8.55	8.9881054639340826074	8.55	9.4573771609972853501	8.55	9.9983342216573918642	8.55	8.9873958852361208996	8.55	9.4560472093867426425	8.55	9.9964064764739486753	8.55	9.9964064764739486753	8.55	8.9852742870691416785	8.55	9.4520794807621996531	8.55	9.9906921688004739791	8.600000000000001	9.0309032932229554907	8.600000000000001	9.4936762390339760361	8.600000000000001	10.028357716200520341	8.55	8.9768796370740465542	8.55	9.4365741756687571672	8.55	9.9689378608280278744
8.600000000000001	9.03721896303584702	8.600000000000001	9.5054901597578407055	8.600000000000001	10.04527075468466623	8.600000000000001	9.0365108269260376344	8.600000000000001	9.5041619789035178029	8.600000000000001	10.043345242088139166	8.600000000000001	10.043345242088139166	8.600000000000001	9.0343924206743880574	8.600000000000001	9.5001992103575454295	8.600000000000001	10.037636871332526302	8.65	9.0800132707962572749	8.65	9.5418170195701898051	8.65	10.075334273142972783	8.600000000000001	9.0260115732555847417	8.600000000000001	9.4847112982797450198	8.600000000000001	10.015893729109232475
8.65	9.0863396169187604568	8.65	9.5536186206687163558	8.65	10.092232247090128984	8.65	9.0856351763238403407	8.65	9.5522919112372357082	8.65	10.090308917460010726	8.65	10.090308917460010726	8.65	9.08351766692765388	8.65	9.5483343232555687506	8.65	10.084606379899438995	8.700000000000001	9.1291511867079124168	8.700000000000001	9.5899749122550224508	8.700000000000001	10.122335277055747786	8.65	9.0751504744406294065	8.65	9.5328636154538313967	8.65	10.062874234265457973
8.700000000000001	9.1354673386678520629	8.700000000000001	9.6017623278861647073	8.700000000000001	10.139218359310331706	8.700000000000001	9.134762040669617194	8.700000000000001	9.6004371354925276612	8.700000000000001	10.137297166985578242	8.700000000000001	10.137297166985578242	8.700000000000001	9.1326499294661171797	8.700000000000001	9.5964846021066686725	8.700000000000001	10.131600360531906292	8.750000000000002	9.1782959673627906965	8.750000000000002	9.6381476815564450317	8.750000000000002	10.169360304657554534	8.700000000000001	9.1242962552636820972	8.700000000000001	9.5810309191305247811	8.700000000000001	10.10987905002411187
8.750000000000002	9.1846021480484981104	8.750000000000002	9.6499209738649184323	8.750000000000002	10.186228755173793538	8.750000000000002	9.1839002409677158559	8.750000000000002	9.6485946362379552964	8.750000000000002	10.184309653058741863	8.750000000000002	10.184309653058741863	8.750000000000002	9.1817891044188648605	8.750000000000002	9.6446498430299686988	8.750000000000002	10.178618485356714936	8.8	9.2274475138148182092	8.8	9.6863351235824456604	8.8	10.216409038725826088	8.750000000000002	9.1734488295558738741	8.750000000000002	9.629213006450174518	8.750000000000002	10.156907855986052374
8.8	9.2337435175004615485	8.8	9.6980946318434240196	8.8	10.233263115935925819	8.8	9.2330398906053220062	8.8	9.6967727843985404074	8.8	10.231346076274718279	8.8	10.231346076274718279	8.8	9.2309350961279441665	8.8	9.6928298461791804718	8.8	10.225660432400985223	8.850000000000001	9.2766058154100343124	8.850000000000001	9.7345370445121417265	8.850000000000001	10.2634811680238508	8.8	9.2226081015300789041	8.8	9.6774096767031429889	8.8	10.203960337326867304
8.850000000000001	9.2828918115150091705	8.850000000000001	9.7462828177384920086	8.850000000000001	10.28032111202398239	8.850000000000001	9.2821892924424809644	8.850000000000001	9.7449625973205273668	8.850000000000001	10.278406100509499993	8.850000000000001	10.278406100509499993	8.850000000000001	9.2800878156756943632	8.850000000000001	9.741024408765596408	8.850000000000001	10.27272588555489711	8.9	9.3257709348364965118	8.9	9.7827532709120349534	8.9	10.310576387531440102	8.850000000000001	9.2717739270807615105	8.850000000000001	9.7256207631267918638	8.850000000000001	10.251036186543819465
8.9	9.3320468055986088376	8.9	9.7944854272797311648	8.9	10.327402430926485527	8.9	9.3313453597191895919	8.9	9.793166812869179591	8.9	10.325489413963166597	8.9	10.325489413963166597	8.9	9.3292471769929969346	8.9	9.789233284292068459	8.9	10.319814533946248621	8.950000000000001	9.3749416949703262213	8.950000000000001	9.8309834936170976362	8.950000000000001	10.357694390380667213	8.9	9.3209463766946312712	8.9	9.7738459821098728412	8.9	10.298135094444313026
8.950000000000001	9.3812087269455690291	8.950000000000001	9.8427023001574651769	8.950000000000001	10.374506763400756122	8.950000000000001	9.3805079976960341337	8.950000000000001	9.84138523110071141	8.950000000000001	10.372595708170113637	8.950000000000001	10.372595708170113637	8.950000000000001	9.3784130789371717405	8.950000000000001	9.8374563408116520773	8.950000000000001	10.366926072966616199	9.000000000000002	9.424118773908656086	9.000000000000002	9.8792276053904796499	9.000000000000002	10.404834885584362866	8.950000000000001	9.3701252021793589064	8.950000000000001	9.8220852345359305653	8.950000000000001	10.345256767817105194
9.000000000000002	9.430375173871264836	9.000000000000002	9.890932459653913057	9.000000000000002	10.421633779953349484	9.000000000000002	9.4296769003302433969	9.000000000000002	9.8896176151303993201	9.000000000000002	10.41972467920595134	9.000000000000002	10.41972467920595134	9.000000000000002	9.4275854373085565986	9.000000000000002	9.8856933648445423163	9.000000000000002	10.414060202920718753	9.05	9.4733035459556918927	9.05	9.9274855754005341913	9.05	10.451997591087859044	9.000000000000002	9.4193103720529587011	9.000000000000002	9.8703383038528849421	9.000000000000002	10.392400911505506864
9.05	9.4795508096490553117	9.05	9.9391778199294784607	9.05	10.468783256097311112	9.05	9.4788526389421748884	9.05	9.9378639380187780709	9.05	10.466876032875642812	9.05	10.466876032875642812	9.05	9.4767641651485972129	9.05	9.9339441690836500674	9.05	10.461216629540548023	9.100000000000001	9.5224948279784771829	9.100000000000001	9.9757570825478739347	9.100000000000001	10.499182214067946721	9.05	9.4685018014342157834	9.05	9.9186050073640863331	9.05	10.439567237228474618
9.100000000000001	9.5287315732892866696	9.100000000000001	9.987436180486860798	9.100000000000001	10.515954825485614421	9.100000000000001	9.5280355329384368532	9.100000000000001	9.9861236084324544615	9.100000000000001	10.514049500763588783	9.100000000000001	10.514049500763588783	9.100000000000001	9.5259491789728897331	9.100000000000001	9.982208570608528942	9.100000000000001	10.508395063792025088	9.15	9.5716907502606160749	9.15	10.024041776211140106	9.15	10.546388464783959923	9.100000000000001	9.5176994076184562679	9.100000000000001	9.9668851655835093233	9.100000000000001	10.486755461668768949
9.15	9.5779185792607119694	9.15	10.035708015843174309	9.15	10.563148224425171917	9.15	9.5772194478950879072	9.15	10.034401546678336532	9.15	10.561244829592414169	9.15	10.561244829592414169	9.15	9.5751403927693281477	9.15	10.030486386942810495	9.15	10.55559522156659709	9.200000000000001	9.6208928773205361538	9.200000000000001	10.072339700304698619	9.200000000000001	10.593616079813612963	9.15	9.5669031094285314301	9.15	10.015178602266751652	9.15	10.533965306373427031
9.200000000000001	9.6271117355770940816	9.200000000000001	10.083993147064998669	9.200000000000001	10.6103631700984586	9.200000000000001	9.6264167305746718481	9.200000000000001	10.082683854462470806	9.200000000000001	10.608461477176601582	9.200000000000001	10.608461477176601582	9.200000000000001	9.6243377262450885661	9.200000000000001	10.0787774427075059	9.200000000000001	10.602816823912917161	9.250000000000002	9.6701009946456000169	9.250000000000002	10.120650617432898353	9.250000000000002	10.640864784706523155	9.200000000000001	9.6161128269338306245	9.200000000000001	10.063485144435146707	9.200000000000001	10.581196497656767982
9.250000000000002	9.6763109644484631531	9.250000000000002	10.132291398842129779	9.250000000000002	10.657599384697984118	9.250000000000002	9.6756170060420218211	9.250000000000002	10.130983598915762033	9.250000000000002	10.655699480995930115	9.250000000000002	10.655699480995930115	9.250000000000002	9.6735410991220092196	9.250000000000002	10.127081563901240242	9.250000000000002	10.650059596646485272	9.3	9.7193159086402622937	9.3	10.168974440862400949	9.3	10.688134318028318292	9.250000000000002	9.6653287457712919923	9.250000000000002	10.111804622041322557	9.250000000000002	10.628448766659251161
9.3	9.7255161908733230235	9.3	10.180602599683426821	9.3	10.704856595349594487	9.3	9.7248232359691585557	9.3	10.179296303817883823	9.3	10.702958455163786063	9.3	10.702958455163786063	9.3	9.7227504323280710403	9.3	10.175398579721755225	9.3	10.697323270342954323	9.350000000000001	9.7685361081206181191	9.350000000000001	10.217310882696642419	9.350000000000001	10.735424411250781055	9.3	9.7145499982183175196	9.3	10.160136867933246962	9.3	10.675721848374101965
9.350000000000001	9.7747273311874765566	9.350000000000001	10.22892658006169678	9.350000000000001	10.752134533912918557	9.350000000000001	9.774035412466940472	9.350000000000001	10.22762174947763505	9.350000000000001	10.750238132229221974	9.350000000000001	10.750238132229221974	9.350000000000001	9.7719656484863907512	9.350000000000001	10.223728322636545216	9.350000000000001	10.744607580243648873	9.4	9.8177621516192340253	9.4	10.265659840853303678	9.4	10.782734810654059849	9.350000000000001	9.7637772994619490124	9.350000000000001	10.208481718488968774	9.350000000000001	10.723015483349825261
9.4	9.8239443070636038004	9.4	10.277263173673658925	9.4	10.799432936943131769	9.4	9.8232534033716800513	9.4	10.275959773465676453	9.4	10.79753824984299541	9.4	10.79753824984299541	9.4	9.8211866716378692191	9.4	10.272070628140389035	9.4	10.791912266149046757	9.450000000000001	9.8669938902084056324	9.450000000000001	10.314021145495276708	9.450000000000001	10.830065262859942852	9.4	9.8130103119035859034	9.4	10.256839012486858021	9.4	10.770329415776783862
9.450000000000001	9.873167038631196523	9.450000000000001	10.325612216518470767	9.450000000000001	10.846751545542535059	9.450000000000001	9.8724769295051437639	9.450000000000001	10.324310449059762052	9.450000000000001	10.844858550174935372	9.450000000000001	10.844858550174935372	9.450000000000001	9.8704134272092590537	9.450000000000001	10.32042533468587227	9.450000000000001	10.839237072322961201	9.500000000000002	9.9162097622848501298	9.500000000000002	10.362393695843347404	9.500000000000002	10.877415463089731716	9.450000000000001	9.86224896282326209	9.450000000000001	10.305208591684456668	9.450000000000001	10.817663394313198183
9.500000000000002	9.9223954659491424655	9.500000000000002	10.373973549475208137	9.500000000000002	10.894090105358433141	9.500000000000002	9.9217065913941740287	9.500000000000002	10.372673032090025648	9.500000000000002	10.892198777434725852	9.500000000000002	10.892198777434725852	9.500000000000002	9.9196458419808560864	9.500000000000002	10.368792283616020734	9.500000000000002	10.886581747399018205	9.55	9.9654740517839499903	9.55	10.410780164739343413	9.55	10.924785335360297885	9.500000000000002	9.9114928300567713031	9.500000000000002	10.353590415285767406	9.500000000000002	10.865017175526181706
9.55	9.9716295114663628918	9.55	10.422347017180570875	9.55	10.94144836659122045	9.55	9.9709416109212168033	9.55	10.421047946588656919	9.55	10.93955868476164764	9.55	10.93955868476164764	9.55	9.9688838440549545467	9.55	10.417171319098769865	9.55	10.93394604428938087	9.600000000000001	10.014722572414876499	9.600000000000001	10.459177580755369267	9.600000000000001	10.972174471410344608	9.55	9.9607426585328736056	9.55	10.401983817566783576	9.55	10.912390491270184884
9.600000000000001	10.020869102973807625	9.600000000000001	10.470732464086500842	9.600000000000001	10.988826083488722468	9.600000000000001	10.020182186913110722	9.600000000000001	10.469434803819474677	9.600000000000001	10.986938026306836882	9.600000000000001	10.986938026306836882	9.600000000000001	10.018127362825249804	9.600000000000001	10.465562288063439019	9.600000000000001	10.981329720095643068	9.650000000000002	10.06397634969582533	9.650000000000002	10.507586725055483535	9.650000000000002	11.019582690306587959	9.600000000000001	10.010000908245326943	9.600000000000001	10.450388032052972331	9.600000000000001	10.959783102048958862
9.650000000000002	10.070114119771741684	9.650000000000002	10.519129730226183154	9.650000000000002	11.036223014156665296	9.650000000000002	10.06942823185975065	9.650000000000002	10.517833477136351003	9.650000000000002	11.034336561217103848	9.650000000000002	11.034336561217103848	9.650000000000002	10.067376328947185422	9.650000000000002	10.513965040139191808	9.650000000000002	11.028732536021828443	9.700000000000001	10.113235492692259084	9.700000000000001	10.556007458262944146	9.700000000000001	11.067009760077399657	9.650000000000002	10.059258539890973269	9.650000000000002	10.498806690901457398	9.650000000000002	11.007194887717335761
9.700000000000001	10.119364605552557725	9.700000000000001	10.567538685417022295	9.700000000000001	11.083638922229288963	9.700000000000001	10.118679677258019409	9.700000000000001	10.566243817974743252	9.700000000000001	11.081754052755260173	9.700000000000001	11.081754052755260173	9.700000000000001	10.116631348221114733	9.700000000000001	10.562379539019625892	9.700000000000001	11.076154255405471073	9.750000000000002	10.162499910062644772	9.750000000000002	10.604439652631542803	9.750000000000002	11.114455452331164257	9.700000000000001	10.108524335111559796	9.700000000000001	10.54723541782787292	9.700000000000001	11.054625470498689831
9.750000000000002	10.168620436221013174	9.750000000000002	10.615959173825944592	9.750000000000002	11.131073573921328914	9.750000000000002	10.167936455839178565	9.750000000000002	10.614665680364880576	9.750000000000002	11.129190268195628545	9.750000000000002	11.129190268195628545	9.750000000000002	10.165891412135783713	9.750000000000002	10.610806179284120287	9.750000000000002	11.123594667486767404	9.8	10.211769540280056736	9.8	10.652883104785533926	9.8	11.161919541401535686	9.750000000000002	10.157795366431167275	9.750000000000002	10.595675537802311912	9.750000000000002	11.102074676472216755
9.8	10.217881538848673478	9.8	10.664391050618122477	9.8	11.178526739807139887	9.8	10.21719850151691296	9.8	10.663098920893249095	9.8	11.176644978741497244	9.8	11.176644978741497244	9.8	10.215147963428696473	9.8	10.659249480893127957	9.8	11.171053622838369528	9.850000000000001	10.261044381713653857	9.850000000000001	10.701337745545762128	9.850000000000001	11.209401807105289992	9.8	10.207071565801016588	9.8	10.644126905642386913	9.8	11.149542281904135571
9.850000000000001	10.267147845132298504	9.850000000000001	10.712834174252442735	9.850000000000001	11.225998194364575404	9.850000000000001	10.266469906314460525	9.850000000000001	10.711539361236969427	9.850000000000001	11.224117866850447537	9.850000000000001	11.224117866850447537	9.850000000000001	10.264425323331485986	9.850000000000001	10.707690963450614776	9.850000000000001	11.218530563897113664	9.900000000000002	10.310324060363245437	9.900000000000002	10.749803499526784087	9.900000000000002	11.256902032957876316	9.850000000000001	10.25635284716754148	9.850000000000001	10.692589382140068277	9.850000000000001	11.197028066698243526
9.900000000000002	10.316419291423412966	9.900000000000002	10.761288406271663704	9.900000000000002	11.273487715889687316	9.900000000000002	10.315738070467551701	9.900000000000002	10.759999281805339759	9.900000000000002	11.271608987756286384	9.900000000000002	11.271608987756286384	9.900000000000002	10.313700525701310027	9.900000000000002	10.756150448510766071	9.900000000000002	11.266025636154461628	9.950000000000001	10.359609135206363293	9.950000000000001	10.798279945031810889	9.950000000000001	11.304420000617766656	9.900000000000002	10.305639151423815027	9.900000000000002	10.741062842710670239	9.900000000000002	11.244531814340511806
9.950000000000001	10.365695816614685312	9.950000000000001	10.809753610184057872	9.950000000000001	11.320995086362034649	9.950000000000001	10.365015452432307776	9.950000000000001	10.808465629946455478	9.950000000000001	11.319117851711237689	9.950000000000001	11.319117851711237689	9.950000000000001	10.362981049623398996	9.950000000000001	10.804620379150825827	9.950000000000001	11.313538517220036798	10.000000000000002	10.408900039911301993	10.000000000000002	10.846766623216735919	10.000000000000002	11.351955494871371294	9.950000000000001	10.354930449671977406	9.950000000000001	10.789547158621066944	9.950000000000001	11.29205331179662521
10.000000000000002	10.414977362317938632	10.000000000000002	10.858229652700892313	10.000000000000002	11.368520091430636396	10.000000000000002	10.414298073818317601	10.000000000000002	10.85694288406872384	10.000000000000002	11.366644329150885608	10.000000000000002	11.366644329150885608	10.000000000000002	10.412267181482036891	10.000000000000002	10.853100785236441381	10.000000000000002	11.361068905547653235	10.05	10.458192146614091857	10.05	10.895265461395193407	10.05	11.399508340466505614	10.000000000000002	10.404226686482956266	10.000000000000002	10.838042187703329533	10.000000000000002	11.339592349419189072
10.05	10.464263867869784993	10.05	10.906716402120184962	10.05	11.416062520255447757	10.05	10.463585503416199203	10.05	10.905430947462916335	10.05	11.414188215041999311	10.05	11.414188215041999311	10.05	10.461556404373940816	10.05	10.901594138265377548	10.05	11.408616733026773071	10.100000000000001	10.507481884283323407	10.100000000000001	10.94376812919463042	10.100000000000001	11.447077944362412812	10.05	10.453527780481218179	10.05	10.886547795111320299	10.05	11.387148720914257747
10.100000000000001	10.513555780654589682	10.100000000000001	10.95521378652602624	10.100000000000001	11.463622169125050952	10.100000000000001	10.512883358051587573	10.100000000000001	10.953924646108329569	10.100000000000001	11.461749260407701897	10.100000000000001	11.461749260407701897	10.100000000000001	10.510850957126877637	10.100000000000001	10.950096878372600503	10.100000000000001	11.45618171394216084	10.150000000000002	10.556883317539944828	10.150000000000002	10.992307095813587577	10.150000000000002	11.494665815387282145	10.100000000000001	10.502833665547372379	10.100000000000001	10.935063859600316305	10.100000000000001	11.434722223295401268
10.150000000000002	10.562851519459707048	10.150000000000002	11.003721505918788139	10.150000000000002	11.511198823114039635	10.150000000000002	10.562176249215879845	10.150000000000002	11.002437226995033035	10.150000000000002	11.509327339573623362	10.150000000000002	11.509327339573623362	10.150000000000002	10.560150870546789712	10.150000000000002	10.998609573801652668	10.150000000000002	11.503763641099222308	10.200000000000001	10.605999103294127248	10.200000000000001	11.04082571742427396	10.200000000000001	11.542269379044470916	10.150000000000002	10.552144290845327576	10.150000000000002	10.983590260952711528	10.150000000000002	11.482312656798412223
10.200000000000001	10.612152552710542703	10.200000000000001	11.052239608100553484	10.200000000000001	11.558792292573797246	10.200000000000001	10.611478786804138383	10.200000000000001	11.050957549910873088	10.200000000000001	11.55692223406449578	10.200000000000001	11.55692223406449578	10.200000000000001	10.609457658462151729	10.200000000000001	11.047130974986046618	10.200000000000001	11.551362320414492368	10.250000000000002	10.655420690491917772	10.250000000000002	11.089360895932110199	10.250000000000002	11.589888905495111801	10.200000000000001	10.601459604743109117	10.200000000000001	11.032126876563333275	10.200000000000001	11.529919824807134552
10.250000000000002	10.66145831147614979	10.250000000000002	11.100767912214357494	10.250000000000002	11.60640237647073329	10.250000000000002	10.660780863220905865	10.250000000000002	11.099489805330787335	10.250000000000002	11.604533713061412498	10.250000000000002	11.604533713061412498	10.250000000000002	10.658766855637221043	10.250000000000002	11.095663887543541805	10.250000000000002	11.598977575577563989	10.3	10.704738155519600438	10.3	11.137910466169382929	10.3	11.637525381490584025	10.250000000000002	10.650779552577916488	10.250000000000002	11.080673584626572312	10.250000000000002	11.577543533796052075
10.3	10.710768403447739336	10.3	11.149306317229479231	10.3	11.654028882018923668	10.3	10.710094906717786125	10.3	11.148027288664174878	10.3	11.652161630665321764	10.3	11.652161630665321764	10.3	10.708079172238848874	10.3	11.144209220986511928	10.3	11.646609205892518431	10.350000000000001	10.754062686311247048	10.350000000000001	11.186468152287527613	10.350000000000001	11.685178001092259146	10.3	10.70010407930057103	10.3	11.12923026599532352	10.3	11.625183593274491831
10.350000000000001	10.760083789835347477	10.350000000000001	11.197854644672966313	10.350000000000001	11.701671614078561131	10.350000000000001	10.759410843691446942	10.350000000000001	11.196576900406174517	10.350000000000001	11.699805732231814769	10.350000000000001	11.699805732231814769	10.350000000000001	10.757397762373681994	10.350000000000001	11.192762525438820115	10.350000000000001	11.69425701665217065	10.400000000000002	10.803391265758221127	10.400000000000002	11.23503823600810582	10.400000000000002	11.732846604644477298	10.350000000000001	10.749434520248585818	10.350000000000001	11.177796963240003664	10.350000000000001	11.672839809531682275
10.400000000000002	10.809403400698992294	10.400000000000002	11.246412837072152861	10.400000000000002	11.749330388799989263	10.400000000000002	10.808731335946327534	10.400000000000002	11.245136347107824586	10.400000000000002	11.747465861764932469	10.400000000000002	11.747465861764932469	10.400000000000002	10.806720893160147812	10.400000000000002	11.241325643963015359	10.400000000000002	11.741920824498566813	10.450000000000001	10.852720956845377485	10.450000000000001	11.283620081748461301	10.450000000000001	11.780530999711382901	10.400000000000002	10.798766889093636339	10.400000000000002	11.226372866557709656	10.400000000000002	11.720512005535793175
10.450000000000001	10.858727521863618059	10.450000000000001	11.294980759528255419	10.450000000000001	11.797005019860643773	10.450000000000001	10.858056334747135692	10.450000000000001	11.293705517600531129	10.450000000000001	11.795141834842253967	10.450000000000001	11.795141834842253967	10.450000000000001	10.856048511992401207	10.450000000000001	11.289898462173086554	10.450000000000001	11.789600445946671569	10.500000000000002	10.902052679359458585	10.500000000000002	11.332209802264010611	10.500000000000002	11.828230985743562535	10.450000000000001	10.84810448032316024	10.450000000000001	11.274958963184325429	10.450000000000001	11.768200014027395551
10.500000000000002	10.908056101291013486	10.500000000000002	11.343558298833695037	10.500000000000002	11.84469532525273626	10.500000000000002	10.907385785233233937	10.500000000000002	11.342284295933137726	10.500000000000002	11.84283346975142645	10.500000000000002	11.84283346975142645	10.500000000000002	10.905380567127639455	10.500000000000002	11.338480867547358532	10.500000000000002	11.837295700406303344	10.55	10.951394001457531075	10.55	11.380803164151209185	10.55	11.875946398157938294	10.500000000000002	10.89744691943038381	10.500000000000002	11.323554404713986269	10.500000000000002	11.815903629095365143
10.55	10.957389085418588534	10.55	11.392145343699651445	10.55	11.892401125862004757	10.55	10.956719639430706213	10.55	11.390872576243795453	10.55	11.890540587988433208	10.55	11.890540587988433208	10.55	10.954717007668038763	10.55	11.38707274938965178	10.55	11.885006410124740432	10.600000000000001	11.00074437932409721	10.600000000000001	11.429411160494233445	10.600000000000001	11.923677119196558813	10.55	10.946793558375351637	10.55	11.372159268237185332	10.55	11.863622686081366091
10.600000000000001	11.006726042950398766	10.600000000000001	11.440741777307537976	10.600000000000001	11.940122245264679337	10.600000000000001	11.006057835784292827	10.600000000000001	11.43947023170961721	10.600000000000001	11.938263013222764886	10.600000000000001	11.938263013222764886	10.600000000000001	11.004057783549302163	10.600000000000001	11.435673998789056281	10.600000000000001	11.932732400130475293	10.650000000000002	11.050099134979081411	10.650000000000002	11.478027139024326124	10.650000000000002	11.971422878447776633	10.600000000000001	10.996144466650047903	10.600000000000001	11.420773405496756902	10.600000000000001	11.911357010906832416
10.650000000000002	11.056067408125926372	10.650000000000002	11.489347668305660578	10.650000000000002	11.987858521181232764	10.650000000000002	11.055400375185514044	10.650000000000002	11.488077202104397482	10.650000000000002	11.986000572665544879	10.650000000000002	11.986000572665544879	10.650000000000002	11.053402845491828478	10.650000000000002	11.484284508596152043	10.650000000000002	11.980473498179396709	10.700000000000001	11.099452584932661172	10.700000000000001	11.526651195392109765	10.700000000000001	12.019183502326318961	10.650000000000002	11.045499598329752794	10.650000000000002	11.469396742607691518	10.650000000000002	11.959106433031412749
10.700000000000001	11.105413988087847009	10.700000000000001	11.537962425361042225	10.700000000000001	12.035609749900757442	10.700000000000001	11.104747000319876245	10.700000000000001	11.536693331962445222	10.700000000000001	12.033753100198382848	10.700000000000001	12.033753100198382848	10.700000000000001	11.102752145045918563	10.700000000000001	11.532904173362921079	10.700000000000001	12.028229534699407792	10.750000000000002	11.148808032021068611	10.750000000000002	11.575284447139903822	10.750000000000002	12.066958884872458985	10.700000000000001	11.094860759271972886	10.700000000000001	11.518030292527933189	10.700000000000001	12.006870876898121836
10.750000000000002	11.154764106438817946	10.750000000000002	11.586586414795614587	10.750000000000002	12.083375795936053287	10.750000000000002	11.154098365610039828	10.750000000000002	11.585318117956800476	10.750000000000002	12.081520397499053237	10.750000000000002	12.081520397499053237	10.750000000000002	11.152105634516990102	10.750000000000002	11.581532889325995013	10.750000000000002	12.076000342739615001	10.8	11.198165443331440382	10.8	11.623930327205534326	10.8	12.114748899368979226	10.750000000000002	11.144221413893123587	10.750000000000002	11.566669118230955781	10.750000000000002	12.054649789657393581
10.8	11.204118387841654087	10.8	11.635219379535097191	10.8	12.131156482926797738	10.8	11.203452657892505955	10.8	11.633954323461855195	10.8	12.129302408660562884	10.8	12.129302408660562884	10.8	11.20146326697273598	10.8	11.630170554373387025	10.8	12.123785757919071366	10.850000000000001	11.247530444105617992	10.850000000000001	11.672581823933824891	10.850000000000001	12.162553322885576785	10.8	11.193592183891390117	10.8	11.615323188226000178	10.8	12.102443791334810528
10.850000000000001	11.253476785850006936	10.850000000000001	11.683861218561582618	10.850000000000001	12.178951647910536645	10.850000000000001	11.252812549982944029	10.850000000000001	11.68259338252935168	10.850000000000001	12.17709879786724583	10.850000000000001	12.17709879786724583	10.850000000000001	11.250824996225676612	10.850000000000001	11.67881706800450858	10.850000000000001	12.171585618376480062	10.900000000000002	11.296900938930629364	10.900000000000002	11.721241575409410329	10.900000000000002	12.210372010765501921	10.850000000000001	11.242961420887185094	10.850000000000001	11.663979997025857413	10.850000000000001	12.150251767810529901
10.900000000000002	11.30283925476453452	10.900000000000002	11.732511832451971738	10.900000000000002	12.226761130434468512	10.900000000000002	11.302180678096636349	10.900000000000002	11.731243452701536317	10.900000000000002	12.224909414759555308	10.900000000000002	12.224909414759555308	10.900000000000002	11.300190776822797922	10.900000000000002	11.727472331295572505	10.900000000000002	12.219399764721275568	10.950000000000001	11.346275234918259915	10.950000000000001	11.769910483065119486	10.950000000000001	12.258204811948500082	10.900000000000002	11.292336971383811487	10.900000000000002	11.712647786561278208	10.900000000000002	12.198074203303539544
10.950000000000001	11.352205751772087746	10.950000000000001	11.781171124290928865	10.950000000000001	12.274584772571284402	10.950000000000001	11.351543045233565478	10.950000000000001	11.779907956859508454	10.950000000000001	12.272734387662414825	10.950000000000001	12.272734387662414825	10.950000000000001	11.349560564022136607	10.950000000000001	11.77613624687493514	10.950000000000001	12.267228039986385105	11.000000000000002	11.395619536624281039	11.000000000000002	11.818579753832757753	11.000000000000002	12.306050627059345336	10.950000000000001	11.341716470767720113	10.950000000000001	11.761324171605698865	10.950000000000001	12.245910764078192267
11.000000000000002	11.401575167215180757	11.000000000000002	11.829838915190400958	11.000000000000002	12.322422408184700603	11.000000000000002	11.400914341978329621	11.000000000000002	11.828577004242065867	11.000000000000002	12.320573260268995907	11.000000000000002	12.320573260268995907	11.000000000000002	11.39893431377298461	11.000000000000002	11.824808718817396263	11.000000000000002	12.315070289577807032	11.05	11.445011639071450512	11.05	11.867271577831445814	11.05	12.353911824415708192	11.000000000000002	11.39109987588402232	11.000000000000002	11.810009057462007893	11.000000000000002	12.293761296527149905
11.05	11.450949790673518594	11.05	11.878514064074815445	11.05	12.370273848537230612	11.05	11.450289602945731377	11.05	11.877254857488260994	11.05	12.368425984899880337	11.05	12.368425984899880337	11.05	11.448311982768431651	11.05	11.873489652984745158	11.05	12.362926361247739405	11.100000000000001	11.494413982955161849	11.100000000000001	11.9159743489737688	11.100000000000001	12.401786422131802746	11.05	11.44048714415562741	11.05	11.858702350818900919	11.05	12.341625649322069589
11.100000000000001	11.50032894990960281	11.100000000000001	11.927200102400119221	11.100000000000001	12.418139112008352827	11.100000000000001	11.499668694484570749	11.100000000000001	11.92594043042169361	11.100000000000001	12.416292380379151252	11.100000000000001	12.416292380379151252	11.100000000000001	11.497693528241286882	11.100000000000001	11.922178956221291319	11.100000000000001	12.410796105012400119	11.150000000000002	11.54380829846265828	11.150000000000002	11.96467319629297282	11.150000000000002	12.449674099594994819	11.100000000000001	11.489878233675862437	11.100000000000001	11.907403959801271909	11.100000000000001	12.389503673373162619
11.150000000000002	11.549711112881546684	11.150000000000002	11.975893152639771889	11.150000000000002	12.466017859920727969	11.150000000000002	11.549051663718450346	11.150000000000002	11.974634633528566645	11.150000000000002	12.464172329878338182	11.150000000000002	12.464172329878338182	11.150000000000002	11.547078908234809376	11.150000000000002	11.970876537117373855	11.150000000000002	12.45867937314461808	11.200000000000001	11.593202686207749998	11.200000000000001	12.013383438750018456	11.200000000000001	12.497575181265573272	11.150000000000002	11.53927311616679422	11.150000000000002	11.956113792566863926	11.150000000000002	12.437395221655629122
11.200000000000001	11.599097086426870643	11.200000000000001	12.024594412098858634	11.200000000000001	12.513910012698057307	11.200000000000001	11.598438439597748515	11.200000000000001	12.023337040871121124	11.200000000000001	12.512065676644754633	11.200000000000001	12.512065676644754633	11.200000000000001	11.59646808137195875	11.200000000000001	12.01958230567995392	11.200000000000001	12.506576020121388487	11.250000000000002	11.642599764897103845	11.250000000000002	12.062102491379811953	11.250000000000002	12.545489493538124742	11.200000000000001	11.588671711824477667	11.200000000000001	12.004831763985471225	11.200000000000001	12.485300149821081521
11.250000000000002	11.648486828991806605	11.250000000000002	12.073303792075448288	11.250000000000002	12.561815426147844407	11.250000000000002	11.647828967372457436	11.250000000000002	12.072047450513842611	11.250000000000002	12.559972403307751951	11.250000000000002	12.559972403307751951	11.250000000000002	11.645861006858251913	11.250000000000002	12.068296173091814594	11.250000000000002	12.554485902569713057	11.3	11.69199960565715229	11.3	12.110829488696575012	11.3	12.593416877718781765	11.250000000000002	11.63807401980223517	11.250000000000002	12.053557782309813571	11.250000000000002	12.533218314862284768
11.3	11.6978803011141322	11.3	12.122021205825211154	11.3	12.60973395822759853	11.3	11.697223245162796212	11.3	12.120766106295067399	11.3	12.607892021591528439	11.3	12.607892021591528439	11.3	11.69525764463307169	11.3	12.117018052094798665	11.3	12.602408879238638243	11.350000000000001	11.741404000885089865	11.350000000000001	12.159564682439334283	11.350000000000001	12.641357221741142095	11.3	11.687479994555097078	11.3	12.102291767930688083	11.3	12.581149576767310991
11.350000000000001	11.747277464195683215	11.350000000000001	12.170746567416769761	11.350000000000001	12.657665469002423905	11.350000000000001	11.746621201070065603	11.350000000000001	12.169492605244978552	11.350000000000001	12.655824671978234324	11.350000000000001	12.655824671978234324	11.350000000000001	11.744657955196771096	11.350000000000001	12.165747856730828147	11.350000000000001	12.65034481097172995	11.400000000000002	11.790812278237332994	11.400000000000002	12.208307589590531877	11.400000000000002	12.689310364642907083	11.350000000000001	11.736889568218071105	11.350000000000001	12.151033616205684542	11.350000000000001	12.629093795651025974
11.400000000000002	11.796678279221607262	11.400000000000002	12.219479791551601733	11.400000000000002	12.705609820604497103	11.400000000000002	11.796022800101912954	11.400000000000002	12.218227005642045104	11.400000000000002	12.703770185159370167	11.400000000000002	12.703770185159370167	11.400000000000002	11.794061899546936685	11.400000000000002	12.214485502007486355	11.400000000000002	12.698293560627016643	11.450000000000001	11.840223780623148054	11.450000000000001	12.257058209291743903	11.450000000000001	12.737276176576978585	11.400000000000002	11.786302747846034944	11.400000000000002	12.19978326847611313	11.400000000000002	12.677050836775586847
11.450000000000001	11.846082707006498685	11.450000000000001	12.26822079421660945	11.450000000000001	12.753566877195088907	11.450000000000001	11.845428008357568237	11.450000000000001	12.266969069152279818	11.450000000000001	12.751728406078636528	11.450000000000001	12.751728406078636528	11.450000000000001	11.843469439379837612	11.450000000000001	12.263230904516989676	11.450000000000001	12.74625499307604229	11.500000000000002	11.889638717177212784	11.500000000000002	12.305816481147569161	11.500000000000002	12.785254526402101022	11.450000000000001	11.835719464356390953	11.450000000000001	12.248540627909134879	11.450000000000001	12.725020564657503299
11.500000000000002	11.895490708802049108	11.500000000000002	12.316969493218842411	11.500000000000002	12.801536504927535995	11.500000000000002	11.894844170132254127	11.500000000000002	12.315712182215066518	11.500000000000002	12.799699216092498707	11.500000000000002	12.799699216092498707	11.500000000000002	11.89288053684143692	11.500000000000002	12.311983982189239737	11.500000000000002	12.794228975149808632	11.55	11.939057171874141223	11.55	12.35458233890155828	11.55	12.833245284557120451	11.500000000000002	11.885139688765024873	11.500000000000002	12.297305615953799784	11.500000000000002	12.773002846889343283
11.55	11.944902245674681973	11.55	12.365725806865322132	11.55	12.849518571908341432	11.55	11.944249074968520075	11.55	12.364475476724451474	11.55	12.847682384828856766	11.55	12.847682384828856766	11.55	11.94229515493198817	11.55	12.360744654000088785	11.55	12.842215375642958851	11.600000000000001	11.988478766915356329	11.600000000000001	12.403355779814001979	11.600000000000001	12.881248328686968336	11.55	11.934563384492010736	11.55	12.346078152374886481	11.55	12.820997552776677185
11.600000000000001	11.994317282760972115	11.600000000000001	12.414489646057087443	11.600000000000001	12.897512948153368863	11.600000000000001	11.993664904087492433	11.600000000000001	12.413241251397518047	11.600000000000001	12.895677920643521586	11.600000000000001	12.895677920643521586	11.600000000000001	11.991713243114867765	11.600000000000001	12.409512820444747472	11.600000000000001	12.890214064844429574	11.650000000000002	12.037677045536043964	11.650000000000002	12.452118002688614853	11.650000000000002	12.929262168238041237	11.600000000000001	11.983990413346088872	11.600000000000001	12.394857972835641704	11.600000000000001	12.869004553152566434
11.650000000000002	12.043735785836608281	11.650000000000002	12.46326094843846071	11.650000000000002	12.945519505600508828	11.650000000000002	12.04308416958204514	11.650000000000002	12.462013615205446115	11.650000000000002	12.943685612375271576	11.650000000000002	12.943685612375271576	11.650000000000002	12.041134868880422856	11.650000000000002	12.458288361447167433	11.650000000000002	12.938224912492371039	11.700000000000001	12.087332933056365134	11.700000000000001	12.500924593480816839	11.700000000000001	12.977290720030261904	11.650000000000002	12.033420683016310474	11.650000000000002	12.443645560415649556	11.650000000000002	12.917023721910798282
11.700000000000001	12.093157716789817317	11.700000000000001	12.512039624266186661	11.700000000000001	12.993538117987667213	11.700000000000001	12.092506862830726302	11.700000000000001	12.510793415619534628	11.700000000000001	12.991705357866105472	11.700000000000001	12.991705357866105472	11.700000000000001	12.09055973939572684	11.700000000000001	12.507071893781615598	11.700000000000001	12.986247811912178164	11.750000000000002	12.136764398889106656	11.750000000000002	12.549720467007737014	11.750000000000002	13.025329845855590059	11.700000000000001	12.082854697521568463	11.700000000000001	12.492440510734962113	11.700000000000001	12.965054933524862126
11.750000000000002	12.142583142925746005	11.750000000000002	12.560825717708737628	11.750000000000002	13.041568676460838821	11.750000000000002	12.141932942097909987	11.750000000000002	12.559580485994804844	11.750000000000002	13.039737026948073514	11.750000000000002	13.039737026948073514	11.750000000000002	12.139987779191704863	11.750000000000002	12.555861338638914456	11.750000000000002	13.034282623566223234	11.8	12.186197774040347035	11.8	12.598524583151555728	11.8	13.073380777587791028	11.750000000000002	12.132292245294889408	11.750000000000002	12.541242368250043322	11.750000000000002	13.013098063936350371
11.8	12.192011690958916778	11.8	12.60961854219900553	11.8	13.089611009797109092	11.8	12.191362376439430018	11.8	12.608374772405976437	11.8	13.08778049864837878	11.8	13.08778049864837878	11.8	12.189422837607733166	11.8	12.604656992851988943	11.8	13.082329119185300571	11.850000000000001	12.235646698925323299	11.850000000000001	12.647332675908289083	11.850000000000001	13.121443327107424617	11.8	12.181732843527131059	11.8	12.590051249869954678	11.8	13.061152991416373662
11.850000000000001	12.241443733688193304	11.850000000000001	12.658419157214448324	11.850000000000001	13.137665049441380713	11.850000000000001	12.240795130907598893	11.850000000000001	12.657176204773892368	11.850000000000001	13.135835652459376073	11.850000000000001	13.135835652459376073	11.850000000000001	12.238841886653742144	11.850000000000001	12.6534733879051813	11.850000000000001	13.130387613866423968	11.900000000000002	12.28510307419652933	11.900000000000002	12.696150643765946542	11.900000000000002	13.169517499549069501	11.850000000000001	12.23117649164347156	11.850000000000001	12.638867477353258089	11.850000000000001	13.109219596687975323
11.900000000000002	12.29087902439511896	11.900000000000002	12.70722658958814098	11.900000000000002	13.185730655069055292	11.900000000000002	12.290231367858033232	11.900000000000002	12.705985653286058173	11.900000000000002	13.183902406495310665	11.900000000000002	13.183902406495310665	11.900000000000002	12.288293044759389946	11.900000000000002	12.702275432532438777	11.900000000000002	13.178457260489187827	11.950000000000001	12.334526293130226729	11.950000000000001	12.744972379245100171	11.950000000000001	13.217602916212010645	11.900000000000002	12.28062346925674489	11.900000000000002	12.687690776864995462	11.900000000000002	13.157297761433013005
11.950000000000001	12.34031322835341938	11.950000000000001	12.756042280469296703	11.950000000000001	13.233807806878515843	11.950000000000001	12.33967038493307682	11.950000000000001	12.754800374994684136	11.950000000000001	13.231980549281285167	11.950000000000001	13.231980549281285167	11.950000000000001	12.337734550827297132	11.950000000000001	12.751094084591939443	11.950000000000001	13.226538504597867055	12.000000000000002	12.383974646632193947	12.000000000000002	12.79380293436564918	12.000000000000002	13.26569975435468304	11.950000000000001	12.33007369764963332	11.950000000000001	12.736520940533232779	11.950000000000001	13.205387368582405161
12.000000000000002	12.389760008120480802	12.000000000000002	12.80486194147198557	12.000000000000002	13.281896068079159299	12.000000000000002	12.389112847677235031	12.000000000000002	12.803621981417111646	12.000000000000002	13.280069996384842293	12.000000000000002	13.280069996384842293	12.000000000000002	12.387179270953582673	12.000000000000002	12.799919686056818029	12.000000000000002	13.274631067502764	12.05	12.433426159127541521	12.05	12.842640317439248038	12.05	13.313807790308275048	12.000000000000002	12.37952707794231031	12.000000000000002	12.785357984184578216	12.000000000000002	13.253488303199199168
12.05	12.439204321368743296	12.05	12.853690397391127853	12.05	13.329995708515214569	12.05	12.438558769650722329	12.05	12.852452148787174594	12.05	13.328170720963290992	12.05	13.328170720963290992	12.05	12.436627170589751089	12.05	12.848752056189384132	12.05	13.322734831549350854	12.100000000000001	12.482880799203716678	12.100000000000001	12.89148445978430866	12.100000000000001	13.361926912240096669	12.05	12.428983589102083907	12.05	12.834201838958068219	12.05	13.301600451859969442
12.100000000000001	12.488652450249564496	12.100000000000001	12.902525730881773774	12.100000000000001	13.378106431570939893	12.100000000000001	12.488007819200837067	12.100000000000001	12.901289119275342824	12.100000000000001	13.376282606254548022	12.100000000000001	13.376282606254548022	12.100000000000001	12.486078208112423537	12.100000000000001	12.897591135874246292	12.100000000000001	13.370849688423810441	12.150000000000002	12.532338520710315056	12.150000000000002	12.940335294473835553	12.150000000000002	13.41005701004969735	12.100000000000001	12.478443202611399578	12.100000000000001	12.88305243293109944	12.100000000000001	13.349723702662675199
12.150000000000002	12.538103715674600224	12.150000000000002	12.951367365188420984	12.150000000000002	13.426228144991349629	12.150000000000002	12.537459453039149372	12.150000000000002	12.950130108993025465	12.150000000000002	13.424405385038202613	12.150000000000002	13.424405385038202613	12.150000000000002	12.535532356332134327	12.150000000000002	12.946437149287973387	12.150000000000002	13.418975536440059797	12.200000000000001	12.581799296407640034	12.200000000000001	12.989192751187726507	12.200000000000001	13.458197974615790023	12.150000000000002	12.527905884738357298	12.150000000000002	12.931909702563827828	12.150000000000002	13.397857945265853908
12.200000000000001	12.587558063236805138	12.200000000000001	13.00021587319318207	12.200000000000001	13.474360748603391342	12.200000000000001	12.586914606675697894	12.200000000000001	12.99898029567339731	12.200000000000001	13.472539037847871879	12.200000000000001	13.472539037847871879	12.200000000000001	12.584989593554311107	12.200000000000001	12.995289701267242516	12.200000000000001	13.467112252729492543	12.250000000000002	12.631263079151184446	12.250000000000002	13.038056760860983477	12.250000000000002	13.506349698456701316	12.200000000000001	12.57737161334011962	12.200000000000001	12.98077356804099772	12.200000000000001	13.446003070773741021
12.250000000000002	12.637015494807760543	12.250000000000002	13.049070707432019189	12.250000000000002	13.522504127247023699	12.250000000000002	12.636372749353545117	12.250000000000002	13.047836344964870724	12.250000000000002	13.520683500975806942	12.250000000000002	13.520683500975806942	12.250000000000002	12.634449813673350858	12.250000000000002	13.04414988824271989	12.250000000000002	13.515259885693156061	12.3	12.680729832148949271	12.3	13.086927254475955844	12.3	13.554512075340814722	12.250000000000002	12.626840349689855902	12.250000000000002	13.029643979677307539	12.250000000000002	13.494158971875800227
12.3	12.686475990260638584	12.3	13.097932719478278761	12.3	13.570658190343135164	12.3	12.685833925783356155	12.3	13.096698917398365199	12.3	13.568838633018078316	12.3	13.568838633018078316	12.3	12.68391319673307391	12.3	13.093014492190617774	12.3	13.563417871023711455	12.350000000000001	12.730199537348100007	12.350000000000001	13.135804168486663308	12.350000000000001	13.602685000709483797	12.3	12.676312518160654403	12.3	13.078519735925167924	12.3	13.54232548379674589
12.350000000000001	12.735939198417894106	12.350000000000001	13.146800933189060875	12.350000000000001	13.61882285012736967	12.350000000000001	12.735298106346738341	12.350000000000001	13.145567948572042572	12.350000000000001	13.617004329047086061	12.350000000000001	13.617004329047086061	12.350000000000001	12.733380133289973699	12.350000000000001	13.141885950827978482	12.350000000000001	13.611586544603533993	12.400000000000002	12.779672199043938211	12.400000000000002	13.184687448098097864	12.400000000000002	13.65086837203292206	12.350000000000001	12.725786308453911123	12.350000000000001	13.127404433723179481	12.350000000000001	13.590502694875811144
12.400000000000002	12.785405886236504042	12.400000000000002	13.195671493434057747	12.400000000000002	13.666997646811956601	12.400000000000002	12.784765261841654348	12.400000000000002	13.194443374976144424	12.400000000000002	13.665180485570394882	12.400000000000002	13.665180485570394882	12.400000000000002	12.782848440227314452	12.400000000000002	13.19076526285671011	12.400000000000002	13.659765720746937838	12.450000000000001	12.82914782840987785	12.450000000000001	13.233577043629685365	12.450000000000001	13.699062088695560501	12.400000000000002	12.77526429413914048	12.400000000000002	13.176293939712290047	12.400000000000002	13.638690278362512068
12.450000000000001	12.834875262621608083	12.450000000000001	13.244555481613888248	12.450000000000001	13.715183339346167939	12.450000000000001	12.834235362878982322	12.450000000000001	13.243325130333045427	12.450000000000001	13.713367000244016369	12.450000000000001	13.713367000244016369	12.450000000000001	12.832321028842623765	12.450000000000001	13.239649848396282921	12.450000000000001	13.707955193838528025	12.500000000000002	12.87862641927643681	12.500000000000002	13.282472901803438926	12.500000000000002	13.747266051350703921	12.450000000000001	12.824744846251379788	12.450000000000001	13.225189725146723021	12.450000000000001	13.686888235055059316
12.500000000000002	12.884347582735847742	12.500000000000002	13.293442488743650139	12.500000000000002	13.763379048530304182	12.500000000000002	12.883708382759812875	12.500000000000002	13.292213163773610179	12.500000000000002	13.761563773138279979	12.500000000000002	13.761563773138279979	12.500000000000002	12.881796097786293463	12.500000000000002	13.288540834862684015	12.500000000000002	13.756154955665748915	12.55	12.928107936082879434	12.55	13.331374960218289712	12.55	13.795480161311353874	12.500000000000002	12.874228188340668846	12.500000000000002	13.274091878382215544	12.500000000000002	13.735096453778722654
12.55	12.933822801040165403	12.55	13.342335638116590357	12.55	13.811584919138697588	12.55	12.933184291770575514	12.55	13.341107403506955564	12.55	13.809770704150479936	12.55	13.809770704150479936	12.55	12.931304015151016392	12.55	13.337413446626956365	12.55	13.804363395381870024	12.600000000000001	12.977592322215789703	12.600000000000001	13.380283149708955063	12.600000000000001	13.843704320496058373	12.55	12.923714389422861592	12.55	13.323000197485916912	12.55	13.783314833605588188
12.600000000000001	12.983300650221601534	12.600000000000001	13.391235167633046098	12.600000000000001	13.859800859992150034	12.600000000000001	12.982663062837316204	12.600000000000001	13.390007793072774537	12.600000000000001	13.857987695537395597	12.600000000000001	13.857987695537395597	12.600000000000001	12.980753559447392528	12.600000000000001	13.386342947103008396	12.600000000000001	13.852584848775935179	12.650000000000002	13.02707951862463216	12.650000000000002	13.429197401175266676	12.650000000000002	13.8919384318521628	12.600000000000001	12.973203412155794116	12.600000000000001	13.371914615951193727	12.600000000000001	13.831543276855374602
12.650000000000002	13.032780551829653309	12.650000000000002	13.440141112492359021	12.650000000000002	13.908026790639068566	12.650000000000002	13.032144668698826527	12.650000000000002	13.438914273209716611	12.650000000000002	13.90621465061734413	12.650000000000002	13.90621465061734413	12.650000000000002	13.030236440148576747	12.650000000000002	13.435252783790531542	12.650000000000002	13.900814801564066862	12.700000000000001	13.076569478060226005	12.700000000000001	13.478117650685095572	12.700000000000001	13.940182399804379452	12.650000000000002	13.022695278081384096	12.650000000000002	13.42083506638241567	12.650000000000002	13.879781687281301358
12.700000000000001	13.082260842504472104	12.700000000000001	13.489054299759415976	12.700000000000001	13.956262659768833637	12.700000000000001	13.08162908246507588	12.700000000000001	13.487826785461284435	12.700000000000001	13.954451474003062187	12.700000000000001	13.954451474003062187	12.700000000000001	13.079724898373423543	12.700000000000001	13.48416557734023191	12.700000000000001	13.94905442215084148	12.750000000000002	13.126062168591995072	12.750000000000002	13.527043840140584783	12.750000000000002	13.988436130414225171	12.700000000000001	13.072189565581581318	12.700000000000001	13.469762073942450196	12.700000000000001	13.92802999866846131
12.750000000000002	13.131752013701068808	12.750000000000002	13.537969534826953586	12.750000000000002	14.00450807942149567	12.750000000000002	13.131116277572075095	12.750000000000002	13.536745272218014951	12.750000000000002	14.002698071582004188	12.750000000000002	14.002698071582004188	12.750000000000002	13.129214315458552389	12.750000000000002	13.533087704867982938	12.750000000000002	13.997303988280140538	12.8	13.175557569003155885	12.8	13.575975914823690024	12.8	14.036699531254240486	12.750000000000002	13.121685116056985911	12.750000000000002	13.518693879126495099	12.750000000000002	13.976288054721690255
12.8	13.18124128188972367	12.8	13.586892934511145198	12.8	14.052763314331835991	12.8	13.180606228011538967	12.8	13.585669676409321114	12.8	14.050954350487803706	12.8	14.050954350487803706	12.8	13.178706324084592484	12.8	13.582015138490922333	12.8	14.045563197461822855	12.850000000000001	13.225055654285764179	12.850000000000001	13.624913818960193493	12.850000000000001	14.084972511049264229	12.8	13.1711870667888292	12.8	13.567632198371444841	12.8	14.024555776750870537
12.850000000000001	13.230733276448512712	12.850000000000001	13.635822188751756643	12.850000000000001	14.101028141951580783	12.850000000000001	13.23009890762582862	12.850000000000001	13.634599942043808664	12.850000000000001	14.099220219060929905	12.850000000000001	14.099220219060929905	12.850000000000001	13.228209420143249176	12.850000000000001	13.630940987870189144	12.850000000000001	14.093832126782070641	12.900000000000002	13.274556314244230183	12.900000000000002	13.673857490736054259	12.900000000000002	14.133254978837554953	12.850000000000001	13.220689762079259821	12.850000000000001	13.616576278572706389	12.850000000000001	14.07283311715046349
12.900000000000002	13.280227950426307762	12.900000000000002	13.684757242840264497	12.900000000000002	14.149302471792759465	12.900000000000002	13.279594291239927756	12.900000000000002	13.683536014070230218	12.900000000000002	14.14749558696509428	12.900000000000002	14.14749558696509428	12.900000000000002	13.27769523780811034	12.900000000000002	13.679889773081142532	12.900000000000002	14.14211042866312918	12.950000000000001	13.324059725470821745	12.950000000000001	13.722806911874865906	12.950000000000001	14.181546848879578576	12.900000000000002	13.270194910094891832	12.900000000000002	13.665525980359043618	12.900000000000002	14.121119961312819446
12.950000000000001	13.329725250501013986	12.950000000000001	13.733698099164274072	12.950000000000001	14.19758621465674307	12.950000000000001	13.32909235381885249	12.950000000000001	13.732477837022705898	12.950000000000001	14.195780364848330654	12.950000000000001	14.195780364848330654	12.950000000000001	13.327197819250151965	12.950000000000001	13.728833996868052544	12.950000000000001	14.190398043730643475	13.000000000000002	13.373555324144921314	13.000000000000002	13.77175991140875512	13.000000000000002	14.229847854679999498	12.950000000000001	13.31970311081880444	12.950000000000001	13.71448158278524958	12.950000000000001	14.169416216171987511
13.000000000000002	13.379225422838573081	13.000000000000002	13.782644651137463568	13.000000000000002	14.245879282525563939	13.000000000000002	13.378593069941556805	13.000000000000002	13.781425357803319351	13.000000000000002	14.244074464709748818	13.000000000000002	14.244074464709748818	13.000000000000002	13.376701729494098062	13.000000000000002	13.777783494198913665	13.000000000000002	14.238695033264767204	13.05	13.423074357970088064	13.05	13.820722700771922859	13.05	14.278158439338497421	13.000000000000002	13.369213753065376777	13.000000000000002	13.763442739217043644	13.000000000000002	14.217721804656904695
13.05	13.428728101282856739	13.05	13.831596832790510938	13.05	14.294181588169603456	13.05	13.428096415783877485	13.05	13.830378523189052244	13.05	14.292377799699668948	13.05	14.292377799699668948	13.05	13.426206765432538557	13.05	13.826737749695244229	13.05	14.287001130455878561	13.100000000000001	13.472586191671647825	13.100000000000001	13.869688499155735384	13.100000000000001	14.326477982472291806	13.05	13.4187259434318845	13.05	13.812411068561457336	13.05	14.266036677691159855
13.100000000000001	13.478233388024742262	13.100000000000001	13.88055460970104403	13.100000000000001	14.342493045888041874	13.100000000000001	13.477602367032313553	13.100000000000001	13.87933727969374021	13.100000000000001	14.340690283861613507	13.100000000000001	14.340690283861613507	13.100000000000001	13.475714501780703381	13.100000000000001	13.875700213818763919	13.100000000000001	14.335316545664301827	13.150000000000002	13.522099398843744747	13.150000000000002	13.918660734813703832	13.150000000000002	14.374806593689629445	13.100000000000001	13.468240655302801313	13.100000000000001	13.861382366205071415	13.100000000000001	14.314360626026201346
13.150000000000002	13.52774125919225671	13.150000000000002	13.929517930028982323	13.150000000000002	14.390813570969102612	13.150000000000002	13.527110899494935214	13.150000000000002	13.928301576947536275	13.150000000000002	14.389011832729170771	13.150000000000002	14.389011832729170771	13.150000000000002	13.525225010032960695	13.150000000000002	13.924667391076725211	13.150000000000002	14.383640975098847456	13.200000000000001	13.571618190496508302	13.200000000000001	13.967638186415435328	13.200000000000001	14.423144189414572835	13.150000000000002	13.51776040434693854	13.150000000000002	13.910360064925061806	13.150000000000002	14.362693672430587881
13.200000000000001	13.577251691224306147	13.200000000000001	13.978486742612781822	13.200000000000001	14.439143079797392867	13.200000000000001	13.576621990092749206	13.200000000000001	13.977271362699138595	13.200000000000001	14.437342362586986995	13.200000000000001	14.437342362586986995	13.200000000000001	13.574738067860934644	13.200000000000001	13.973640047978115026	13.200000000000001	14.431974380038095489	13.250000000000002	13.621133888975367471	13.250000000000002	14.01662071218078322	13.250000000000002	14.471490642651149211	13.200000000000001	13.567281781706803237	13.200000000000001	13.959343290493854181	13.200000000000001	14.41103570739841137
13.250000000000002	13.626764660865368307	13.250000000000002	14.027460996958034534	13.250000000000002	14.487481489835917046	13.250000000000002	13.626135615302801461	13.250000000000002	14.026246587072335646	13.250000000000002	14.485681791011725711	13.250000000000002	14.485681791011725711	13.250000000000002	13.624253559121600108	13.250000000000002	14.022617591899808634	13.250000000000002	14.480316664736104361	13.3	13.670655938415704819	13.3	14.065608731476048899	13.3	14.519845920016874004	13.250000000000002	13.616805137483097325	13.250000000000002	14.008331955849251969	13.250000000000002	14.459386647659951863
13.3	13.676280145160558301	13.3	14.076440643226333398	13.3	14.535828719608443088	13.3	13.675651752319348495	13.3	14.075227200049655785	13.3	14.534030036542296233	13.3	14.534030036542296233	13.3	13.673771429380567864	13.3	14.071600943536934762	13.3	14.528667698175775174	13.350000000000001	13.720179288225836494	13.350000000000001	14.114602100505221117	13.350000000000001	14.568209929053503785	13.3	13.666330737373863228	13.3	14.057325999907701113	13.3	14.50774641180875531
13.350000000000001	13.725798121449804638	13.350000000000001	14.125425632224194721	13.350000000000001	14.584184688682183916	13.350000000000001	13.72517037847555555	13.350000000000001	14.124213152522482323	13.350000000000001	14.582387018793094077	13.350000000000001	14.582387018793094077	13.350000000000001	13.723292111884290875	13.350000000000001	14.1205916041193101	13.350000000000001	14.577027566118956852	13.400000000000002	13.76970669476773108	13.400000000000002	14.163600731774252042	13.400000000000002	14.616582586138548789	13.350000000000001	13.715858853484040684	13.350000000000001	14.106325386860657106	13.350000000000001	14.556114920332443391
13.400000000000002	13.775318567364037427	13.400000000000002	14.174415915392456109	13.400000000000002	14.632549317650872864	13.400000000000002	13.774691446356831448	13.400000000000002	14.173204478574271193	13.400000000000002	14.630752666544991125	13.400000000000002	14.630752666544991125	13.400000000000002	13.772815327574875968	13.400000000000002	14.169584454324715376	13.400000000000002	14.625396119061493342	13.450000000000001	13.819237479562590088	13.450000000000001	14.212604564217524452	13.450000000000001	14.664963810706066677	13.400000000000002	13.765389473722631014	13.400000000000002	14.155330003467430475	13.400000000000002	14.604492091468512876
13.450000000000001	13.824841460820041006	13.450000000000001	14.223411444795861294	13.450000000000001	14.680922528118100668	13.450000000000001	13.824215005855042844	13.450000000000001	14.222200891237677569	13.450000000000001	14.679126877402500582	13.450000000000001	14.679126877402500582	13.450000000000001	13.82234078905418469	13.450000000000001	14.218583762347583895	13.450000000000001	14.673773185287909459	13.500000000000002	13.868771260285445263	13.500000000000002	14.261613504768191318	13.500000000000002	14.713353520781573993	13.450000000000001	13.814922497449969117	13.450000000000001	14.204339825205537729	13.450000000000001	14.652877847557350491
13.500000000000002	13.874366780015253609	13.500000000000002	14.272412173112581317	13.500000000000002	14.729304242681001478	13.500000000000002	13.8737409698317325	13.500000000000002	14.271202563785529365	13.500000000000002	14.727509597087222111	13.500000000000002	14.727509597087222111	13.500000000000002	13.871868665212276834	13.500000000000002	14.267588257171660764	13.500000000000002	14.722158748086404429	13.55	13.918298864679424867	13.55	14.310627706287291848	13.55	14.761751684193103872	13.500000000000002	13.864457903260373793	13.500000000000002	14.253354805115771507	13.500000000000002	14.701272111261596647
13.55	13.923894503423436658	13.55	14.321418053624161335	13.55	14.777694384914238965	13.55	13.923269369366475659	13.55	14.320209462282967972	13.55	14.775900751612845538	13.55	14.775900751612845538	13.55	13.921398934608593775	13.55	14.316597892198341307	13.55	14.770552731176429303	13.600000000000001	13.967834641877466303	13.600000000000001	14.359646929295703288	13.600000000000001	14.810158170951774628	13.55	13.913995670018156732	13.55	14.302374896833502288	13.55	14.749674806208537375
13.600000000000001	13.973424609790273524	13.600000000000001	14.370429040205708922	13.600000000000001	14.826092879354325751	13.600000000000001	13.972800076663686634	13.600000000000001	14.369221336149292812	13.600000000000001	14.824300238964819343	13.600000000000001	14.824300238964819343	13.600000000000001	13.970931577166305301	13.600000000000001	14.365612628286647886	13.600000000000001	14.818955060002576643	13.650000000000002	14.017372756926138148	13.650000000000002	14.408671188130140267	13.650000000000002	14.858572926738584868	13.600000000000001	13.9635357768534135	13.600000000000001	14.351400054579132106	13.600000000000001	14.79808585697497517
13.650000000000002	14.022957053437532211	13.650000000000002	14.419445081003940193	13.650000000000002	14.874499650742586395	13.650000000000002	14.022331266966378866	13.650000000000002	14.418240983855977951	13.650000000000002	14.872708448031424677	13.650000000000002	14.872708448031424677	13.650000000000002	14.020466568830054427	13.650000000000002	14.414632399427364617	13.650000000000002	14.867365657907062593	13.700000000000001	14.066913192166024139	13.700000000000001	14.457700438098164189	13.700000000000001	14.906995878140911246	13.650000000000002	14.013078203157521345	13.650000000000002	14.400430233148655043	13.650000000000002	14.846505189072353624
13.700000000000001	14.072491891513325545	13.700000000000001	14.46846614949796022	13.700000000000001	14.922914627718329827	13.700000000000001	14.071867356698398502	13.700000000000001	14.467261618358129056	13.700000000000001	14.921124028313987505	13.700000000000001	14.921124028313987505	13.700000000000001	14.070003892103892416	13.700000000000001	14.463657181317000254	13.700000000000001	14.915784453705929095	13.750000000000002	14.116455939114909074	13.750000000000002	14.506734632766556211	13.750000000000002	14.955426952373004023	13.700000000000001	14.062622928579262442	13.700000000000001	14.44946538790448855	13.700000000000001	14.894932728932188916
13.750000000000002	14.122029018077740899	13.750000000000002	14.51749218382226712	13.750000000000002	14.971337735386938221	13.750000000000002	14.121406302724058835	13.750000000000002	14.51628741207448464	13.750000000000002	14.969548094221839294	13.750000000000002	14.969548094221839294	13.750000000000002	14.119543525574198264	13.750000000000002	14.512686922811835438	13.750000000000002	14.964211374101502436	13.8	14.166015088611403631	13.8	14.555775143234350279	13.8	15.003866126107222033	13.750000000000002	14.112169933020261253	13.750000000000002	14.498505474766451611	13.750000000000002	14.943368403891774819
13.8	14.171568449024285757	13.8	14.566523144969642801	13.8	15.019768902723392637	13.8	14.170946431762499765	13.8	14.565319203163317989	13.8	15.017980242998413674	13.8	15.017980242998413674	13.8	14.169085449120644007	13.8	14.561721580170058833	13.8	15.01264634744891474	13.850000000000001	14.215549021450150442	13.850000000000001	14.604818860288573929	13.850000000000001	15.05231320382110483	13.8	14.161719196640957404	13.8	14.547550450183852724	13.8	14.991812142179893289
13.850000000000001	14.221110160576575973	13.850000000000001	14.615558990133316723	13.850000000000001	15.068208058847922011	13.850000000000001	14.220488764989511891	13.850000000000001	14.614355973414387856	13.850000000000001	15.066420387057493628	13.850000000000001	15.066420387057493628	13.850000000000001	14.218629642875797036	13.850000000000001	14.610761110101855745	13.850000000000001	15.061089302972593911	13.900000000000002	14.265081808930944724	13.900000000000002	14.653866965524122934	13.900000000000002	15.100768303888074752	13.850000000000001	14.211270699809453828	13.850000000000001	14.596600271221587567	13.850000000000001	15.040263872904342535
13.900000000000002	14.270655437562424739	13.900000000000002	14.66459932512392401	13.900000000000002	15.116655104932722718	13.900000000000002	14.270033357550842294	13.900000000000002	14.663397590097364431	13.900000000000002	15.114868449298611186	13.900000000000002	15.114868449298611186	13.900000000000002	14.268176087109111927	13.900000000000002	14.659805470455313371	13.900000000000002	15.109540170846236718	13.950000000000001	14.314644913215258936	13.950000000000001	14.702923128679689792	13.950000000000001	15.149231260415415763	13.900000000000002	14.260824423189657082	13.900000000000002	14.645654895361542324	13.900000000000002	15.088723526035721513
13.950000000000001	14.320200656657183243	13.950000000000001	14.713645311909014176	13.950000000000001	15.165110082579395085	13.950000000000001	14.319580188874511348	13.950000000000001	14.712444002408728185	13.950000000000001	15.16332435892923262	13.950000000000001	15.16332435892923262	13.950000000000001	14.317724762962315297	13.950000000000001	14.70885461790712487	13.950000000000001	15.157998881918744251	14.000000000000002	14.364203820991964998	14.000000000000002	14.751979653701216555	14.000000000000002	15.197701780682028979	13.950000000000001	14.31038034764694752	13.950000000000001	14.69471428068484788	13.950000000000001	15.137191032396962268
14.000000000000002	14.369747898156241261	14.000000000000002	14.762695498207216063	14.000000000000002	15.213572764060118039	14.000000000000002	14.369129240301139385	14.000000000000002	14.76149516992083578	14.000000000000002	15.211788047977810591	14.000000000000002	15.211788047977810591	14.000000000000002	14.367275650302565647	14.000000000000002	14.75790851224842501	14.000000000000002	15.206465368079668851	14.05	14.413764555870779772	14.05	14.801041448601670389	14.05	15.246180040101086418	14.000000000000002	14.359938454419612223	14.000000000000002	14.743778385612179432	14.000000000000002	15.185666323639981145
14.05	14.419300300208695182	14.05	14.811750198573541669	14.05	15.262043173974271496	14.05	14.418680491784513493	14.05	14.810551049390078237	14.05	15.260259448499421515	14.05	15.260259448499421515	14.05	14.41682873100944277	14.05	14.806967111538267757	14.05	15.254939561944723751	14.100000000000001	14.463330052254989927	14.100000000000001	14.850107102002054906	14.100000000000001	15.294665883322649983	14.05	14.409498724569444291	14.05	14.792847169775076798	14.05	15.234149332288282427
14.100000000000001	14.468851046541864981	14.100000000000001	14.860810275405430133	14.100000000000001	15.310521271154065311	14.100000000000001	14.468233925465916748	14.100000000000001	14.859611602104815784	14.100000000000001	15.308738494357724334	14.100000000000001	15.308738494357724334	14.100000000000001	14.466383986166450041	14.100000000000001	14.856030375373318691	14.100000000000001	15.303421396963957584	14.150000000000002	14.512901636242361432	14.150000000000002	14.899175625514708982	14.150000000000002	15.343159181681347881	14.100000000000001	14.459061139621633336	14.100000000000001	14.841920592049050035	14.100000000000001	15.282639991580729809
14.150000000000002	14.51840723553122895	14.150000000000002	14.909874267454925875	14.150000000000002	15.359006899271149023	14.150000000000002	14.517789522542377162	14.150000000000002	14.908676787107774042	14.150000000000002	15.357225119589974299	14.150000000000002	15.357225119589974299	14.150000000000002	14.515941397316299455	14.150000000000002	14.905098263646673285	14.150000000000002	15.351910807393269913	14.200000000000001	14.562479697513812044	14.200000000000001	14.948246101565894356	14.200000000000001	15.391659811294176885	14.150000000000002	14.508625681865784947	14.150000000000002	14.890998612879810272	14.150000000000002	15.331138235662471713
14.200000000000001	14.567964372697242161	14.200000000000001	14.958943132506772157	14.200000000000001	15.407500063979670706	14.200000000000001	14.567347264659695481	14.200000000000001	14.957746564776616446	14.200000000000001	15.405719259148035551	14.200000000000001	15.405719259148035551	14.200000000000001	14.56550094622450659	14.200000000000001	14.954170736738626854	14.200000000000001	15.400407728280170398	14.250000000000002	14.612063208138007806	14.250000000000002	14.997318025478257487	14.250000000000002	15.440167675795670262	14.200000000000001	14.558192332814469978	14.200000000000001	14.940081192804581963	14.200000000000001	15.37964399940791376
14.250000000000002	14.617523639342105276	14.250000000000002	15.008016553857420587	14.250000000000002	15.456000680772334056	14.250000000000002	14.616907133763595363	14.250000000000002	15.006820897288360578	14.250000000000002	15.454220848776239542	14.250000000000002	15.454220848776239542	14.250000000000002	14.615062614883493252	14.250000000000002	15.003247755611270881	14.250000000000002	15.44891209547036996	14.3	14.661649389569183604	14.3	15.046391917805335174	14.3	15.488682747053780145	14.250000000000002	14.60776107493915046	14.250000000000002	14.989168292783790423	14.250000000000002	15.428157218480310246
14.3	14.667085017606486911	14.3	15.057094492751564945	14.3	15.504508686159224107	14.3	14.666469196400642356	14.3	15.055899933439751297	14.3	15.502729866468346927	14.3	15.502729866468346927	14.3	14.664626385542951424	14.3	15.052329281116538043	14.3	15.497423845477651568	14.350000000000001	14.711234067676870893	14.350000000000001	15.095469814725166808	14.350000000000001	15.537205098853103316	14.3	14.657331890580160003	14.3	15.03825987435620545	14.3	15.476677829311339893
14.350000000000001	14.716648489773128295	14.350000000000001	15.106176910906457109	14.350000000000001	15.553024017410794703	14.350000000000001	14.716033471148399682	14.350000000000001	15.104982672559530432	14.350000000000001	15.551246265494838518	14.350000000000001	15.551246265494838518	14.350000000000001	14.714192240416079417	14.350000000000001	15.101415275886587351	14.350000000000001	15.54594291578363553	14.400000000000002	14.760812887443678297	14.400000000000002	15.14455513109286997	14.400000000000002	15.585734899982266678	14.350000000000001	14.706904762400184914	14.350000000000001	15.087355899475698948	14.350000000000001	15.525205769083792477
14.400000000000002	14.766214034539338081	14.400000000000002	15.155263770482010898	14.400000000000002	15.601546612600362795	14.400000000000002	14.765599326393515654	14.400000000000002	15.154070827223916574	14.400000000000002	15.599769688103433968	14.400000000000002	15.599769688103433968	14.400000000000002	14.763760162349776243	14.400000000000002	15.150505701549000962	14.400000000000002	15.594469244388867317	14.450000000000001	14.810383005808327667	14.450000000000001	15.19365159455495919	14.450000000000001	15.634272345418199193	14.400000000000002	14.756480040693909025	14.400000000000002	15.136456404779279298	14.400000000000002	15.573740973461408947
14.450000000000001	14.815781639004411437	14.450000000000001	15.204355036820149466	14.450000000000001	15.650076410616839955	14.450000000000001	14.815167519327785148	14.450000000000001	15.203162994801710604	14.450000000000001	15.648300447917698187	14.450000000000001	15.648300447917698187	14.450000000000001	14.813330134097777002	14.450000000000001	15.199600520946442557	14.450000000000001	15.643002770142385927	14.500000000000002	14.859944465393445434	14.500000000000002	15.242761481675460115	14.500000000000002	15.682817539331598187	14.450000000000001	14.806054138560869687	14.450000000000001	15.185561168058052451	14.450000000000001	15.622283392875545424
14.500000000000002	14.865351284541190528	14.500000000000002	15.253450671813210682	14.500000000000002	15.698613350912576343	14.500000000000002	14.864737651675283907	14.500000000000002	15.252259852540605206	14.500000000000002	15.696838367631729606	14.500000000000002	15.696838367631729606	14.500000000000002	14.86290213867921504	14.500000000000002	15.248699697279851392	14.500000000000002	15.691543432599980445	14.55	14.909500497789191059	14.55	15.291883968076944701	14.55	15.731370382906301008	14.500000000000002	14.855649141270500249	14.500000000000002	15.234670114644675012	14.500000000000002	15.670832910749409217
14.55	14.914922971971911305	14.55	15.302550626402225029	14.55	15.747157372368250086	14.55	14.914308665462653706	14.55	15.301361741473318628	14.55	15.74538331207300097	14.55	15.74538331207300097	14.55	14.91247616996031783	14.55	15.29780314230710231	14.55	15.740091164840791061	14.600000000000001	14.959056491489113166	14.600000000000001	15.341014680465321898	14.600000000000001	15.779930538975403074	14.55	14.905216577131762016	14.55	15.283783751757571669	14.55	15.719389587390708196
14.600000000000001	14.964496656155717781	14.600000000000001	15.351654882430475885	14.600000000000001	15.795708417746247156	14.600000000000001	14.963879204391913675	14.600000000000001	15.350470604093231518	14.600000000000001	15.793935143264462641	14.600000000000001	15.793935143264462641	14.600000000000001	14.962052183089367263	14.600000000000001	15.346910960223433467	14.600000000000001	15.788645927905801203	14.650000000000002	15.00861797992913478	14.650000000000002	15.390147211806484819	14.650000000000002	15.828497524931645276	14.600000000000001	14.954799370695542267	14.600000000000001	15.332901378501274156	14.600000000000001	15.767953254842294098
14.650000000000002	15.014072332594627654	14.650000000000002	15.400763397418169727	14.650000000000002	15.844266427908819088	14.650000000000002	15.013460562608252533	14.650000000000002	15.399574924966243544	14.650000000000002	15.842494312974574498	14.650000000000002	15.842494312974574498	14.650000000000002	15.011630182766809282	14.650000000000002	15.396023005738705955	14.650000000000002	15.83720764627733647	14.700000000000001	15.058188410321480052	14.700000000000001	15.439276329225681255	14.700000000000001	15.877070920185796947	14.650000000000002	15.004384226707441858	14.650000000000002	15.38202329088486799	14.650000000000002	15.816523889896758765
14.700000000000001	15.063649985105024884	14.700000000000001	15.449876136149207293	14.700000000000001	15.892831345123061096	14.700000000000001	15.063038798643812975	14.700000000000001	15.448688565588942505	14.700000000000001	15.891060188617285977	14.700000000000001	15.891060188617285977	14.700000000000001	15.061210152969185533	14.700000000000001	15.445139249901082205	14.700000000000001	15.885776265103619497	14.750000000000002	15.10776765675780267	14.750000000000002	15.488401194012556767	14.750000000000002	15.925650584913986171	14.700000000000001	15.053971022725965717	14.700000000000001	15.43114939304893079	14.700000000000001	15.865101434371363515
14.750000000000002	15.113229597420280216	14.750000000000002	15.498993063729103193	14.750000000000002	15.941403112324659574	14.750000000000002	15.11261898505569441	14.750000000000002	15.497806530500330586	14.750000000000002	15.939632935518379921	14.750000000000002	15.939632935518379921	14.750000000000002	15.110792074112894096	14.750000000000002	15.494259673111882396	14.750000000000002	15.934351728831312605	14.8	15.157352530689871594	14.8	15.537525948435045105	14.8	15.974236719630578749	14.750000000000002	15.103559743233909153	14.750000000000002	15.480279650236533208	14.750000000000002	15.913685831070797306
14.8	15.162811153846690848	14.8	15.548114145973413737	14.8	15.989981673132336604	14.8	15.162200975575278039	14.8	15.546929117500038432	14.8	15.988212606878356892	14.8	15.988212606878356892	14.8	15.160375993428779234	14.8	15.543383493235409958	14.8	15.982933938990174422	14.850000000000001	15.206939118556437252	14.850000000000001	15.586655596861303759	14.850000000000001	16.02282960820800769	14.8	15.153150372620736258	14.8	15.529414028257881797	14.8	15.962277023476870375
14.850000000000001	15.212394638677776658	14.850000000000001	15.59723934874931484	14.850000000000001	16.038566971786897284	14.850000000000001	15.21178389877927043	14.850000000000001	15.596055531557493626	14.850000000000001	16.036798752480825231	14.850000000000001	16.036798752480825231	14.850000000000001	15.209961706183611967	14.850000000000001	15.592512918135607287	14.850000000000001	16.031522966197415751	14.900000000000002	15.256529621670300179	14.900000000000002	15.635792538777931929	14.900000000000002	16.071429396084841786	14.850000000000001	15.202742895455600292	14.850000000000001	15.578552493319395479	14.850000000000001	16.010874955720911121
14.900000000000002	15.261980036322222019	14.900000000000002	15.646368638463711396	14.900000000000002	16.087158953187276167	14.900000000000002	15.261372052684713292	14.900000000000002	15.645183397555633566	14.900000000000002	16.08539184022021685	14.900000000000002	16.08539184022021685	14.900000000000002	15.259549385935492168	14.900000000000002	15.64164567584202939	14.900000000000002	16.080118629272052131	14.950000000000001	15.306130805166052488	14.950000000000001	15.684939377077295639	14.950000000000001	16.120036293233103487	14.900000000000002	15.252337296484663898	14.900000000000002	15.627695012017833432	14.900000000000002	16.059479572574308273
14.950000000000001	15.311567331440075699	14.950000000000001	15.695501981900198542	14.950000000000001	16.135757562862123795	14.950000000000001	15.310972649097513268	14.950000000000001	15.694306022284714529	14.950000000000001	16.133991101630332337	14.950000000000001	16.133991101630332337	14.950000000000001	15.309138954480288104	14.950000000000001	15.690782476183332864	14.950000000000001	16.12872091566297144	15.000000000000002	15.355710108432686586	15.000000000000002	15.734078944030255031	15.000000000000002	16.168648763819523157	14.950000000000001	15.301933560628494412	14.950000000000001	15.676841551334505119	14.950000000000001	16.108090819439222142
15.000000000000002	15.361156508896334706	15.000000000000002	15.744639346236604175	15.000000000000002	16.184362746963484014	15.000000000000002	15.360548762150072547	15.000000000000002	15.743457026246502943	15.000000000000002	16.182597295771699698	15.000000000000002	16.182597295771699698	15.000000000000002	15.358730426730812771	15.000000000000002	15.739923623064950363	15.000000000000002	16.177329774459454807	{{0.1, 1.56564052753079611402197435363168500163`20. - 1.2237445430586015655832415719868401753`20.*I}, {0.15000000000000002, 1.5710231212349625571621488891087196277`20. - 1.22309866725766576608949513811309571996`20.*I}, {0.2, 1.57851947355903268876930644378252213631`20. - 1.22219428277198799731152193803875748686`20.*I}, {0.25, 1.58809543577673717440605831171098490857`20. - 1.22103180230884997041450233182825780422`20.*I}, {0.3, 1.59970897582521729158701247228591456146`20. - 1.21961437590136082735342917958446189289`20.*I}, {0.35000000000000003, 1.61333973627638658374378881086562283331`20. - 1.21794607065357467871416208089991049769`20.*I}, {0.4, 1.62883662180537560574449394393070321843`20. - 1.21604362028805322271791635212107720325`20.*I}, {0.45, 1.64621720035753311028729317480317223673`20. - 1.21391028784422577064295254362120486322`20.*I}, {0.5, 1.66536419853799553947106794591511318429`20. - 1.2115318833325968279605709476614146792`20.*I}, {0.55, 1.68623226739146128686379013193195589214`20. - 1.20892952730541719732125062305025775573`20.*I}, {0.6000000000000001, 1.70873229818654477824257029431266339442`20. - 1.20610874293663572932881536665118507647`20.*I}, {0.6500000000000001, 1.73278329692930222193318210846556979686`20. - 1.20307418596382889194874286913099988748`20.*I}, {0.7000000000000001, 1.75831034950258061013212604159991523267`20. - 1.19984130772387936255208938456162652504`20.*I}, {0.7500000000000001, 1.78521941273592145843320258731602475376`20. - 1.19641509952944145740857177860974570408`20.*I}, {0.8, 1.81347955384570970627093135004241018704`20. - 1.19279871759799703889103898109578257623`20.*I}, {0.8500000000000001, 1.84291535803963672824819690389571910465`20. - 1.18900850773472170104123477080563520118`20.*I}, {0.9000000000000001, 1.87353864681894238961670099844252668975`20. - 1.18505537688529335610418815607632150422`20.*I}, {0.9500000000000001, 1.9052477534624156998952675150458545512`20. - 1.18095009459620289043227058318539017754`20.*I}, {1., 1.93798990332282907785148082422289088095`20. - 1.17666004287728230081307546699516092746`20.*I}, {1.05, 1.97166319582981457166405077494297690794`20. - 1.17235038414104285162011521245294860857`20.*I}, {1.1, 2.00618321544176766438511022100814660958`20. - 1.1678223016171736028803982667978069154`20.*I}, {1.1500000000000001, 2.04159839859892932078161565527883465069`20. - 1.16319341376137734313951046790486219363`20.*I}, {1.2000000000000002, 2.07774184910447729782858468482465136712`20. - 1.15849337688695955678287689348374690818`20.*I}, {1.2500000000000002, 2.11462476720222274237806132723598398899`20. - 1.15370825069268825765054340373839695587`20.*I}, {1.3, 2.15214630386091002866612883550899597259`20. - 1.14884789513146107383676452934527512526`20.*I}, {1.35, 2.19028908781821213146810764992021289792`20. - 1.14389747041445572205461166070983490657`20.*I}, {1.4000000000000001, 2.22902861213546703524167473531969238273`20. - 1.13889834786555698757715335297662301461`20.*I}, {1.4500000000000002, 2.26828898693866176443004252363217906116`20. - 1.13387142051762632491918933912015113443`20.*I}, {1.5000000000000002, 2.30803589008246716721111502082685388095`20. - 1.12878538036682054873405211477706346001`20.*I}, {1.55, 2.34826751590662755302883556863427911854`20. - 1.12368016347067018105979470275426687433`20.*I}, {1.6, 2.38890884380689061351997023132984142622`20. - 1.11854634774145428424981811034008100095`20.*I}, {1.6500000000000001, 2.42997005455576940178911051631175585573`20. - 1.11342347890014647383536919442469799111`20.*I}, {1.7000000000000002, 2.47138789502631050880039027145523992711`20. - 1.10824913888696747309254335365390178002`20.*I}, {1.7500000000000002, 2.51317223939030859111891649668264200016`20. - 1.10311815540184523098340646356279398628`20.*I}, {1.8, 2.55530019779753047054728101426790960921`20. - 1.09798028808266119099686676709111541025`20.*I}, {1.85, 2.59768392952838424405602331978227869997`20. - 1.09279633738557847315384788625182242384`20.*I}, {1.9000000000000001, 2.64037621215884328641260478481367123967`20. - 1.08774416096137712584098077945351239397`20.*I}, {1.9500000000000002, 2.68333846802567601868757141813343988499`20. - 1.08265850490931746225670656784663271539`20.*I}, {2., 2.72655250504562749498019649547285817951`20. - 1.07760001644090552283299502891236464322`20.*I}, {2.05, 2.77000258572689446776971243087836924611`20. - 1.07257247498196537343591478096763466809`20.*I}, {2.1, 2.81367504596841787337797296594108151282`20. - 1.06757901398739432686975018736490099049`20.*I}, {2.15, 2.85755719982728661536555030173787406657`20. - 1.06262276028295077189212460947019860603`20.*I}, {2.1999999999999997, 2.90163683952016093919717416850773395389`20. - 1.05770665410842696402216705030390160214`20.*I}, {2.25, 2.9459033020243275013747579631099595579`20. - 1.05283291536727907992817883158613937193`20.*I}, {2.3, 2.99034618953497888859776187179251529041`20. - 1.04800349865499538095744606175958672201`20.*I}, {2.35, 3.0349561097017318815430328034916774816`20. - 1.04322044355386989568894687958479065545`20.*I}, {2.4, 3.07972462680615572379702262231527109021`20. - 1.03848520265493356904027124262755039686`20.*I}, {2.45, 3.12464354148121525417262083268448907735`20. - 1.03379881355299039893236113202507050969`20.*I}, {2.5, 3.16970521596806074334605978882482678839`20. - 1.02916254937441856468230560521524683496`20.*I}, {2.55, 3.21490291881357512000739441351034108932`20. - 1.0245772432539404687525750895030815407`20.*I}, {2.6, 3.26036073775158697013393825939360736197`20. - 1.02005225344028737861713888472519166911`20.*I}, {2.65, 3.30564305653194824964809431575224838021`20. - 1.01562799830685389338602215110026527962`20.*I}, {2.7, 3.351211265758187792388558942995468631`20. - 1.01115721945983638328964555523464401777`20.*I}, {2.75, 3.39692027992762593805695917966310913447`20. - 1.00668619156851454907837198814154778934`20.*I}, {2.8, 3.44271836501632618735554821014688268886`20. - 1.00243210217369406099151358575775176172`20.*I}, {2.85, 3.48860981381165305024276379951434077371`20. - 0.99816091580220641524120634876247910852`20.*I}, {2.9, 3.53459899194562697293003082290521114885`20. - 0.99394203803605936313458569772603700038`20.*I}, {2.95, 3.58068264836280652392029644100086063337`20. - 0.98977841575647761124189888425436389666`20.*I}, {3., 3.62686195078089674025385406572895435648`20. - 0.9856688666277158293734497131290649534`20.*I}, {3.05, 3.67312265945834913413399894063839688689`20. - 0.98159998471696711739203603190939873221`20.*I}, {3.1, 3.71946968255685398580916713791709748092`20. - 0.97758776367830237943200417820647275526`20.*I}, {3.15, 3.76589555612980894214830638770463814636`20. - 0.97363195842319699966830850656676862867`20.*I}, {3.2, 3.81240278430543182663894778381513415149`20. - 0.96971206332799285670437454815408388281`20.*I}, {3.25, 3.8589762051679670540566919446734183704`20. - 0.96586934928595268426790276072688344786`20.*I}, {3.3, 3.90563491075136836891067631232183657535`20. - 0.96203812482381694232368878371206335528`20.*I}, {3.35, 3.95235152434931148038640178128632537587`20. - 0.95829485419561972697172754363163070631`20.*I}, {3.4, 3.99913785282284381520983747713059228307`20. - 0.95456963179248345097898157183516615511`20.*I}, {3.45, 4.04599211480936101431394351535630816333`20. - 0.95090678349869129258316982315843413418`20.*I}, {3.5, 4.09292193768940948170988506819171995714`20. - 0.94728002302131063200218607406401666917`20.*I}, {3.55, 4.13983970593808950610023146873550268156`20. - 0.9437597629385574202596937458773427566`20.*I}, {3.6, 4.18694482823373395905776878510276638021`20. - 0.94017797197958360247318322654613641959`20.*I}, {3.65, 4.23394669346402500026020976068196737116`20. - 0.93665198970051060187956467928217370545`20.*I}, {3.7, 4.28114948526444128249121989022774670506`20. - 0.93326193661961421417597376330339439994`20.*I}, {3.75, 4.32834702634389898250873412796806697096`20. - 0.92986572902774346429894270892756747611`20.*I}, {3.8, 4.37559631989014447418505301966948979173`20. - 0.92651137854014434602371532218438967735`20.*I}, {3.85, 4.42289464119212722965362335941468584905`20. - 0.9232131903133903568004857760569470832`20.*I}, {3.9, 4.47024143786249405806738140368178255676`20. - 0.91993002753497336917333138853494381504`20.*I}, {3.95, 4.5176345185134328309735683849488720766`20. - 0.91670001811071703158884655946234226`20.*I}, {4., 4.56514872511551954884699356386185812498`20. - 0.91355824198740661580788780719333754185`20.*I}, {4.05, 4.61260012456617033927361025078265242451`20. - 0.91034398616270577127362027374763615443`20.*I}, {4.1, 4.66007880211680792834253808264385166868`20. - 0.90722147223366757195370762468171125077`20.*I}, {4.15, 4.70763420631546063779464759594949703606`20. - 0.90417579254005198664074893265919642161`20.*I}, {4.2, 4.75526275058664712665581965391476471054`20. - 0.90114546157340499938277147157699339832`20.*I}, {4.25, 4.80291265024020247766585517946438750727`20. - 0.89812477132920829988673162905479053502`20.*I}, {4.3, 4.85057508562304015085666963226226215682`20. - 0.89516029189675530286287298986811703469`20.*I}, {4.35, 4.89849009627839810512747719402220310453`20. - 0.89216119660817510146153252972494402994`20.*I}, {4.4, 4.94619875728707351138237128554645246533`20. - 0.88917841367167470589779912177596355243`20.*I}, {4.45, 4.99386246603833470161129635609440408899`20. - 0.88648342460922057090220005809585505905`20.*I}, {4.5, 5.04169079033515618839509661236099151046`20. - 0.8836563100242630723896247762179347889`20.*I}, {4.55, 5.08955705083531193540789023418188294261`20. - 0.88086123532630969201467300587531029278`20.*I}, {4.6, 5.13744488010262083968578286410917113584`20. - 0.8780989171636347754870230782319831918`20.*I}, {4.65, 5.18537010649666861239187224210307042148`20. - 0.87536828235023714359029391610830828851`20.*I}, {4.7, 5.23332619606974401755776653059380674511`20. - 0.87266880785801556310811806230544657168`20.*I}, {4.75, 5.28131237671731682849221496698299571502`20. - 0.86999994743089590427311286162567497591`20.*I}, {4.8, 5.32932790314479501388757340545121459277`20. - 0.86736116523033537499566643836567811783`20.*I}, {4.8500000000000005, 5.37737206534951110953363423860622831126`20. - 0.86475193540082636244743427159953413952`20.*I}, {4.9, 5.42544413912156952433523955635485598345`20. - 0.86217174362211339987481812185347350027`20.*I}, {4.95, 5.47354348173641359374464599215827252867`20. - 0.8596200829290597056786299233982971518`20.*I}, {5., 5.52166943399254585648093418637373513514`20. - 0.85709646175025358652079513027976059901`20.*I}, {5.05, 5.5698213719698293612382926217697882564`20. - 0.85460038210916655003103675334418944661`20.*I}, {5.1000000000000005, 5.61799867653384111919202478507479640603`20. - 0.85213139927498702252896248118413754508`20.*I}, {5.15, 5.66620077159659794295572165441183139133`20. - 0.84968901830866060938879082491207584968`20.*I}, {5.2, 5.71442708415058314548688695872172087315`20. - 0.84727281477552482927769960506667800919`20.*I}, {5.25, 5.76267706432709286877736382389735554659`20. - 0.84488227720674457113926779496682978203`20.*I}, {5.3, 5.81095017778509393543803555689709710651`20. - 0.84251703328541842382554966654016106654`20.*I}, {5.3500000000000005, 5.85924590798929906956085401917073824918`20. - 0.84017663291127814184391471578138718618`20.*I}, {5.4, 5.90756375415597206111229721478117259635`20. - 0.83786065690002287269925276349892488418`20.*I}, {5.45, 5.95590291926066039563309263304932153631`20. - 0.83556989742092535540891467560568599821`20.*I}, {5.5, 6.0042638675215362442970526567165875582`20. - 0.83330034424766627713954340394347954586`20.*I}, {5.55, 6.05264520757674060489330544738154235188`20. - 0.83105521208413693823073467725789055378`20.*I}, {5.6000000000000005, 6.10104680824552609787058606556966922996`20. - 0.82883291274629753887500825946319493244`20.*I}, {5.65, 6.14946823972735884762835252113720944966`20. - 0.82663306904292134329420983101505110515`20.*I}, {5.7, 6.19790908514359446683978484128760898828`20. - 0.82445531167207604613200313241569442655`20.*I}, {5.75, 6.24636893923936385714562898121829646434`20. - 0.82229927893681376105618198445519731383`20.*I}, {5.8, 6.29484740969149052533327140921932888186`20. - 0.82016461680786709186857196353006036747`20.*I}, {5.8500000000000005, 6.34334411217362276640935381597850876733`20. - 0.81805097915109941472336675058078344684`20.*I}, {5.9, 6.39185869860751669069931109103168972236`20. - 0.81595803850044713191630061872024089374`20.*I}, {5.95, 6.44039072293912882106362234965131254389`20. - 0.81388540976542978049516877160886391867`20.*I}, {6., 6.4889398346185122734751563215594387742`20. - 0.81183281409642803255066915747370513884`20.*I}, {6.05, 6.53750598708859162857700428006032744012`20. - 0.80979999427396430198753587521348925326`20.*I}, {6.1000000000000005, 6.58608850775693254170927267376937380179`20. - 0.80778651598239678937075802287866589374`20.*I}, {6.15, 6.63468717574295794767648044197796240091`20. - 0.80579213492632653598878489390242151156`20.*I}, {6.2, 6.68330168895196613209325966027748272693`20. - 0.80381654256125669477734072381528780808`20.*I}, {6.25, 6.73193175194637730027840804262535533767`20. - 0.80185945265733900662460071315722691004`20.*I}, {6.3, 6.78057703355964748562174064828193077579`20. - 0.79992058333618404179686056170024922702`20.*I}, {6.3500000000000005, 6.82923727835223354774808691300065442323`20. - 0.79799963676197126119423626358003990378`20.*I}, {6.4, 6.87791580149755122593594870888356714815`20. - 0.79609627210713293384452330864523913716`20.*I}, {6.45, 6.92660129666600825214444436530234961716`20. - 0.7942107444603902937931281948842603725`20.*I}, {6.5, 6.97530495054080539782668898625082193921`20. - 0.79234165127064753459269136161712383349`20.*I}, {6.55, 7.02402226816920990864303780588215665178`20. - 0.79048973028793763160022413089784446233`20.*I}, {6.6000000000000005, 7.07275319850201697737197973061318595078`20. - 0.78865441510740366299614206647538057744`20.*I}, {6.65, 7.12149750060138372234572376961152820773`20. - 0.78683545963556869378693886920264816738`20.*I}, {6.7, 7.17025493119862607982184797362468149952`20. - 0.78503262064626764649980880205747602206`20.*I}, {6.75, 7.2190252570599596885755211629996941964`20. - 0.78324565851429087162559299810452289093`20.*I}, {6.8, 7.26780824829285771964411839396848483568`20. - 0.78147434048188767926913764920776356078`20.*I}, {6.8500000000000005, 7.31660368238010837294097291705666799025`20. - 0.77971843543406220138908675624173650039`20.*I}, {6.9, 7.36536548668634019503058904900763300211`20. - 0.77786168337099407106700823417384392783`20.*I}, {6.95, 7.41416343829127074702875999675430381427`20. - 0.77611100563119724371568491664408787753`20.*I}, {7., 7.46306249173990096571537344060318445915`20. - 0.77454098084867922679866099353211915396`20.*I}, {7.05, 7.51190556930430035094207484436750269044`20. - 0.77284452838513673824912099068568372117`20.*I}, {7.1000000000000005, 7.56076005658207784903354693955299767457`20. - 0.77116240461162684199104968991830747906`20.*I}, {7.15, 7.609625760917557663447979742465252879`20. - 0.76949441713371823533329706329767433919`20.*I}, {7.2, 7.65850248018727587627804603955710588287`20. - 0.76784036320570645414412801689458442203`20.*I}, {7.25, 7.70736775838095675009046793419548111349`20. - 0.76620485195840860024595509163814214393`20.*I}, {7.3, 7.75629220993272849687058649149361081271`20. - 0.76459841398644920220239988031763854079`20.*I}, {7.3500000000000005, 7.80522132027647409693833685072736936263`20. - 0.76295738480828880677522559188785136896`20.*I}, {7.4, 7.85411414386179112808605366798070816461`20. - 0.76134013688957492265818307194906383546`20.*I}, {7.45, 7.90303276357973045613226479676593479873`20. - 0.75977478428518561602331396443223183112`20.*I}, {7.5, 7.95197975924575509710427309467526151572`20. - 0.75819848921712459129134787358948001704`20.*I}, {7.55, 8.00093439462849199637026471583694738133`20. - 0.75663763521372056709724167628810417839`20.*I}, {7.6000000000000005, 8.04989236428496989242185183898188616039`20. - 0.7550859110075370212987994376207225872`20.*I}, {7.65, 8.0988598431283839763777233074046581732`20. - 0.75354951420406479404742304516374758006`20.*I}, {7.7, 8.14783773582567475648123920549327800729`20. - 0.75202467123143899401637737429543981996`20.*I}, {7.75, 8.19682445792390670661834273213402912941`20. - 0.75051155125035089284242854901977535576`20.*I}, {7.8, 8.24582024930152287462984884191158715699`20. - 0.74901040785780086114906668435940497392`20.*I}, {7.8500000000000005, 8.29495152023012497589943474194406861778`20. - 0.74754981385200869991092154944121923736`20.*I}, {7.9, 8.34388719484229761150875503718316077038`20. - 0.74598604813592611854604550033375434308`20.*I}, {7.95, 8.3928456953569167904038134888555124415`20. - 0.74454189408946391813357852179886368233`20.*I}, {8., 8.44188391809348983469678975772168014462`20. - 0.74311462983071719952487901015282430339`20.*I}, {8.05, 8.49092745533711523714282869925855226131`20. - 0.74167417973324931925166696833640231448`20.*I}, {8.100000000000001, 8.53997713577773389584694118720754459276`20. - 0.74024356051011880884268703716608956553`20.*I}, {8.15, 8.5890342099572869664139504208643173601`20. - 0.73882039627529472536790203347981074535`20.*I}, {8.200000000000001, 8.6380975346409582771632952119335500204`20. - 0.73740764956951264010706765801735319055`20.*I}, {8.250000000000002, 8.68716879724220023074716557554573484249`20. - 0.73600640044506334357475216600177553963`20.*I}, {8.3, 8.73624859021941899455932212964279910442`20. - 0.73461526526211991700609044935052887009`20.*I}, {8.350000000000001, 8.78533555212704429876640709452638380058`20. - 0.7332336950245411876702287600481890524`20.*I}, {8.4, 8.83442927206796219287370430236919440832`20. - 0.73186322075443824392962933801136088289`20.*I}, {8.450000000000001, 8.88353239260386561058915557420459970889`20. - 0.73050420173603284703315450930140420987`20.*I}, {8.500000000000002, 8.93264661500254676825633166367949161599`20. - 0.72915132123759746674565464793001068252`20.*I}, {8.55, 8.98178424093652801541615606166417311044`20. - 0.72775724818885568478769195713200544926`20.*I}, {8.600000000000001, 9.03090329322295549070703964520179294327`20. - 0.72649681243025530835814818080740284796`20.*I}, {8.65, 9.0800132707962572748554560712821092054`20. - 0.72515600420291106088632892623717639235`20.*I}, {8.700000000000001, 9.1291511867079124168168845591231436028`20. - 0.72384318408038742720678020786023955648`20.*I}, {8.750000000000002, 9.17829596736279069645075810012232238771`20. - 0.72253963482380706907230717847495020707`20.*I}, {8.8, 9.22744751381481820924637066522013777938`20. - 0.72124524466388105515181842408599427035`20.*I}, {8.850000000000001, 9.27660581541003431243698750675761547653`20. - 0.71995969876094315558269773114811520608`20.*I}, {8.9, 9.3257709348364965118334587504899377373`20. - 0.7186836363832570938914982934776798777`20.*I}, {8.950000000000001, 9.37494169497032622127821776367559093016`20. - 0.71741652643695867902618794789474536632`20.*I}, {9.000000000000002, 9.42411877390865608600340141460164409213`20. - 0.71615698906687582330971511893366843938`20.*I}, {9.05, 9.47330354595569189274750899833202271266`20. - 0.71490593804027330151399268125808823731`20.*I}, {9.100000000000001, 9.52249482797847718292151107600411014031`20. - 0.71366489556205423159072473281247126361`20.*I}, {9.15, 9.57169075026061607486298170013966251641`20. - 0.71243272818526637090085331354607059334`20.*I}, {9.200000000000001, 9.62089287732053615380364655028015768287`20. - 0.7112069911153991394457509662845618551`20.*I}, {9.250000000000002, 9.67010099464560001689143404257493147023`20. - 0.70999017966917236134717769823516027453`20.*I}, {9.3, 9.71931590864026229368360008237354315804`20. - 0.70878159515085615384390864296298008885`20.*I}, {9.350000000000001, 9.76853610812061811911305075482719977676`20. - 0.70758120925703003640653510069577970119`20.*I}, {9.4, 9.81776215161923402532406853017186828714`20. - 0.70638864479860589564185183882595645637`20.*I}, {9.450000000000001, 9.86699389020840563239924740392727889207`20. - 0.70520394150684858766278550045837039416`20.*I}, {9.500000000000002, 9.9162097622848501298114703895213628367`20. - 0.70401894035462553723599136156622274085`20.*I}, {9.55, 9.96547405178394999028625637673349928137`20. - 0.70285766504501943004950410734714041405`20.*I}, {9.600000000000001, 10.01472257241487649877279666594193900879`20. - 0.70169610938671645587700447649876959068`20.*I}, {9.650000000000002, 10.06397634969582532978511744289434283047`20. - 0.70054200739370811666300002365543464894`20.*I}, {9.700000000000001, 10.1132354926922590838885140023631377533`20. - 0.69939530520286673337712253901182018193`20.*I}, {9.750000000000002, 10.16249991006264477167657641953690500893`20. - 0.6982559228431308521311708489237960448`20.*I}, {9.8, 10.21176954028005673617661273296925923559`20. - 0.69712392739399199741763144834003092449`20.*I}, {9.850000000000001, 10.26104438171365385706977795309564710377`20. - 0.69599896168872734167383535740229887464`20.*I}, {9.900000000000002, 10.31032406036324543678784588268282086925`20. - 0.69488119608121595437993360417297758183`20.*I}, {9.950000000000001, 10.35960913520636329277940269046665981366`20. - 0.69377086559210055842372044530268118641`20.*I}, {10.000000000000002, 10.40890003991130199276185044235525761758`20. - 0.69266637441637745904890326902061310955`20.*I}, {10.05, 10.45819214661409185711152305337560227867`20. - 0.69156595979605207694965789184434660003`20.*I}, {10.100000000000001, 10.50748188428332340685085531706634368487`20. - 0.69051665101410001097828706505989083602`20.*I}, {10.150000000000002, 10.55688331753994482770840761708204013719`20. - 0.68938434353201202893377927778643071071`20.*I}, {10.200000000000001, 10.6059991032941272478938111874407360795`20. - 0.6882232023283204905645454456783507061`20.*I}, {10.250000000000002, 10.65542069049191777167266055159036285359`20. - 0.68724952141117735679920122464791667524`20.*I}, {10.3, 10.70473815551960043814722307487666329221`20. - 0.68618582954914944903661151179716191068`20.*I}, {10.350000000000001, 10.7540626863112470478054264539750825036`20. - 0.68512994561418273773055029947047585405`20.*I}, {10.400000000000002, 10.80339126575822112714281698339343304458`20. - 0.68407719929078543279462342894772880281`20.*I}, {10.450000000000001, 10.852720956845377484721587558130653488`20. - 0.68303038634650264527835223056124937032`20.*I}, {10.500000000000002, 10.90205267935945858477432756092623695605`20. - 0.68199361869310300770984834350497428274`20.*I}, {10.55, 10.95139400145753107539522739724971982974`20. - 0.68096806929218102496635696692623625879`20.*I}, {10.600000000000001, 11.00074437932409721049718580666393551519`20. - 0.67994516337003676128496111420869644227`20.*I}, {10.650000000000002, 11.05009913497908141120051909240205329235`20. - 0.67892216294012388077375153123827801186`20.*I}, {10.700000000000001, 11.09945258493266117199514079700426248064`20. - 0.67790244831824066636939031938474353914`20.*I}, {10.750000000000002, 11.14880803202106861073448571600164298226`20. - 0.67689145926529914618987981523287227461`20.*I}, {10.8, 11.19816544333144038205662888960602973772`20. - 0.67589099197234422053421841865137587184`20.*I}, {10.850000000000001, 11.24753044410561799181041142992955727458`20. - 0.67489747986163469503610444260140297785`20.*I}, {10.900000000000002, 11.29690093893062936428284819361996839068`20. - 0.67390829293439151109862968270905854469`20.*I}, {10.950000000000001, 11.3462752349182599150366633314112289405`20. - 0.67292386326414554190993947191194386942`20.*I}, {11.000000000000002, 11.39561953662428103925352704364002030791`20. - 0.67175746175944448511281917891054309753`20.*I}, {11.05, 11.44501163907145051160955016365093957926`20. - 0.67090842309238551544803178785717120642`20.*I}, {11.100000000000001, 11.49441398295516184881315926211041279923`20. - 0.67000149275466234186353018138848617156`20.*I}, {11.150000000000002, 11.5438082984626582800351941385604612691`20. - 0.66904101124602121214002015129137371613`20.*I}, {11.200000000000001, 11.5932026862077499976827403355226218015`20. - 0.66808448872334429816473350426244574023`20.*I}, {11.250000000000002, 11.6425997648971038451471026865667381265`20. - 0.66713302596901204326637368523033243032`20.*I}, {11.3, 11.69199960565715228957548090925901273306`20. - 0.66619122953889818156396733475207984278`20.*I}, {11.350000000000001, 11.74140400088508986472831321126239957097`20. - 0.66524651742007963117269523858214771928`20.*I}, {11.400000000000002, 11.79081227823733299358613280811568144766`20. - 0.6643102535490118544241478887234985605`20.*I}, {11.450000000000001, 11.84022378062314805413501910290924444928`20. - 0.66337980313259154380232631922721678937`20.*I}, {11.500000000000002, 11.88963871717721278401361404353728591563`20. - 0.66245450296082186184011409264594749373`20.*I}, {11.55, 11.93905717187414122253256909047240042137`20. - 0.66153460641872192862212403044903321297`20.*I}, {11.600000000000001, 11.98847876691535632909249403891573352421`20. - 0.66062144949389586320454489631697378502`20.*I}, {11.650000000000002, 12.03767704553604396436444247617118029567`20. - 0.65951900953713230097696857094652243811`20.*I}, {11.700000000000001, 12.08733293305636513374740306038844565306`20. - 0.65880322902389103034632815750915343433`20.*I}, {11.750000000000002, 12.13676439888910665572856791536254898073`20. - 0.65790195636955108879486499296234861016`20.*I}, {11.8, 12.18619777404034703509295141603500346826`20. - 0.65700147593545488668581653741508408804`20.*I}, {11.850000000000001, 12.23564669892532329906716530329216607237`20. - 0.65611769901729612037424478105535496979`20.*I}, {11.900000000000002, 12.2851030741965293303400514336051722284`20. - 0.65523120809929309766070483708556286537`20.*I}, {11.950000000000001, 12.33452629313022672892249004059019813976`20. - 0.65434915082112123929162466651773040996`20.*I}, {12.000000000000002, 12.38397464663219394670217972161993341429`20. - 0.65347249630985415797420352644117509919`20.*I}, {12.05, 12.43342615912754152092799596293207268146`20. - 0.65260046805103868898795771527079394613`20.*I}, {12.100000000000001, 12.48288079920371667839090519493881855565`20. - 0.65173302400096385892194199904323491197`20.*I}, {12.150000000000002, 12.53233852071031505593302289513542266195`20. - 0.65087015241291798808087568048514212475`20.*I}, {12.200000000000001, 12.58179929640764003367107828822878376046`20. - 0.65001178600473972971847052817060528056`20.*I}, {12.250000000000002, 12.63126307915118444595679740458233879172`20. - 0.6491578922929454722898733338988211661`20.*I}, {12.3, 12.68072983214894927111012599859007872502`20. - 0.64830841366421140499184221511510613769`20.*I}, {12.350000000000001, 12.73019953734810000704450363051712450095`20. - 0.64746328336523338702292694734982583005`20.*I}, {12.400000000000002, 12.77967219904393821083310786946223586351`20. - 0.64662244356999884731335092088961244779`20.*I}, {12.450000000000001, 12.82914782840987784980262505017447621411`20. - 0.64578586258175299954555273627627390399`20.*I}, {12.500000000000002, 12.87862641927643681021797182666873679823`20. - 0.64495353341196462948258731113324499698`20.*I}, {12.55, 12.92810793608287943414528987386994703746`20. - 0.64412545441975571508177405136917278891`20.*I}, {12.600000000000001, 12.97759232221578970273891271507579271652`20. - 0.64330160943541814008569191710162547537`20.*I}, {12.650000000000002, 13.02707951862463216023278055106571927123`20. - 0.64248196154787413059439109418650006183`20.*I}, {12.700000000000001, 13.07656947806022600506887492796404565187`20. - 0.64166646040094674951351250973411955408`20.*I}, {12.750000000000002, 13.12606216859199507180493084278248695194`20. - 0.64085505414250963700707536590247963018`20.*I}, {12.8, 13.17555756900315588518916135923969951821`20. - 0.6400476995964986527322482645588320116`20.*I}, {12.850000000000001, 13.22505565428576417885283275195263965459`20. - 0.63924437442761182968852721309031338421`20.*I}, {12.900000000000002, 13.27455631424423018278164904286987093332`20. - 0.63844502882712680760191732824531718012`20.*I}, {12.950000000000001, 13.32405972547082174545441745426216997395`20. - 0.63764950013380533699585548318001723415`20.*I}, {13.000000000000002, 13.37355532414492131355290445962559039366`20. - 0.63687353502155444589825366873506584585`20.*I}, {13.05, 13.42307435797008806401572927558184685992`20. - 0.63607030692390160651855496373215977052`20.*I}, {13.100000000000001, 13.47258619167164782489668439072232520604`20. - 0.63528626842182529889268476983990432647`20.*I}, {13.150000000000002, 13.52209939884374474716826616201134993063`20. - 0.63450639301708101852404897140800155459`20.*I}, {13.200000000000001, 13.57161819049650830188357821821369795092`20. - 0.63372653116423457960732818409762203376`20.*I}, {13.250000000000002, 13.6211338889753674712653896810674686797`20. - 0.63295725485218930698717553234359272116`20.*I}, {13.3, 13.67065593841570481865537214249805765465`20. - 0.63218876529014495790918203754839741114`20.*I}, {13.350000000000001, 13.72017928822583649374976503722723576343`20. - 0.6314242106368100481691012998518825762`20.*I}, {13.400000000000002, 13.76970669476773107964599378217684317673`20. - 0.63066361448326090147282281239820697026`20.*I}, {13.450000000000001, 13.81923747956259008753627271421886443294`20. - 0.62990614143090200736486678412029065195`20.*I}, {13.500000000000002, 13.8687712602854452627421455862207689452`20. - 0.62915125875375694379210365584337927605`20.*I}, {13.55, 13.91829886467942486697134357614218345733`20. - 0.6283996374128303570928777917542043196`20.*I}, {13.600000000000001, 13.96783464187746630269747843527573815111`20. - 0.62765251876258114228591086336593142645`20.*I}, {13.650000000000002, 14.01737275692613814829670007333760835677`20. - 0.62690890844940670609893021542946656686`20.*I}, {13.700000000000001, 14.06691319216602413915174490763127270339`20. - 0.62616877775818190075530403098317188469`20.*I}, {13.750000000000002, 14.11645593911490907385991799883629294894`20. - 0.6254320826390165199659096643892885562`20.*I}, {13.8, 14.16601508861140363075291966548239827033`20. - 0.62470106562311679904201967727476516143`20.*I}, {13.850000000000001, 14.21554902145015044183273009274900634025`20. - 0.6239674734450384057179480642804389571`20.*I}, {13.900000000000002, 14.26508180893094472353640138930256593457`20. - 0.62323407201337948478027209609826044184`20.*I}, {13.950000000000001, 14.31464491321525893569363091996933625022`20. - 0.62252585131029779224180361743719386178`20.*I}, {14.000000000000002, 14.3642038209919649983575471936208134221`20. - 0.62180676408055846460975386980564289672`20.*I}, {14.05, 14.41376455587077977169868532573137757015`20. - 0.62109168265852323311824309878542131691`20.*I}, {14.100000000000001, 14.46333005225498992738698637416438631127`20. - 0.62037996388242482171589207289374489933`20.*I}, {14.150000000000002, 14.51290163624236143229213921067137972918`20. - 0.61967031468308447531865844524634056039`20.*I}, {14.200000000000001, 14.56247969751381204390981915309274114366`20. - 0.61896105911947282741970895701151350826`20.*I}, {14.250000000000002, 14.61206320813800780551531144261814318506`20. - 0.61825070184064720798058762670030679375`20.*I}, {14.3, 14.66164938956918360355086613776800739605`20. - 0.61753900656643916923323560905293599098`20.*I}, {14.350000000000001, 14.71123406767687089271737354382544153328`20. - 0.61682797181174305866858188803015792602`20.*I}, {14.400000000000002, 14.76081288744367829666502124982635012317`20. - 0.61612173396505850550419700069471675434`20.*I}, {14.450000000000001, 14.81038300580832766683082398034438070136`20. - 0.6154248418269747793822811765486490715`20.*I}, {14.500000000000002, 14.85994446539344543436092285890193730757`20. - 0.61473958686141500010182512400929925213`20.*I}, {14.55, 14.90950049778919105919241538428812441075`20. - 0.61406424233524696978859705920690774123`20.*I}, {14.600000000000001, 14.95905649148911316574873061074331959994`20. - 0.61339389492354533705385180340464222088`20.*I}, {14.650000000000002, 15.00861797992913478017544899165909356655`20. - 0.6127236759419169059512437730574541319`20.*I}, {14.700000000000001, 15.0581884103214800522081657701484581521`20. - 0.61205193302975613691940263009180003826`20.*I}, {14.750000000000002, 15.10776765675780266963573627931059382296`20. - 0.61138048563073881860579263154174826448`20.*I}, {14.8, 15.15735253068987159405755867469439756265`20. - 0.61071162236106216465743666481131025835`20.*I}, {14.850000000000001, 15.20693911855643725177963369528345507813`20. - 0.61004506590388880674115880117441522016`20.*I}, {14.900000000000002, 15.25652962167030017880009127521188836218`20. - 0.60938067095934578581399351181043620777`20.*I}, {14.950000000000001, 15.3061308051660524883649569977759744119`20. - 0.60868728828897197377851631948816329562`20.*I}, {15.000000000000002, 15.35571010843268658555516179462110088701`20. - 0.60805431587063967284360672226946081409`20.*I}}[[300,1]]	Re[{{0.1, 1.56564052753079611402197435363168500163`20. - 1.2237445430586015655832415719868401753`20.*I}, {0.15000000000000002, 1.5710231212349625571621488891087196277`20. - 1.22309866725766576608949513811309571996`20.*I}, {0.2, 1.57851947355903268876930644378252213631`20. - 1.22219428277198799731152193803875748686`20.*I}, {0.25, 1.58809543577673717440605831171098490857`20. - 1.22103180230884997041450233182825780422`20.*I}, {0.3, 1.59970897582521729158701247228591456146`20. - 1.21961437590136082735342917958446189289`20.*I}, {0.35000000000000003, 1.61333973627638658374378881086562283331`20. - 1.21794607065357467871416208089991049769`20.*I}, {0.4, 1.62883662180537560574449394393070321843`20. - 1.21604362028805322271791635212107720325`20.*I}, {0.45, 1.64621720035753311028729317480317223673`20. - 1.21391028784422577064295254362120486322`20.*I}, {0.5, 1.66536419853799553947106794591511318429`20. - 1.2115318833325968279605709476614146792`20.*I}, {0.55, 1.68623226739146128686379013193195589214`20. - 1.20892952730541719732125062305025775573`20.*I}, {0.6000000000000001, 1.70873229818654477824257029431266339442`20. - 1.20610874293663572932881536665118507647`20.*I}, {0.6500000000000001, 1.73278329692930222193318210846556979686`20. - 1.20307418596382889194874286913099988748`20.*I}, {0.7000000000000001, 1.75831034950258061013212604159991523267`20. - 1.19984130772387936255208938456162652504`20.*I}, {0.7500000000000001, 1.78521941273592145843320258731602475376`20. - 1.19641509952944145740857177860974570408`20.*I}, {0.8, 1.81347955384570970627093135004241018704`20. - 1.19279871759799703889103898109578257623`20.*I}, {0.8500000000000001, 1.84291535803963672824819690389571910465`20. - 1.18900850773472170104123477080563520118`20.*I}, {0.9000000000000001, 1.87353864681894238961670099844252668975`20. - 1.18505537688529335610418815607632150422`20.*I}, {0.9500000000000001, 1.9052477534624156998952675150458545512`20. - 1.18095009459620289043227058318539017754`20.*I}, {1., 1.93798990332282907785148082422289088095`20. - 1.17666004287728230081307546699516092746`20.*I}, {1.05, 1.97166319582981457166405077494297690794`20. - 1.17235038414104285162011521245294860857`20.*I}, {1.1, 2.00618321544176766438511022100814660958`20. - 1.1678223016171736028803982667978069154`20.*I}, {1.1500000000000001, 2.04159839859892932078161565527883465069`20. - 1.16319341376137734313951046790486219363`20.*I}, {1.2000000000000002, 2.07774184910447729782858468482465136712`20. - 1.15849337688695955678287689348374690818`20.*I}, {1.2500000000000002, 2.11462476720222274237806132723598398899`20. - 1.15370825069268825765054340373839695587`20.*I}, {1.3, 2.15214630386091002866612883550899597259`20. - 1.14884789513146107383676452934527512526`20.*I}, {1.35, 2.19028908781821213146810764992021289792`20. - 1.14389747041445572205461166070983490657`20.*I}, {1.4000000000000001, 2.22902861213546703524167473531969238273`20. - 1.13889834786555698757715335297662301461`20.*I}, {1.4500000000000002, 2.26828898693866176443004252363217906116`20. - 1.13387142051762632491918933912015113443`20.*I}, {1.5000000000000002, 2.30803589008246716721111502082685388095`20. - 1.12878538036682054873405211477706346001`20.*I}, {1.55, 2.34826751590662755302883556863427911854`20. - 1.12368016347067018105979470275426687433`20.*I}, {1.6, 2.38890884380689061351997023132984142622`20. - 1.11854634774145428424981811034008100095`20.*I}, {1.6500000000000001, 2.42997005455576940178911051631175585573`20. - 1.11342347890014647383536919442469799111`20.*I}, {1.7000000000000002, 2.47138789502631050880039027145523992711`20. - 1.10824913888696747309254335365390178002`20.*I}, {1.7500000000000002, 2.51317223939030859111891649668264200016`20. - 1.10311815540184523098340646356279398628`20.*I}, {1.8, 2.55530019779753047054728101426790960921`20. - 1.09798028808266119099686676709111541025`20.*I}, {1.85, 2.59768392952838424405602331978227869997`20. - 1.09279633738557847315384788625182242384`20.*I}, {1.9000000000000001, 2.64037621215884328641260478481367123967`20. - 1.08774416096137712584098077945351239397`20.*I}, {1.9500000000000002, 2.68333846802567601868757141813343988499`20. - 1.08265850490931746225670656784663271539`20.*I}, {2., 2.72655250504562749498019649547285817951`20. - 1.07760001644090552283299502891236464322`20.*I}, {2.05, 2.77000258572689446776971243087836924611`20. - 1.07257247498196537343591478096763466809`20.*I}, {2.1, 2.81367504596841787337797296594108151282`20. - 1.06757901398739432686975018736490099049`20.*I}, {2.15, 2.85755719982728661536555030173787406657`20. - 1.06262276028295077189212460947019860603`20.*I}, {2.1999999999999997, 2.90163683952016093919717416850773395389`20. - 1.05770665410842696402216705030390160214`20.*I}, {2.25, 2.9459033020243275013747579631099595579`20. - 1.05283291536727907992817883158613937193`20.*I}, {2.3, 2.99034618953497888859776187179251529041`20. - 1.04800349865499538095744606175958672201`20.*I}, {2.35, 3.0349561097017318815430328034916774816`20. - 1.04322044355386989568894687958479065545`20.*I}, {2.4, 3.07972462680615572379702262231527109021`20. - 1.03848520265493356904027124262755039686`20.*I}, {2.45, 3.12464354148121525417262083268448907735`20. - 1.03379881355299039893236113202507050969`20.*I}, {2.5, 3.16970521596806074334605978882482678839`20. - 1.02916254937441856468230560521524683496`20.*I}, {2.55, 3.21490291881357512000739441351034108932`20. - 1.0245772432539404687525750895030815407`20.*I}, {2.6, 3.26036073775158697013393825939360736197`20. - 1.02005225344028737861713888472519166911`20.*I}, {2.65, 3.30564305653194824964809431575224838021`20. - 1.01562799830685389338602215110026527962`20.*I}, {2.7, 3.351211265758187792388558942995468631`20. - 1.01115721945983638328964555523464401777`20.*I}, {2.75, 3.39692027992762593805695917966310913447`20. - 1.00668619156851454907837198814154778934`20.*I}, {2.8, 3.44271836501632618735554821014688268886`20. - 1.00243210217369406099151358575775176172`20.*I}, {2.85, 3.48860981381165305024276379951434077371`20. - 0.99816091580220641524120634876247910852`20.*I}, {2.9, 3.53459899194562697293003082290521114885`20. - 0.99394203803605936313458569772603700038`20.*I}, {2.95, 3.58068264836280652392029644100086063337`20. - 0.98977841575647761124189888425436389666`20.*I}, {3., 3.62686195078089674025385406572895435648`20. - 0.9856688666277158293734497131290649534`20.*I}, {3.05, 3.67312265945834913413399894063839688689`20. - 0.98159998471696711739203603190939873221`20.*I}, {3.1, 3.71946968255685398580916713791709748092`20. - 0.97758776367830237943200417820647275526`20.*I}, {3.15, 3.76589555612980894214830638770463814636`20. - 0.97363195842319699966830850656676862867`20.*I}, {3.2, 3.81240278430543182663894778381513415149`20. - 0.96971206332799285670437454815408388281`20.*I}, {3.25, 3.8589762051679670540566919446734183704`20. - 0.96586934928595268426790276072688344786`20.*I}, {3.3, 3.90563491075136836891067631232183657535`20. - 0.96203812482381694232368878371206335528`20.*I}, {3.35, 3.95235152434931148038640178128632537587`20. - 0.95829485419561972697172754363163070631`20.*I}, {3.4, 3.99913785282284381520983747713059228307`20. - 0.95456963179248345097898157183516615511`20.*I}, {3.45, 4.04599211480936101431394351535630816333`20. - 0.95090678349869129258316982315843413418`20.*I}, {3.5, 4.09292193768940948170988506819171995714`20. - 0.94728002302131063200218607406401666917`20.*I}, {3.55, 4.13983970593808950610023146873550268156`20. - 0.9437597629385574202596937458773427566`20.*I}, {3.6, 4.18694482823373395905776878510276638021`20. - 0.94017797197958360247318322654613641959`20.*I}, {3.65, 4.23394669346402500026020976068196737116`20. - 0.93665198970051060187956467928217370545`20.*I}, {3.7, 4.28114948526444128249121989022774670506`20. - 0.93326193661961421417597376330339439994`20.*I}, {3.75, 4.32834702634389898250873412796806697096`20. - 0.92986572902774346429894270892756747611`20.*I}, {3.8, 4.37559631989014447418505301966948979173`20. - 0.92651137854014434602371532218438967735`20.*I}, {3.85, 4.42289464119212722965362335941468584905`20. - 0.9232131903133903568004857760569470832`20.*I}, {3.9, 4.47024143786249405806738140368178255676`20. - 0.91993002753497336917333138853494381504`20.*I}, {3.95, 4.5176345185134328309735683849488720766`20. - 0.91670001811071703158884655946234226`20.*I}, {4., 4.56514872511551954884699356386185812498`20. - 0.91355824198740661580788780719333754185`20.*I}, {4.05, 4.61260012456617033927361025078265242451`20. - 0.91034398616270577127362027374763615443`20.*I}, {4.1, 4.66007880211680792834253808264385166868`20. - 0.90722147223366757195370762468171125077`20.*I}, {4.15, 4.70763420631546063779464759594949703606`20. - 0.90417579254005198664074893265919642161`20.*I}, {4.2, 4.75526275058664712665581965391476471054`20. - 0.90114546157340499938277147157699339832`20.*I}, {4.25, 4.80291265024020247766585517946438750727`20. - 0.89812477132920829988673162905479053502`20.*I}, {4.3, 4.85057508562304015085666963226226215682`20. - 0.89516029189675530286287298986811703469`20.*I}, {4.35, 4.89849009627839810512747719402220310453`20. - 0.89216119660817510146153252972494402994`20.*I}, {4.4, 4.94619875728707351138237128554645246533`20. - 0.88917841367167470589779912177596355243`20.*I}, {4.45, 4.99386246603833470161129635609440408899`20. - 0.88648342460922057090220005809585505905`20.*I}, {4.5, 5.04169079033515618839509661236099151046`20. - 0.8836563100242630723896247762179347889`20.*I}, {4.55, 5.08955705083531193540789023418188294261`20. - 0.88086123532630969201467300587531029278`20.*I}, {4.6, 5.13744488010262083968578286410917113584`20. - 0.8780989171636347754870230782319831918`20.*I}, {4.65, 5.18537010649666861239187224210307042148`20. - 0.87536828235023714359029391610830828851`20.*I}, {4.7, 5.23332619606974401755776653059380674511`20. - 0.87266880785801556310811806230544657168`20.*I}, {4.75, 5.28131237671731682849221496698299571502`20. - 0.86999994743089590427311286162567497591`20.*I}, {4.8, 5.32932790314479501388757340545121459277`20. - 0.86736116523033537499566643836567811783`20.*I}, {4.8500000000000005, 5.37737206534951110953363423860622831126`20. - 0.86475193540082636244743427159953413952`20.*I}, {4.9, 5.42544413912156952433523955635485598345`20. - 0.86217174362211339987481812185347350027`20.*I}, {4.95, 5.47354348173641359374464599215827252867`20. - 0.8596200829290597056786299233982971518`20.*I}, {5., 5.52166943399254585648093418637373513514`20. - 0.85709646175025358652079513027976059901`20.*I}, {5.05, 5.5698213719698293612382926217697882564`20. - 0.85460038210916655003103675334418944661`20.*I}, {5.1000000000000005, 5.61799867653384111919202478507479640603`20. - 0.85213139927498702252896248118413754508`20.*I}, {5.15, 5.66620077159659794295572165441183139133`20. - 0.84968901830866060938879082491207584968`20.*I}, {5.2, 5.71442708415058314548688695872172087315`20. - 0.84727281477552482927769960506667800919`20.*I}, {5.25, 5.76267706432709286877736382389735554659`20. - 0.84488227720674457113926779496682978203`20.*I}, {5.3, 5.81095017778509393543803555689709710651`20. - 0.84251703328541842382554966654016106654`20.*I}, {5.3500000000000005, 5.85924590798929906956085401917073824918`20. - 0.84017663291127814184391471578138718618`20.*I}, {5.4, 5.90756375415597206111229721478117259635`20. - 0.83786065690002287269925276349892488418`20.*I}, {5.45, 5.95590291926066039563309263304932153631`20. - 0.83556989742092535540891467560568599821`20.*I}, {5.5, 6.0042638675215362442970526567165875582`20. - 0.83330034424766627713954340394347954586`20.*I}, {5.55, 6.05264520757674060489330544738154235188`20. - 0.83105521208413693823073467725789055378`20.*I}, {5.6000000000000005, 6.10104680824552609787058606556966922996`20. - 0.82883291274629753887500825946319493244`20.*I}, {5.65, 6.14946823972735884762835252113720944966`20. - 0.82663306904292134329420983101505110515`20.*I}, {5.7, 6.19790908514359446683978484128760898828`20. - 0.82445531167207604613200313241569442655`20.*I}, {5.75, 6.24636893923936385714562898121829646434`20. - 0.82229927893681376105618198445519731383`20.*I}, {5.8, 6.29484740969149052533327140921932888186`20. - 0.82016461680786709186857196353006036747`20.*I}, {5.8500000000000005, 6.34334411217362276640935381597850876733`20. - 0.81805097915109941472336675058078344684`20.*I}, {5.9, 6.39185869860751669069931109103168972236`20. - 0.81595803850044713191630061872024089374`20.*I}, {5.95, 6.44039072293912882106362234965131254389`20. - 0.81388540976542978049516877160886391867`20.*I}, {6., 6.4889398346185122734751563215594387742`20. - 0.81183281409642803255066915747370513884`20.*I}, {6.05, 6.53750598708859162857700428006032744012`20. - 0.80979999427396430198753587521348925326`20.*I}, {6.1000000000000005, 6.58608850775693254170927267376937380179`20. - 0.80778651598239678937075802287866589374`20.*I}, {6.15, 6.63468717574295794767648044197796240091`20. - 0.80579213492632653598878489390242151156`20.*I}, {6.2, 6.68330168895196613209325966027748272693`20. - 0.80381654256125669477734072381528780808`20.*I}, {6.25, 6.73193175194637730027840804262535533767`20. - 0.80185945265733900662460071315722691004`20.*I}, {6.3, 6.78057703355964748562174064828193077579`20. - 0.79992058333618404179686056170024922702`20.*I}, {6.3500000000000005, 6.82923727835223354774808691300065442323`20. - 0.79799963676197126119423626358003990378`20.*I}, {6.4, 6.87791580149755122593594870888356714815`20. - 0.79609627210713293384452330864523913716`20.*I}, {6.45, 6.92660129666600825214444436530234961716`20. - 0.7942107444603902937931281948842603725`20.*I}, {6.5, 6.97530495054080539782668898625082193921`20. - 0.79234165127064753459269136161712383349`20.*I}, {6.55, 7.02402226816920990864303780588215665178`20. - 0.79048973028793763160022413089784446233`20.*I}, {6.6000000000000005, 7.07275319850201697737197973061318595078`20. - 0.78865441510740366299614206647538057744`20.*I}, {6.65, 7.12149750060138372234572376961152820773`20. - 0.78683545963556869378693886920264816738`20.*I}, {6.7, 7.17025493119862607982184797362468149952`20. - 0.78503262064626764649980880205747602206`20.*I}, {6.75, 7.2190252570599596885755211629996941964`20. - 0.78324565851429087162559299810452289093`20.*I}, {6.8, 7.26780824829285771964411839396848483568`20. - 0.78147434048188767926913764920776356078`20.*I}, {6.8500000000000005, 7.31660368238010837294097291705666799025`20. - 0.77971843543406220138908675624173650039`20.*I}, {6.9, 7.36536548668634019503058904900763300211`20. - 0.77786168337099407106700823417384392783`20.*I}, {6.95, 7.41416343829127074702875999675430381427`20. - 0.77611100563119724371568491664408787753`20.*I}, {7., 7.46306249173990096571537344060318445915`20. - 0.77454098084867922679866099353211915396`20.*I}, {7.05, 7.51190556930430035094207484436750269044`20. - 0.77284452838513673824912099068568372117`20.*I}, {7.1000000000000005, 7.56076005658207784903354693955299767457`20. - 0.77116240461162684199104968991830747906`20.*I}, {7.15, 7.609625760917557663447979742465252879`20. - 0.76949441713371823533329706329767433919`20.*I}, {7.2, 7.65850248018727587627804603955710588287`20. - 0.76784036320570645414412801689458442203`20.*I}, {7.25, 7.70736775838095675009046793419548111349`20. - 0.76620485195840860024595509163814214393`20.*I}, {7.3, 7.75629220993272849687058649149361081271`20. - 0.76459841398644920220239988031763854079`20.*I}, {7.3500000000000005, 7.80522132027647409693833685072736936263`20. - 0.76295738480828880677522559188785136896`20.*I}, {7.4, 7.85411414386179112808605366798070816461`20. - 0.76134013688957492265818307194906383546`20.*I}, {7.45, 7.90303276357973045613226479676593479873`20. - 0.75977478428518561602331396443223183112`20.*I}, {7.5, 7.95197975924575509710427309467526151572`20. - 0.75819848921712459129134787358948001704`20.*I}, {7.55, 8.00093439462849199637026471583694738133`20. - 0.75663763521372056709724167628810417839`20.*I}, {7.6000000000000005, 8.04989236428496989242185183898188616039`20. - 0.7550859110075370212987994376207225872`20.*I}, {7.65, 8.0988598431283839763777233074046581732`20. - 0.75354951420406479404742304516374758006`20.*I}, {7.7, 8.14783773582567475648123920549327800729`20. - 0.75202467123143899401637737429543981996`20.*I}, {7.75, 8.19682445792390670661834273213402912941`20. - 0.75051155125035089284242854901977535576`20.*I}, {7.8, 8.24582024930152287462984884191158715699`20. - 0.74901040785780086114906668435940497392`20.*I}, {7.8500000000000005, 8.29495152023012497589943474194406861778`20. - 0.74754981385200869991092154944121923736`20.*I}, {7.9, 8.34388719484229761150875503718316077038`20. - 0.74598604813592611854604550033375434308`20.*I}, {7.95, 8.3928456953569167904038134888555124415`20. - 0.74454189408946391813357852179886368233`20.*I}, {8., 8.44188391809348983469678975772168014462`20. - 0.74311462983071719952487901015282430339`20.*I}, {8.05, 8.49092745533711523714282869925855226131`20. - 0.74167417973324931925166696833640231448`20.*I}, {8.100000000000001, 8.53997713577773389584694118720754459276`20. - 0.74024356051011880884268703716608956553`20.*I}, {8.15, 8.5890342099572869664139504208643173601`20. - 0.73882039627529472536790203347981074535`20.*I}, {8.200000000000001, 8.6380975346409582771632952119335500204`20. - 0.73740764956951264010706765801735319055`20.*I}, {8.250000000000002, 8.68716879724220023074716557554573484249`20. - 0.73600640044506334357475216600177553963`20.*I}, {8.3, 8.73624859021941899455932212964279910442`20. - 0.73461526526211991700609044935052887009`20.*I}, {8.350000000000001, 8.78533555212704429876640709452638380058`20. - 0.7332336950245411876702287600481890524`20.*I}, {8.4, 8.83442927206796219287370430236919440832`20. - 0.73186322075443824392962933801136088289`20.*I}, {8.450000000000001, 8.88353239260386561058915557420459970889`20. - 0.73050420173603284703315450930140420987`20.*I}, {8.500000000000002, 8.93264661500254676825633166367949161599`20. - 0.72915132123759746674565464793001068252`20.*I}, {8.55, 8.98178424093652801541615606166417311044`20. - 0.72775724818885568478769195713200544926`20.*I}, {8.600000000000001, 9.03090329322295549070703964520179294327`20. - 0.72649681243025530835814818080740284796`20.*I}, {8.65, 9.0800132707962572748554560712821092054`20. - 0.72515600420291106088632892623717639235`20.*I}, {8.700000000000001, 9.1291511867079124168168845591231436028`20. - 0.72384318408038742720678020786023955648`20.*I}, {8.750000000000002, 9.17829596736279069645075810012232238771`20. - 0.72253963482380706907230717847495020707`20.*I}, {8.8, 9.22744751381481820924637066522013777938`20. - 0.72124524466388105515181842408599427035`20.*I}, {8.850000000000001, 9.27660581541003431243698750675761547653`20. - 0.71995969876094315558269773114811520608`20.*I}, {8.9, 9.3257709348364965118334587504899377373`20. - 0.7186836363832570938914982934776798777`20.*I}, {8.950000000000001, 9.37494169497032622127821776367559093016`20. - 0.71741652643695867902618794789474536632`20.*I}, {9.000000000000002, 9.42411877390865608600340141460164409213`20. - 0.71615698906687582330971511893366843938`20.*I}, {9.05, 9.47330354595569189274750899833202271266`20. - 0.71490593804027330151399268125808823731`20.*I}, {9.100000000000001, 9.52249482797847718292151107600411014031`20. - 0.71366489556205423159072473281247126361`20.*I}, {9.15, 9.57169075026061607486298170013966251641`20. - 0.71243272818526637090085331354607059334`20.*I}, {9.200000000000001, 9.62089287732053615380364655028015768287`20. - 0.7112069911153991394457509662845618551`20.*I}, {9.250000000000002, 9.67010099464560001689143404257493147023`20. - 0.70999017966917236134717769823516027453`20.*I}, {9.3, 9.71931590864026229368360008237354315804`20. - 0.70878159515085615384390864296298008885`20.*I}, {9.350000000000001, 9.76853610812061811911305075482719977676`20. - 0.70758120925703003640653510069577970119`20.*I}, {9.4, 9.81776215161923402532406853017186828714`20. - 0.70638864479860589564185183882595645637`20.*I}, {9.450000000000001, 9.86699389020840563239924740392727889207`20. - 0.70520394150684858766278550045837039416`20.*I}, {9.500000000000002, 9.9162097622848501298114703895213628367`20. - 0.70401894035462553723599136156622274085`20.*I}, {9.55, 9.96547405178394999028625637673349928137`20. - 0.70285766504501943004950410734714041405`20.*I}, {9.600000000000001, 10.01472257241487649877279666594193900879`20. - 0.70169610938671645587700447649876959068`20.*I}, {9.650000000000002, 10.06397634969582532978511744289434283047`20. - 0.70054200739370811666300002365543464894`20.*I}, {9.700000000000001, 10.1132354926922590838885140023631377533`20. - 0.69939530520286673337712253901182018193`20.*I}, {9.750000000000002, 10.16249991006264477167657641953690500893`20. - 0.6982559228431308521311708489237960448`20.*I}, {9.8, 10.21176954028005673617661273296925923559`20. - 0.69712392739399199741763144834003092449`20.*I}, {9.850000000000001, 10.26104438171365385706977795309564710377`20. - 0.69599896168872734167383535740229887464`20.*I}, {9.900000000000002, 10.31032406036324543678784588268282086925`20. - 0.69488119608121595437993360417297758183`20.*I}, {9.950000000000001, 10.35960913520636329277940269046665981366`20. - 0.69377086559210055842372044530268118641`20.*I}, {10.000000000000002, 10.40890003991130199276185044235525761758`20. - 0.69266637441637745904890326902061310955`20.*I}, {10.05, 10.45819214661409185711152305337560227867`20. - 0.69156595979605207694965789184434660003`20.*I}, {10.100000000000001, 10.50748188428332340685085531706634368487`20. - 0.69051665101410001097828706505989083602`20.*I}, {10.150000000000002, 10.55688331753994482770840761708204013719`20. - 0.68938434353201202893377927778643071071`20.*I}, {10.200000000000001, 10.6059991032941272478938111874407360795`20. - 0.6882232023283204905645454456783507061`20.*I}, {10.250000000000002, 10.65542069049191777167266055159036285359`20. - 0.68724952141117735679920122464791667524`20.*I}, {10.3, 10.70473815551960043814722307487666329221`20. - 0.68618582954914944903661151179716191068`20.*I}, {10.350000000000001, 10.7540626863112470478054264539750825036`20. - 0.68512994561418273773055029947047585405`20.*I}, {10.400000000000002, 10.80339126575822112714281698339343304458`20. - 0.68407719929078543279462342894772880281`20.*I}, {10.450000000000001, 10.852720956845377484721587558130653488`20. - 0.68303038634650264527835223056124937032`20.*I}, {10.500000000000002, 10.90205267935945858477432756092623695605`20. - 0.68199361869310300770984834350497428274`20.*I}, {10.55, 10.95139400145753107539522739724971982974`20. - 0.68096806929218102496635696692623625879`20.*I}, {10.600000000000001, 11.00074437932409721049718580666393551519`20. - 0.67994516337003676128496111420869644227`20.*I}, {10.650000000000002, 11.05009913497908141120051909240205329235`20. - 0.67892216294012388077375153123827801186`20.*I}, {10.700000000000001, 11.09945258493266117199514079700426248064`20. - 0.67790244831824066636939031938474353914`20.*I}, {10.750000000000002, 11.14880803202106861073448571600164298226`20. - 0.67689145926529914618987981523287227461`20.*I}, {10.8, 11.19816544333144038205662888960602973772`20. - 0.67589099197234422053421841865137587184`20.*I}, {10.850000000000001, 11.24753044410561799181041142992955727458`20. - 0.67489747986163469503610444260140297785`20.*I}, {10.900000000000002, 11.29690093893062936428284819361996839068`20. - 0.67390829293439151109862968270905854469`20.*I}, {10.950000000000001, 11.3462752349182599150366633314112289405`20. - 0.67292386326414554190993947191194386942`20.*I}, {11.000000000000002, 11.39561953662428103925352704364002030791`20. - 0.67175746175944448511281917891054309753`20.*I}, {11.05, 11.44501163907145051160955016365093957926`20. - 0.67090842309238551544803178785717120642`20.*I}, {11.100000000000001, 11.49441398295516184881315926211041279923`20. - 0.67000149275466234186353018138848617156`20.*I}, {11.150000000000002, 11.5438082984626582800351941385604612691`20. - 0.66904101124602121214002015129137371613`20.*I}, {11.200000000000001, 11.5932026862077499976827403355226218015`20. - 0.66808448872334429816473350426244574023`20.*I}, {11.250000000000002, 11.6425997648971038451471026865667381265`20. - 0.66713302596901204326637368523033243032`20.*I}, {11.3, 11.69199960565715228957548090925901273306`20. - 0.66619122953889818156396733475207984278`20.*I}, {11.350000000000001, 11.74140400088508986472831321126239957097`20. - 0.66524651742007963117269523858214771928`20.*I}, {11.400000000000002, 11.79081227823733299358613280811568144766`20. - 0.6643102535490118544241478887234985605`20.*I}, {11.450000000000001, 11.84022378062314805413501910290924444928`20. - 0.66337980313259154380232631922721678937`20.*I}, {11.500000000000002, 11.88963871717721278401361404353728591563`20. - 0.66245450296082186184011409264594749373`20.*I}, {11.55, 11.93905717187414122253256909047240042137`20. - 0.66153460641872192862212403044903321297`20.*I}, {11.600000000000001, 11.98847876691535632909249403891573352421`20. - 0.66062144949389586320454489631697378502`20.*I}, {11.650000000000002, 12.03767704553604396436444247617118029567`20. - 0.65951900953713230097696857094652243811`20.*I}, {11.700000000000001, 12.08733293305636513374740306038844565306`20. - 0.65880322902389103034632815750915343433`20.*I}, {11.750000000000002, 12.13676439888910665572856791536254898073`20. - 0.65790195636955108879486499296234861016`20.*I}, {11.8, 12.18619777404034703509295141603500346826`20. - 0.65700147593545488668581653741508408804`20.*I}, {11.850000000000001, 12.23564669892532329906716530329216607237`20. - 0.65611769901729612037424478105535496979`20.*I}, {11.900000000000002, 12.2851030741965293303400514336051722284`20. - 0.65523120809929309766070483708556286537`20.*I}, {11.950000000000001, 12.33452629313022672892249004059019813976`20. - 0.65434915082112123929162466651773040996`20.*I}, {12.000000000000002, 12.38397464663219394670217972161993341429`20. - 0.65347249630985415797420352644117509919`20.*I}, {12.05, 12.43342615912754152092799596293207268146`20. - 0.65260046805103868898795771527079394613`20.*I}, {12.100000000000001, 12.48288079920371667839090519493881855565`20. - 0.65173302400096385892194199904323491197`20.*I}, {12.150000000000002, 12.53233852071031505593302289513542266195`20. - 0.65087015241291798808087568048514212475`20.*I}, {12.200000000000001, 12.58179929640764003367107828822878376046`20. - 0.65001178600473972971847052817060528056`20.*I}, {12.250000000000002, 12.63126307915118444595679740458233879172`20. - 0.6491578922929454722898733338988211661`20.*I}, {12.3, 12.68072983214894927111012599859007872502`20. - 0.64830841366421140499184221511510613769`20.*I}, {12.350000000000001, 12.73019953734810000704450363051712450095`20. - 0.64746328336523338702292694734982583005`20.*I}, {12.400000000000002, 12.77967219904393821083310786946223586351`20. - 0.64662244356999884731335092088961244779`20.*I}, {12.450000000000001, 12.82914782840987784980262505017447621411`20. - 0.64578586258175299954555273627627390399`20.*I}, {12.500000000000002, 12.87862641927643681021797182666873679823`20. - 0.64495353341196462948258731113324499698`20.*I}, {12.55, 12.92810793608287943414528987386994703746`20. - 0.64412545441975571508177405136917278891`20.*I}, {12.600000000000001, 12.97759232221578970273891271507579271652`20. - 0.64330160943541814008569191710162547537`20.*I}, {12.650000000000002, 13.02707951862463216023278055106571927123`20. - 0.64248196154787413059439109418650006183`20.*I}, {12.700000000000001, 13.07656947806022600506887492796404565187`20. - 0.64166646040094674951351250973411955408`20.*I}, {12.750000000000002, 13.12606216859199507180493084278248695194`20. - 0.64085505414250963700707536590247963018`20.*I}, {12.8, 13.17555756900315588518916135923969951821`20. - 0.6400476995964986527322482645588320116`20.*I}, {12.850000000000001, 13.22505565428576417885283275195263965459`20. - 0.63924437442761182968852721309031338421`20.*I}, {12.900000000000002, 13.27455631424423018278164904286987093332`20. - 0.63844502882712680760191732824531718012`20.*I}, {12.950000000000001, 13.32405972547082174545441745426216997395`20. - 0.63764950013380533699585548318001723415`20.*I}, {13.000000000000002, 13.37355532414492131355290445962559039366`20. - 0.63687353502155444589825366873506584585`20.*I}, {13.05, 13.42307435797008806401572927558184685992`20. - 0.63607030692390160651855496373215977052`20.*I}, {13.100000000000001, 13.47258619167164782489668439072232520604`20. - 0.63528626842182529889268476983990432647`20.*I}, {13.150000000000002, 13.52209939884374474716826616201134993063`20. - 0.63450639301708101852404897140800155459`20.*I}, {13.200000000000001, 13.57161819049650830188357821821369795092`20. - 0.63372653116423457960732818409762203376`20.*I}, {13.250000000000002, 13.6211338889753674712653896810674686797`20. - 0.63295725485218930698717553234359272116`20.*I}, {13.3, 13.67065593841570481865537214249805765465`20. - 0.63218876529014495790918203754839741114`20.*I}, {13.350000000000001, 13.72017928822583649374976503722723576343`20. - 0.6314242106368100481691012998518825762`20.*I}, {13.400000000000002, 13.76970669476773107964599378217684317673`20. - 0.63066361448326090147282281239820697026`20.*I}, {13.450000000000001, 13.81923747956259008753627271421886443294`20. - 0.62990614143090200736486678412029065195`20.*I}, {13.500000000000002, 13.8687712602854452627421455862207689452`20. - 0.62915125875375694379210365584337927605`20.*I}, {13.55, 13.91829886467942486697134357614218345733`20. - 0.6283996374128303570928777917542043196`20.*I}, {13.600000000000001, 13.96783464187746630269747843527573815111`20. - 0.62765251876258114228591086336593142645`20.*I}, {13.650000000000002, 14.01737275692613814829670007333760835677`20. - 0.62690890844940670609893021542946656686`20.*I}, {13.700000000000001, 14.06691319216602413915174490763127270339`20. - 0.62616877775818190075530403098317188469`20.*I}, {13.750000000000002, 14.11645593911490907385991799883629294894`20. - 0.6254320826390165199659096643892885562`20.*I}, {13.8, 14.16601508861140363075291966548239827033`20. - 0.62470106562311679904201967727476516143`20.*I}, {13.850000000000001, 14.21554902145015044183273009274900634025`20. - 0.6239674734450384057179480642804389571`20.*I}, {13.900000000000002, 14.26508180893094472353640138930256593457`20. - 0.62323407201337948478027209609826044184`20.*I}, {13.950000000000001, 14.31464491321525893569363091996933625022`20. - 0.62252585131029779224180361743719386178`20.*I}, {14.000000000000002, 14.3642038209919649983575471936208134221`20. - 0.62180676408055846460975386980564289672`20.*I}, {14.05, 14.41376455587077977169868532573137757015`20. - 0.62109168265852323311824309878542131691`20.*I}, {14.100000000000001, 14.46333005225498992738698637416438631127`20. - 0.62037996388242482171589207289374489933`20.*I}, {14.150000000000002, 14.51290163624236143229213921067137972918`20. - 0.61967031468308447531865844524634056039`20.*I}, {14.200000000000001, 14.56247969751381204390981915309274114366`20. - 0.61896105911947282741970895701151350826`20.*I}, {14.250000000000002, 14.61206320813800780551531144261814318506`20. - 0.61825070184064720798058762670030679375`20.*I}, {14.3, 14.66164938956918360355086613776800739605`20. - 0.61753900656643916923323560905293599098`20.*I}, {14.350000000000001, 14.71123406767687089271737354382544153328`20. - 0.61682797181174305866858188803015792602`20.*I}, {14.400000000000002, 14.76081288744367829666502124982635012317`20. - 0.61612173396505850550419700069471675434`20.*I}, {14.450000000000001, 14.81038300580832766683082398034438070136`20. - 0.6154248418269747793822811765486490715`20.*I}, {14.500000000000002, 14.85994446539344543436092285890193730757`20. - 0.61473958686141500010182512400929925213`20.*I}, {14.55, 14.90950049778919105919241538428812441075`20. - 0.61406424233524696978859705920690774123`20.*I}, {14.600000000000001, 14.95905649148911316574873061074331959994`20. - 0.61339389492354533705385180340464222088`20.*I}, {14.650000000000002, 15.00861797992913478017544899165909356655`20. - 0.6127236759419169059512437730574541319`20.*I}, {14.700000000000001, 15.0581884103214800522081657701484581521`20. - 0.61205193302975613691940263009180003826`20.*I}, {14.750000000000002, 15.10776765675780266963573627931059382296`20. - 0.61138048563073881860579263154174826448`20.*I}, {14.8, 15.15735253068987159405755867469439756265`20. - 0.61071162236106216465743666481131025835`20.*I}, {14.850000000000001, 15.20693911855643725177963369528345507813`20. - 0.61004506590388880674115880117441522016`20.*I}, {14.900000000000002, 15.25652962167030017880009127521188836218`20. - 0.60938067095934578581399351181043620777`20.*I}, {14.950000000000001, 15.3061308051660524883649569977759744119`20. - 0.60868728828897197377851631948816329562`20.*I}, {15.000000000000002, 15.35571010843268658555516179462110088701`20. - 0.60805431587063967284360672226946081409`20.*I}}[[300,2]]]	{{0.1, 2.63101334344107869685048595542949857422`20. - 2.10085492402224801086048499871727897497`20.*I}, {0.15000000000000002, 2.63426227793033094899312165451065538392`20. - 2.10068057316584587795246193638315647112`20.*I}, {0.2, 2.63880474025900859388088797599922982009`20. - 2.10043456663123136066596060782856498671`20.*I}, {0.25, 2.6446346513826105712914394290632493903`20. - 2.10011498623973191413696978565582594548`20.*I}, {0.3, 2.65174420265677018501751985274401147241`20. - 2.09971936073864630214099294040302283307`20.*I}, {0.35000000000000003, 2.66012334863530799341754581983678070332`20. - 2.09924463505113857750086892411260706763`20.*I}, {0.4, 2.66976247074356922383671249654223199838`20. - 2.09868743176514994956546719970790147518`20.*I}, {0.45, 2.68064714708231704367910694994217544431`20. - 2.09804363815233423254687362305122175704`20.*I}, {0.5, 2.69276343201380083346124783610157836069`20. - 2.0973091752198084634229612280853792249`20.*I}, {0.55, 2.70609480655119478760852412428375358635`20. - 2.09647911795796530717911044536870082921`20.*I}, {0.6000000000000001, 2.72062349216652848123435951195318467678`20. - 2.09554843631765060173713573568846467476`20.*I}, {0.6500000000000001, 2.73633001009962089856177894131889835246`20. - 2.09451181747117513769831529776449445014`20.*I}, {0.7000000000000001, 2.7531932983729347105879477754192008891`20. - 2.09336370326082185527675421618819836096`20.*I}, {0.7500000000000001, 2.77119088949371298294005166123104612849`20. - 2.09209848389233597967875177474769094224`20.*I}, {0.8, 2.79029843104032070257075461907372780929`20. - 2.0907105199710508720272286293223096237`20.*I}, {0.8500000000000001, 2.81049153645018034851209278035088131007`20. - 2.08919423054374586337443198535066213685`20.*I}, {0.9000000000000001, 2.83174274810834344336792769240142241635`20. - 2.08754414477561531587300090570419624337`20.*I}, {0.9500000000000001, 2.85402461896494171963541052423019870371`20. - 2.08575511149939567070164229764508607926`20.*I}, {1., 2.8773082744064349559067074831871545883`20. - 2.08382281540402537299795180719870988883`20.*I}, {1.05, 2.90156408607865252438413260434856619577`20. - 2.08174113538316867674625597460888305689`20.*I}, {1.1, 2.92676224719752398638509644901417183382`20. - 2.07950843630908858384431794193833332489`20.*I}, {1.1500000000000001, 2.95287031251023997639855680352013828069`20. - 2.07712063418397181863458093898799579479`20.*I}, {1.2000000000000002, 2.97985770492132421350050387153217186391`20. - 2.07457459322548135622854578603059868481`20.*I}, {1.2500000000000002, 3.00769215972769311420270841792892834186`20. - 2.07186910751472253297771333515059417812`20.*I}, {1.3, 3.03634181124027909499758865759212800852`20. - 2.06900285646461137778526455761293339623`20.*I}, {1.35, 3.0657745550350167653299838890238125812`20. - 2.06597569796627436605028053900306235132`20.*I}, {1.4000000000000001, 3.09595832680125762467141742862841309716`20. - 2.06278807702360030786512285323509770211`20.*I}, {1.4500000000000002, 3.12686158311707214348383856582583548573`20. - 2.0594411465750546574570534895445100314`20.*I}, {1.5000000000000002, 3.1584532446447137707144355752383182975`20. - 2.05593711144719702791115907579992855656`20.*I}, {1.55, 3.1907024650743952735101044859110334471`20. - 2.05227879036745998039487207632961981241`20.*I}, {1.6, 3.22357948492547131353833951180316466338`20. - 2.04846960365273921905473810120862724091`20.*I}, {1.6500000000000001, 3.25705487974128175449255735774627174944`20. - 2.04451375632538512298382323805393340844`20.*I}, {1.7000000000000002, 3.29110069009194621839164216773318078648`20. - 2.04041608592311946890818591295622368328`20.*I}, {1.7500000000000002, 3.32568911739259370265358483600846143019`20. - 2.03618176104514546203121262200430367414`20.*I}, {1.8, 3.36079394598790978585513162635149190022`20. - 2.03181688852760474501571672548032534801`20.*I}, {1.85, 3.3963908808288251084827553174752308153`20. - 2.02732688856238807976209030613531728341`20.*I}, {1.9000000000000001, 3.43245309766028439091302840298914393927`20. - 2.0227184601889692025599287144687295092`20.*I}, {1.9500000000000002, 3.46895974746388157305990770167920594177`20. - 2.01799870325486472734516934580758268753`20.*I}, {2., 3.50588805619438423756629150717569593317`20. - 2.01317425883018805242673452496494643441`20.*I}, {2.05, 3.5432170761327971944574228098845265869`20. - 2.00825211761100572296830665353824180304`20.*I}, {2.1, 3.58092695162017521174300659066844344044`20. - 2.00323933305924925271588911147354847109`20.*I}, {2.15, 3.61899889234110460733323569240581943701`20. - 1.9981429568543665352400177247792310732`20.*I}, {2.1999999999999997, 3.65741514630614840466210098593771887106`20. - 1.99296998434688287853312177762036981748`20.*I}, {2.25, 3.69615897502591442666385079908947786232`20. - 1.98772732039507671062697710943663998457`20.*I}, {2.3, 3.73521460910371475387628258653507103881`20. - 1.98242172826283396230021980904960003376`20.*I}, {2.35, 3.77456720586683761596646716951075350914`20. - 1.97705980565302806753073320096272773082`20.*I}, {2.4, 3.81420281423369897235579499565752659`20. - 1.97164795471609534740880391342759283879`20.*I}, {2.45, 3.85410832651727289515158654416962917203`20. - 1.96619235185757295594847096716357806787`20.*I}, {2.5, 3.89427142743180956991440377255669114159`20. - 1.96069893589918109969207341089294003783`20.*I}, {2.55, 3.93468055834138443717368486543461267317`20. - 1.95517339604054805958820196628082902611`20.*I}, {2.6, 3.97532508527640386022152635894700849744`20. - 1.94962327610764843404781217748719801082`20.*I}, {2.65, 4.01619297921703633199919003618884758056`20. - 1.94404696367552046514292839052273011328`20.*I}, {2.7, 4.05727835244961377533987098788580905427`20. - 1.93845638340049174107213838677891267622`20.*I}, {2.75, 4.0985711718229145624797653271202253003`20. - 1.93285396086656943292834033365425966462`20.*I}, {2.8, 4.14005921868141203043498322376444436086`20. - 1.92724418532078932637548633756423846163`20.*I}, {2.85, 4.1817384408374073346614720534943231544`20. - 1.92163032010558600163920785622292530048`20.*I}, {2.9, 4.22360025366965042522941608022454256686`20. - 1.91601660889730388833603133239991050844`20.*I}, {2.95, 4.2656375860091797952362923954745522001`20. - 1.91040664378181244327491459470998542984`20.*I}, {3., 4.30784386461040621292637524488870235`20. - 1.904803807497573157948788672999522847`20.*I}, {3.05, 4.35021295740544442238847738009622048373`20. - 1.89921091792209697677597031915550284959`20.*I}, {3.1, 4.39273876271460489442773255909554399085`20. - 1.89363107299299398523299526190202632519`20.*I}, {3.15, 4.43541578873867639588897910404798295253`20. - 1.88806682648919739999164948111668102579`20.*I}, {3.2, 4.47823878261096488664034352350390745994`20. - 1.88252060380542237623092830942077482003`20.*I}, {3.25, 4.52120272380786124296877550785006949665`20. - 1.87699463885870880220626540860345566549`20.*I}, {3.3, 4.56430293655076060634172954224027138425`20. - 1.87149096629114587190429092870372788388`20.*I}, {3.35, 4.60753487602920782950057455988504394708`20. - 1.86601147377343794900594478941117111677`20.*I}, {3.4, 4.65089433370536638367018751936939040017`20. - 1.86055783645152060127307092281326759136`20.*I}, {3.45, 4.69437723327511569984909803373607977506`20. - 1.85513163069427136187400797706729823675`20.*I}, {3.5, 4.73797976718939627992900856273608296464`20. - 1.84973426222242419780183969728388627327`20.*I}, {3.55, 4.78169761669139057091375523618130376366`20. - 1.84436656417407493226212976730711920385`20.*I}, {3.6, 4.82552903997810866231147669017952016423`20. - 1.8390309273201953060437886577110060896`20.*I}, {3.65, 4.86946912670540930854982271244487942112`20. - 1.8337252798236313711666289115178870843`20.*I}, {3.7, 4.91351475184250334314750111510813011245`20. - 1.82845634166163916667444416413917463355`20.*I}, {3.75, 4.95766341417610466682992825701772254457`20. - 1.82321960892087678342053873980217664823`20.*I}, {3.8, 5.00191199406327904723366177023776401703`20. - 1.81801753579806471917387233678622133552`20.*I}, {3.85, 5.04625764354125206368125120343155675093`20. - 1.81285070467784098161163137102014446758`20.*I}, {3.9, 5.09069782470177989019492917033613961018`20. - 1.80771975434505698549412811901236397627`20.*I}, {3.95, 5.13522982037265895538029090958144037341`20. - 1.80262503792968015972927731046677135564`20.*I}, {4., 5.17985075815483225317700535079452668234`20. - 1.79756722162037868644984817590395336026`20.*I}, {4.05, 5.22455963245747152060078038092636505517`20. - 1.7925460799288673122752414525525763046`20.*I}, {4.1, 5.26935280804092296400446372009604329978`20. - 1.7875620885077601386237728844726612325`20.*I}, {4.15, 5.31422840417949447204610456448565248128`20. - 1.78261559175370150548002367410864287718`20.*I}, {4.2, 5.35918437910316110669767971702042191865`20. - 1.7777067825539708942453557605366164363`20.*I}, {4.25, 5.40421877092765968081270933960623185544`20. - 1.77283575097714197876340422078281188927`20.*I}, {4.3, 5.44932966723264746995879961082508045115`20. - 1.7680024938145188799375768414055765224`20.*I}, {4.35, 5.4945154520649076912015223418008970734`20. - 1.7632078800223365475980176292306962302`20.*I}, {4.4, 5.53977400129937292887416473340626620154`20. - 1.75844984021887948834489725257821091`20.*I}, {4.45, 5.58510194219609614943469874354879052028`20. - 1.75372892083091156948398712102147145115`20.*I}, {4.5, 5.63050005584847679047602433762756669975`20. - 1.74904647993800034386342582442025483137`20.*I}, {4.55, 5.67596567603925472234532280969408066925`20. - 1.74440153721565615300186338424698378925`20.*I}, {4.6, 5.7214973412757183574079834337224344181`20. - 1.73979407690681495169231987536258250384`20.*I}, {4.65, 5.7670933648891095445682497601152923338`20. - 1.73522382141742205326606528201097736873`20.*I}, {4.7, 5.81275230085210771159256162957923930581`20. - 1.73069063585542091481305576742988340692`20.*I}, {4.75, 5.85847270214333759659282057061900202867`20. - 1.72619432462114785180946732948895143163`20.*I}, {4.8, 5.90425316730945960106550978413348456593`20. - 1.72173467489359590304896010403743454413`20.*I}, {4.8500000000000005, 5.95009233878919794790325111402318466382`20. - 1.71731145840493054477360804871360981086`20.*I}, {4.9, 5.99598889989881379442467958929417955263`20. - 1.71292443261560047183200792341003214378`20.*I}, {4.95, 6.04194157554678956292701825550466562291`20. - 1.70857334293282830414565749734020305046`20.*I}, {5., 6.08794912815643877732907658477784906756`20. - 1.70425792338974802329992512784117461697`20.*I}, {5.05, 6.13401035767191394132009422676612781701`20. - 1.69997789780850088454818308059645351172`20.*I}, {5.1000000000000005, 6.18012409866991633840943759034844324621`20. - 1.69573298215929729748836815531551037312`20.*I}, {5.15, 6.22628922122997812877060094511699661094`20. - 1.69152288343107680222772738898597995562`20.*I}, {5.2, 6.27250462715543158448556989299173028324`20. - 1.68734730325202120693352555944774213763`20.*I}, {5.25, 6.31876925124648216239219326261947165544`20. - 1.68320593491716887830682828316640303212`20.*I}, {5.3, 6.36508205707289804620466910196115510602`20. - 1.67909847010486857806798150656452107537`20.*I}, {5.3500000000000005, 6.41144203869323468577735754643129650553`20. - 1.67502459394564598310854007203505717958`20.*I}, {5.4, 6.45784821817058083176678539294107349831`20. - 1.6709839885822648070146291498864405657`20.*I}, {5.45, 6.50429962173145939853352612606135536`20. - 1.66697636675069753548478126160708020092`20.*I}, {5.5, 6.55079539436654843453418461432468799624`20. - 1.66300130477938341743424413078021494586`20.*I}, {5.55, 6.59733456776579120186717873677853136894`20. - 1.65905857832557498701676858322834860354`20.*I}, {5.6000000000000005, 6.64391629058020016253346655780332918154`20. - 1.65514782767611869833815334909984219986`20.*I}, {5.65, 6.69053971200128440243789489364893591676`20. - 1.65126872580943981928384863352381875067`20.*I}, {5.7, 6.73720400408356926908518534985413938975`20. - 1.64742094529104666444816220835929553092`20.*I}, {5.75, 6.78390836094457395790630857901026726842`20. - 1.64360415864796136563941275511067256839`20.*I}, {5.8, 6.83065199808846827625376015737523688183`20. - 1.63981803873486989072800044674373928587`20.*I}, {5.8500000000000005, 6.8774341515247550381655794544698441556`20. - 1.6360622590459658310912493008851299684`20.*I}, {5.9, 6.92425407813920876735464177936409447273`20. - 1.63233649470010410917888207955869187213`20.*I}, {5.95, 6.97111105025545470437811005585512134764`20. - 1.62864041827163633481753911652359135331`20.*I}, {6., 7.01800436139552087019769212453393013666`20. - 1.62497370853895043708010647300873425556`20.*I}, {6.05, 7.06493333549608991191645718538345385378`20. - 1.62133605033193962238346802223236399917`20.*I}, {6.1000000000000005, 7.11189728906580325950177125846160662283`20. - 1.61772711504947680743574043250660343109`20.*I}, {6.15, 7.15889557226571509251820021331394379437`20. - 1.61414658902237010056364313953707492523`20.*I}, {6.2, 7.2059275486928626320190985315304376072`20. - 1.61059415676742498496792390371043868075`20.*I}, {6.25, 7.25299259751683739754599577661129205481`20. - 1.60706950582477799492166980070256950657`20.*I}, {6.3, 7.30009011154100509846863006873804473764`20. - 1.60357232541072178280065479992381543924`20.*I}, {6.3500000000000005, 7.34721950164207355768415574280077183562`20. - 1.60010230751510066158121430131829093225`20.*I}, {6.4, 7.39438033215816150667398505459342468978`20. - 1.59665920763817661951017512994561142388`20.*I}, {6.45, 7.44157160426263257217500014784184948473`20. - 1.59324254988924965366288798714656286036`20.*I}, {6.5, 7.48879323196058782384027961960951857302`20. - 1.58985219188255560232246459011479002328`20.*I}, {6.55, 7.53604449964840588466842365992420327416`20. - 1.58648780110246255167603084888354714376`20.*I}, {6.6000000000000005, 7.5833248975128234299427279244288417204`20. - 1.583149075420720527495660888199693672`20.*I}, {6.65, 7.63063391555657559458727086841305440257`20. - 1.57983572437739920133430858924779990033`20.*I}, {6.7, 7.67797105556771352100988699962303729588`20. - 1.57654746042235563942441796619876572594`20.*I}, {6.75, 7.72533583120028016796936104774436404068`20. - 1.57328399910596649613207678318343230443`20.*I}, {6.8, 7.77272776737967710602514213279487546926`20. - 1.57004505918741119121315086375433031525`20.*I}, {6.8500000000000005, 7.82014640014585813434520535187656382547`20. - 1.56683036248528096767280987113466453082`20.*I}, {6.9, 7.86758941642897835893626994499595122903`20. - 1.56363417311458040084896070391061750824`20.*I}, {6.95, 7.91505881546448160342223132781258709445`20. - 1.56046563167040157056136731286188293867`20.*I}, {7., 7.96255799717823033416245736739425748726`20. - 1.55732899873532439234178650930405688256`20.*I}, {7.05, 8.01007898623230304366260612739244047578`20. - 1.554208557852309546794915619216940299`20.*I}, {7.1000000000000005, 8.05762450700844036216083419815541654217`20. - 1.5511110173735555306655216220483493661`20.*I}, {7.15, 8.10519415556217226144552236685836736082`20. - 1.54803611901159696560039525947729607942`20.*I}, {7.2, 8.15278753606946649553833616560093439198`20. - 1.54498360700633024924083487593778927378`20.*I}, {7.25, 8.20040368636951970474604503946580420882`20. - 1.54195391256657820237166835339718194662`20.*I}, {7.3, 8.24804475210244894077659351506956565424`20. - 1.53894568179740441296099270638062023487`20.*I}, {7.3500000000000005, 8.29570744551996532205233819579562056955`20. - 1.53595713955937888816199391813714292258`20.*I}, {7.4, 8.34339020245920224703653902096415493332`20. - 1.53299131389192913481438223306711141264`20.*I}, {7.45, 8.39109646928536849433035743483264038428`20. - 1.53004854077062131309152468072040516073`20.*I}, {7.5, 8.43882510463403409180441259773392927676`20. - 1.52712298942110225972055822397324162121`20.*I}, {7.55, 8.48657356425430115938786166891006348867`20. - 1.5242223307583492398920655905318032755`20.*I}, {7.6000000000000005, 8.53434461347874191566519852712923054582`20. - 1.52134001141259926200523179301465714168`20.*I}, {7.65, 8.58213495691430844103449640249219972441`20. - 1.51847758499127310747627422597666578328`20.*I}, {7.7, 8.62994563739184237960491362300395280789`20. - 1.51563573597126619561947416093921785072`20.*I}, {7.75, 8.67777644538687492412988438162212939214`20. - 1.51281351010532165349792043388223909491`20.*I}, {7.8, 8.72562676637527956361495304544091159877`20. - 1.51001079258731887427688784442577669219`20.*I}, {7.8500000000000005, 8.77348697776517039490314038545245179534`20. - 1.50722045007409212637501357836995029554`20.*I}, {7.9, 8.8213790665221790597956834149481915865`20. - 1.5044651003462056915560020719045746854`20.*I}, {7.95, 8.869291465095920913795340468528241929`20. - 1.5017207009248996263036267366990993006`20.*I}, {8., 8.91721938993525835724144819125977106673`20. - 1.49898918921394750152966084588352470344`20.*I}, {8.05, 8.96516288659033515496568406305110696041`20. - 1.4962824878821562015235888308730914206`20.*I}, {8.100000000000001, 9.01312420133943317226037471268878753106`20. - 1.49359332705676076892053267367980945842`20.*I}, {8.15, 9.06110387995872976592405478758455366256`20. - 1.4909220676324639764369170799685991674`20.*I}, {8.200000000000001, 9.10910108783596391528305449828673835445`20. - 1.48826833039705915122064076964543577535`20.*I}, {8.250000000000002, 9.15711522442091129149300795514028365929`20. - 1.48563220334014468447073175131945271567`20.*I}, {8.3, 9.20514616367144510386476568450707619076`20. - 1.48301378479900981944266870460123671026`20.*I}, {8.350000000000001, 9.25319397516581405943415714723938682056`20. - 1.48041283396165835668705096428922630967`20.*I}, {8.4, 9.30125849898740871644909836123709576615`20. - 1.47782870747152377023253815294238785619`20.*I}, {8.450000000000001, 9.34933880673340194612863731726197138363`20. - 1.47526064601987170257981791306844797361`20.*I}, {8.500000000000002, 9.39743261031554012684342285485781639858`20. - 1.47270879986036726400500619019185505157`20.*I}, {8.55, 9.44555308137383698191636970551604594163`20. - 1.47017355711662202704160050618115242266`20.*I}, {8.600000000000001, 9.49367623903397603607848131963879616355`20. - 1.46766167824289611331964964271086949266`20.*I}, {8.65, 9.54181701957018980508238946687566431721`20. - 1.46515979926095233392457770459564614143`20.*I}, {8.700000000000001, 9.58997491225502245081209325636819341597`20. - 1.46267498575884384258697057752408878272`20.*I}, {8.750000000000002, 9.63814768155644503171796380982887371469`20. - 1.46020609424099860627996566663704254291`20.*I}, {8.8, 9.68633512358244566036142118811081682734`20. - 1.45775295809058805048392398251528924942`20.*I}, {8.850000000000001, 9.73453704451214172653202175140284146181`20. - 1.45531539212063489605143094444909134647`20.*I}, {8.9, 9.78275327091203495339859671275936850075`20. - 1.45289330723875462237426542569001922346`20.*I}, {8.950000000000001, 9.83098349361709763618335905352401475282`20. - 1.45048650646638158208134321311582895381`20.*I}, {9.000000000000002, 9.87922760539047964991645542611714893319`20. - 1.44809469336858167967720539694664400948`20.*I}, {9.05, 9.92748557540053419125817730667285387614`20. - 1.44571783093099810857654958976072062014`20.*I}, {9.100000000000001, 9.97575708254787393470017204201423126836`20. - 1.4433559295349010089911597382600992871`20.*I}, {9.15, 10.02404177621114010608535947278430268918`20. - 1.44100869302206782726203706809465110028`20.*I}, {9.200000000000001, 10.07233970030469861876920067504616802198`20. - 1.43867577615906601424468713402677805121`20.*I}, {9.250000000000002, 10.12065061743289835265997967971944219381`20. - 1.43635727467985521386412109380734756387`20.*I}, {9.3, 10.16897444086240094905730722069366794815`20. - 1.4340530129656743873770000875155786453`20.*I}, {9.350000000000001, 10.21731088269664241881950366679051196226`20. - 1.43176280966292300656569263091730031468`20.*I}, {9.4, 10.26565984085330367780413685482901404323`20. - 1.42948651950503389491797816449602626591`20.*I}, {9.450000000000001, 10.31402114549527670791072352154058786486`20. - 1.42722401056492082317055187968481001937`20.*I}, {9.500000000000002, 10.36239369584334740398460099633537164492`20. - 1.42497412506347618894536673493582255998`20.*I}, {9.55, 10.4107801647393434133662986440301634037`20. - 1.42273977901051072401823612024185093364`20.*I}, {9.600000000000001, 10.45917758075536926729126350034191480297`20. - 1.42051779978833679471175950290909329037`20.*I}, {9.650000000000002, 10.50758672505548353498420527895123308638`20. - 1.41830905447828696464114411634094167424`20.*I}, {9.700000000000001, 10.55600745826294414593379404499818473503`20. - 1.41611341724134214939764557221546557041`20.*I}, {9.750000000000002, 10.60443965263154280280449571448382357646`20. - 1.41393076927740699833904025954994334844`20.*I}, {9.8, 10.65288310478553392552884363516507174212`20. - 1.41176093904561691047990823691690499506`20.*I}, {9.850000000000001, 10.70133774554576212808050419454928218318`20. - 1.40960390836673828188825062737772638575`20.*I}, {9.900000000000002, 10.74980349952678408682239496094447401583`20. - 1.4074593989269796330321522309634434312`20.*I}, {9.950000000000001, 10.79827994503181088895476684968794980524`20. - 1.40532720338066950106494480643070962982`20.*I}, {10.000000000000002, 10.84676662321673591927436700144343356175`20. - 1.40320789470335393699726756267453555868`20.*I}, {10.05, 10.89526546139519340669887088240411463148`20. - 1.40110316069225126932788508792054741861`20.*I}, {10.100000000000001, 10.94376812919463041960861679783558728192`20. - 1.39901038484873230733910324578656711113`20.*I}, {10.150000000000002, 10.99230709581358757671112011801567493752`20. - 1.39693220220226166045328137457064654827`20.*I}, {10.200000000000001, 11.04082571742427395951130457899075000551`20. - 1.39481778642481983834059873735393074819`20.*I}, {10.250000000000002, 11.08936089593211019896019632739670189648`20. - 1.39279088174551010255744507834083870966`20.*I}, {10.3, 11.13791046616938292922045804494840239483`20. - 1.39074239178191307605494811393470897051`20.*I}, {10.350000000000001, 11.18646815228752761334004746914572399441`20. - 1.3887067287220325776560455091425754232`20.*I}, {10.400000000000002, 11.23503823600810581980728740541027340377`20. - 1.38668360414021554780586962304106290956`20.*I}, {10.450000000000001, 11.283620081748461300595934507263589855`20. - 1.38466936071239084352544130437691420402`20.*I}, {10.500000000000002, 11.33220980226401061057636189425734036325`20. - 1.38266218661819587526066697764797329196`20.*I}, {10.55, 11.38080316415120918497336068345463471784`20. - 1.38067572778377828200984827069930972322`20.*I}, {10.600000000000001, 11.42941116049423344450866437612856314687`20. - 1.37869458037120848857301499117611355498`20.*I}, {10.650000000000002, 11.47802713902432612371290119635585743955`20. - 1.37672379993953499478527907730800212633`20.*I}, {10.700000000000001, 11.52665119539210976522689674108810706459`20. - 1.37476467444579214593439843096731123382`20.*I}, {10.750000000000002, 11.57528444713990382163324241215622969742`20. - 1.37282589053677139806836571361961457809`20.*I}, {10.8, 11.62393032720553432615692189631546726976`20. - 1.37088503827248263574575206418685272872`20.*I}, {10.850000000000001, 11.67258182393382489122636310265138848486`20. - 1.36895576583950020783329263875426927649`20.*I}, {10.900000000000002, 11.72124157540941032897839754704790496599`20. - 1.36703875767368581454814880984528373519`20.*I}, {10.950000000000001, 11.76991048306511948636215512151520051862`20. - 1.36513283937068719210600105669023833786`20.*I}, {11.000000000000002, 11.81857975383275775276471526739058869878`20. - 1.36327667498936501677389472932590497007`20.*I}, {11.05, 11.86727157783144581396056932056568470465`20. - 1.36136538808088019791476174847849789729`20.*I}, {11.100000000000001, 11.91597434897376880022472642741854592724`20. - 1.35946854706287316517577860721660849951`20.*I}, {11.150000000000002, 11.9646731962929728195710976005835080151`20. - 1.35760943361271637288996308120711591394`20.*I}, {11.200000000000001, 12.01338343875001845558137827717772452906`20. - 1.35575519801617304821167453415818936018`20.*I}, {11.250000000000002, 12.06210249137981195277125313396598484695`20. - 1.35390961744345833052863493670644575146`20.*I}, {11.3, 12.11082948869657501206902849704232786823`20. - 1.35207370073996862901678249413611802768`20.*I}, {11.350000000000001, 12.15956468243933428340390606339712512102`20. - 1.35024710877501835412718301840016810851`20.*I}, {11.400000000000002, 12.20830758959053187652313423534578047741`20. - 1.34843017231701584660261972084217129544`20.*I}, {11.450000000000001, 12.25705820929174390299713061645901844214`20. - 1.3466226906075399548777035204606204424`20.*I}, {11.500000000000002, 12.30581648114756916119169134123310435137`20. - 1.34482457135527131216756167666777766451`20.*I}, {11.55, 12.35458233890155828026515061482844410903`20. - 1.34303573806129376929613697104403577504`20.*I}, {11.600000000000001, 12.40335577981400197910082692080110332541`20. - 1.34125615645814098422801812721025939931`20.*I}, {11.650000000000002, 12.45211800268861485281053850565706815193`20. - 1.33949505100816504549300529151715563648`20.*I}, {11.700000000000001, 12.50092459348081683876051087641445029158`20. - 1.33772417249706882497508942807106909485`20.*I}, {11.750000000000002, 12.54972046700773701357460982428258313982`20. - 1.33597236860445526209089776049623418331`20.*I}, {11.8, 12.59852458315155572764731807714109048779`20. - 1.33423337658127552317460648891261144063`20.*I}, {11.850000000000001, 12.64733267590828908337981112390004230041`20. - 1.33249240580721592563329174751862965694`20.*I}, {11.900000000000002, 12.696150643765946542461052859075925525`20. - 1.33076458718432255578590926353187193542`20.*I}, {11.950000000000001, 12.74497237924510017118301808100075067672`20. - 1.32904963990658545628290509504792744537`20.*I}, {12.000000000000002, 12.79380293436564918013104918048283278215`20. - 1.32734080444487165494377066386064302205`20.*I}, {12.05, 12.84264031743924803840671087429353422769`20. - 1.32564048283479446141705353942806692711`20.*I}, {12.100000000000001, 12.89148445978430866040927585580730952728`20. - 1.32394860320866574183982918117240766894`20.*I}, {12.150000000000002, 12.94033529447383555251444166418756277413`20. - 1.322265100996987016185260641429063281`20.*I}, {12.200000000000001, 12.98919275118772650734244764186574154432`20. - 1.3205899018928271887499232282973374573`20.*I}, {12.250000000000002, 13.03805676086098347742082893771093249355`20. - 1.3189229389203792940534490624450763217`20.*I}, {12.3, 13.0869272544759558438145176036831385027`20. - 1.31726413922018180073371012448409316136`20.*I}, {12.350000000000001, 13.13580416848666330840390750172939810065`20. - 1.31561342622535160474575220433384438713`20.*I}, {12.400000000000002, 13.18468744809809786375429600993911105574`20. - 1.31397072521308096482089724583921999397`20.*I}, {12.450000000000001, 13.23357704362968536494170626049792873111`20. - 1.31233597046327966970068415582128922779`20.*I}, {12.500000000000002, 13.28247290180343892623271493323307835824`20. - 1.3107091062708705390666578695959571664`20.*I}, {12.55, 13.33137496021828971159918451189538961089`20. - 1.30909008023238865278617738076751028742`20.*I}, {12.600000000000001, 13.38028314970895506309700898098079528457`20. - 1.30747883538401267444730648188282411976`20.*I}, {12.650000000000002, 13.42919740117526667636443469891873448259`20. - 1.30587530767596874260695960010207837389`20.*I}, {12.700000000000001, 13.47811765068509557245026565799797622295`20. - 1.30427942901407058862247888291990918634`20.*I}, {12.750000000000002, 13.52704384014058478327672720875441151141`20. - 1.3026911318417674718202593975805569399`20.*I}, {12.8, 13.57597591482369002379008313551654849529`20. - 1.30111035202398613606235863637180117845`20.*I}, {12.850000000000001, 13.62491381896019349298440497469254122789`20. - 1.29953702932108497326303985019097225345`20.*I}, {12.900000000000002, 13.6738574907360542591877855550627747863`20. - 1.29797109304764047742594453944562748767`20.*I}, {12.950000000000001, 13.72280691187486590566527680823137615066`20. - 1.29641248957205748332399173216918064128`20.*I}, {13.000000000000002, 13.77175991140875511997580899683269946701`20. - 1.29486136250708111046394844740681637774`20.*I}, {13.05, 13.82072270077192285851671391718392422099`20. - 1.29331707581408151068855354641629418462`20.*I}, {13.100000000000001, 13.8696884991557353839020859895984810711`20. - 1.29178062197437404946312098501876110396`20.*I}, {13.150000000000002, 13.91866073481370383218559749676130930208`20. - 1.29025034096971855558643308625826160293`20.*I}, {13.200000000000001, 13.96763818641543532764909929957321920439`20. - 1.28872764348445532406615650734165305627`20.*I}, {13.250000000000002, 14.016620712180783220230987451708981514`20. - 1.2872117649381734398288929590807420809`20.*I}, {13.3, 14.06560873147604889936304386647926528565`20. - 1.28570294657415774896423670078293454406`20.*I}, {13.350000000000001, 14.11460210050522111699514309497391283878`20. - 1.28420099368772328625907345871589902797`20.*I}, {13.400000000000002, 14.16360073177425204161561229703026864631`20. - 1.28270581868676594479423295203250152277`20.*I}, {13.450000000000001, 14.21260456421752445201270464124877012318`20. - 1.28121732676815554877913772823399300721`20.*I}, {13.500000000000002, 14.26161350476819131799561160432747320825`20. - 1.27973544469885611406089040520446016288`20.*I}, {13.55, 14.31062770628729184785354441285947497373`20. - 1.27826104049329402252045686028266322064`20.*I}, {13.600000000000001, 14.35964692929570328802056386168819598743`20. - 1.27679274364291891725288298032556859801`20.*I}, {13.650000000000002, 14.40867118813014026708193669060270436654`20. - 1.27533102161793673903443877450316903553`20.*I}, {13.700000000000001, 14.45770043809816418852254840645454301437`20. - 1.27387582372119726295454533097149418306`20.*I}, {13.750000000000002, 14.50673463276655621086028993714152339753`20. - 1.27242709732826772384874046424889282185`20.*I}, {13.8, 14.55577514323435027891745369751886424315`20. - 1.27098216413718074728774354604443083821`20.*I}, {13.850000000000001, 14.6048188602885739287785200911771440417`20. - 1.26955038493291229830721261421578038433`20.*I}, {13.900000000000002, 14.65386696552412293447365832382973324095`20. - 1.26812634745561538163781494652365119078`20.*I}, {13.950000000000001, 14.70292312867968979241053211514683316335`20. - 1.26669467937688190096641729484014924355`20.*I}, {14.000000000000002, 14.75197965370121655537607299098091177952`20. - 1.26527624084923969180543192816370531662`20.*I}, {14.05, 14.80104144860167038899254798425203133233`20. - 1.26386376839559529662725208910012428471`20.*I}, {14.100000000000001, 14.85010710200205490568908506490504122901`20. - 1.26245638929163249928543900594665364193`20.*I}, {14.150000000000002, 14.89917562551470898217446688437120650615`20. - 1.26105377265786891831035140016416739576`20.*I}, {14.200000000000001, 14.94824610156589435592952708778556852805`20. - 1.25965582174299425953936061002973618629`20.*I}, {14.250000000000002, 14.99731802547825748748189767751605457046`20. - 1.25826273613575372279874299846430247897`20.*I}, {14.3, 15.04639191780533517390098305430754106648`20. - 1.25687491288552137431053848552927589382`20.*I}, {14.350000000000001, 15.09546981472516680823581518853157136352`20. - 1.25549274599605666149143048925141307328`20.*I}, {14.400000000000002, 15.14455513109286997034832479006481821921`20. - 1.25411660892233004979704065293932953463`20.*I}, {14.450000000000001, 15.19365159455495919041330255161941232965`20. - 1.252747221629149403957217591447193993`20.*I}, {14.500000000000002, 15.24276148167546011529503025885097352137`20. - 1.25138612498491937940761642399704741262`20.*I}, {14.55, 15.29188396807694470052257825305131483015`20. - 1.25003555185627672560742865381559613496`20.*I}, {14.600000000000001, 15.34101468046532189751908284971099696689`20. - 1.24869722153580331982997416383811102755`20.*I}, {14.650000000000002, 15.39014721180648481857751850757115224702`20. - 1.24737054924756570105132086817674766223`20.*I}, {14.700000000000001, 15.43927632922568125481641385395361026112`20. - 1.24605173634726578904047931226954354385`20.*I}, {14.750000000000002, 15.48840119401255676714426693407675265413`20. - 1.24473522322545020452496592824239917559`20.*I}, {14.8, 15.53752594843504510479252412436649333222`20. - 1.24341744107608659196642328749612906143`20.*I}, {14.850000000000001, 15.58665559686130375874659501001639920583`20. - 1.24209902508550717593406866062305131762`20.*I}, {14.900000000000002, 15.63579253877793192901329990847608597633`20. - 1.24078663068490801395072605288716097579`20.*I}, {14.950000000000001, 15.68493937707729563864154393025111030724`20. - 1.23947763701449102943773470895869965009`20.*I}, {15.000000000000002, 15.73407894403025503067543415145763908667`20. - 1.23817668274897519720324452437454189549`20.*I}}[[300,1]]	Re[{{0.1, 2.63101334344107869685048595542949857422`20. - 2.10085492402224801086048499871727897497`20.*I}, {0.15000000000000002, 2.63426227793033094899312165451065538392`20. - 2.10068057316584587795246193638315647112`20.*I}, {0.2, 2.63880474025900859388088797599922982009`20. - 2.10043456663123136066596060782856498671`20.*I}, {0.25, 2.6446346513826105712914394290632493903`20. - 2.10011498623973191413696978565582594548`20.*I}, {0.3, 2.65174420265677018501751985274401147241`20. - 2.09971936073864630214099294040302283307`20.*I}, {0.35000000000000003, 2.66012334863530799341754581983678070332`20. - 2.09924463505113857750086892411260706763`20.*I}, {0.4, 2.66976247074356922383671249654223199838`20. - 2.09868743176514994956546719970790147518`20.*I}, {0.45, 2.68064714708231704367910694994217544431`20. - 2.09804363815233423254687362305122175704`20.*I}, {0.5, 2.69276343201380083346124783610157836069`20. - 2.0973091752198084634229612280853792249`20.*I}, {0.55, 2.70609480655119478760852412428375358635`20. - 2.09647911795796530717911044536870082921`20.*I}, {0.6000000000000001, 2.72062349216652848123435951195318467678`20. - 2.09554843631765060173713573568846467476`20.*I}, {0.6500000000000001, 2.73633001009962089856177894131889835246`20. - 2.09451181747117513769831529776449445014`20.*I}, {0.7000000000000001, 2.7531932983729347105879477754192008891`20. - 2.09336370326082185527675421618819836096`20.*I}, {0.7500000000000001, 2.77119088949371298294005166123104612849`20. - 2.09209848389233597967875177474769094224`20.*I}, {0.8, 2.79029843104032070257075461907372780929`20. - 2.0907105199710508720272286293223096237`20.*I}, {0.8500000000000001, 2.81049153645018034851209278035088131007`20. - 2.08919423054374586337443198535066213685`20.*I}, {0.9000000000000001, 2.83174274810834344336792769240142241635`20. - 2.08754414477561531587300090570419624337`20.*I}, {0.9500000000000001, 2.85402461896494171963541052423019870371`20. - 2.08575511149939567070164229764508607926`20.*I}, {1., 2.8773082744064349559067074831871545883`20. - 2.08382281540402537299795180719870988883`20.*I}, {1.05, 2.90156408607865252438413260434856619577`20. - 2.08174113538316867674625597460888305689`20.*I}, {1.1, 2.92676224719752398638509644901417183382`20. - 2.07950843630908858384431794193833332489`20.*I}, {1.1500000000000001, 2.95287031251023997639855680352013828069`20. - 2.07712063418397181863458093898799579479`20.*I}, {1.2000000000000002, 2.97985770492132421350050387153217186391`20. - 2.07457459322548135622854578603059868481`20.*I}, {1.2500000000000002, 3.00769215972769311420270841792892834186`20. - 2.07186910751472253297771333515059417812`20.*I}, {1.3, 3.03634181124027909499758865759212800852`20. - 2.06900285646461137778526455761293339623`20.*I}, {1.35, 3.0657745550350167653299838890238125812`20. - 2.06597569796627436605028053900306235132`20.*I}, {1.4000000000000001, 3.09595832680125762467141742862841309716`20. - 2.06278807702360030786512285323509770211`20.*I}, {1.4500000000000002, 3.12686158311707214348383856582583548573`20. - 2.0594411465750546574570534895445100314`20.*I}, {1.5000000000000002, 3.1584532446447137707144355752383182975`20. - 2.05593711144719702791115907579992855656`20.*I}, {1.55, 3.1907024650743952735101044859110334471`20. - 2.05227879036745998039487207632961981241`20.*I}, {1.6, 3.22357948492547131353833951180316466338`20. - 2.04846960365273921905473810120862724091`20.*I}, {1.6500000000000001, 3.25705487974128175449255735774627174944`20. - 2.04451375632538512298382323805393340844`20.*I}, {1.7000000000000002, 3.29110069009194621839164216773318078648`20. - 2.04041608592311946890818591295622368328`20.*I}, {1.7500000000000002, 3.32568911739259370265358483600846143019`20. - 2.03618176104514546203121262200430367414`20.*I}, {1.8, 3.36079394598790978585513162635149190022`20. - 2.03181688852760474501571672548032534801`20.*I}, {1.85, 3.3963908808288251084827553174752308153`20. - 2.02732688856238807976209030613531728341`20.*I}, {1.9000000000000001, 3.43245309766028439091302840298914393927`20. - 2.0227184601889692025599287144687295092`20.*I}, {1.9500000000000002, 3.46895974746388157305990770167920594177`20. - 2.01799870325486472734516934580758268753`20.*I}, {2., 3.50588805619438423756629150717569593317`20. - 2.01317425883018805242673452496494643441`20.*I}, {2.05, 3.5432170761327971944574228098845265869`20. - 2.00825211761100572296830665353824180304`20.*I}, {2.1, 3.58092695162017521174300659066844344044`20. - 2.00323933305924925271588911147354847109`20.*I}, {2.15, 3.61899889234110460733323569240581943701`20. - 1.9981429568543665352400177247792310732`20.*I}, {2.1999999999999997, 3.65741514630614840466210098593771887106`20. - 1.99296998434688287853312177762036981748`20.*I}, {2.25, 3.69615897502591442666385079908947786232`20. - 1.98772732039507671062697710943663998457`20.*I}, {2.3, 3.73521460910371475387628258653507103881`20. - 1.98242172826283396230021980904960003376`20.*I}, {2.35, 3.77456720586683761596646716951075350914`20. - 1.97705980565302806753073320096272773082`20.*I}, {2.4, 3.81420281423369897235579499565752659`20. - 1.97164795471609534740880391342759283879`20.*I}, {2.45, 3.85410832651727289515158654416962917203`20. - 1.96619235185757295594847096716357806787`20.*I}, {2.5, 3.89427142743180956991440377255669114159`20. - 1.96069893589918109969207341089294003783`20.*I}, {2.55, 3.93468055834138443717368486543461267317`20. - 1.95517339604054805958820196628082902611`20.*I}, {2.6, 3.97532508527640386022152635894700849744`20. - 1.94962327610764843404781217748719801082`20.*I}, {2.65, 4.01619297921703633199919003618884758056`20. - 1.94404696367552046514292839052273011328`20.*I}, {2.7, 4.05727835244961377533987098788580905427`20. - 1.93845638340049174107213838677891267622`20.*I}, {2.75, 4.0985711718229145624797653271202253003`20. - 1.93285396086656943292834033365425966462`20.*I}, {2.8, 4.14005921868141203043498322376444436086`20. - 1.92724418532078932637548633756423846163`20.*I}, {2.85, 4.1817384408374073346614720534943231544`20. - 1.92163032010558600163920785622292530048`20.*I}, {2.9, 4.22360025366965042522941608022454256686`20. - 1.91601660889730388833603133239991050844`20.*I}, {2.95, 4.2656375860091797952362923954745522001`20. - 1.91040664378181244327491459470998542984`20.*I}, {3., 4.30784386461040621292637524488870235`20. - 1.904803807497573157948788672999522847`20.*I}, {3.05, 4.35021295740544442238847738009622048373`20. - 1.89921091792209697677597031915550284959`20.*I}, {3.1, 4.39273876271460489442773255909554399085`20. - 1.89363107299299398523299526190202632519`20.*I}, {3.15, 4.43541578873867639588897910404798295253`20. - 1.88806682648919739999164948111668102579`20.*I}, {3.2, 4.47823878261096488664034352350390745994`20. - 1.88252060380542237623092830942077482003`20.*I}, {3.25, 4.52120272380786124296877550785006949665`20. - 1.87699463885870880220626540860345566549`20.*I}, {3.3, 4.56430293655076060634172954224027138425`20. - 1.87149096629114587190429092870372788388`20.*I}, {3.35, 4.60753487602920782950057455988504394708`20. - 1.86601147377343794900594478941117111677`20.*I}, {3.4, 4.65089433370536638367018751936939040017`20. - 1.86055783645152060127307092281326759136`20.*I}, {3.45, 4.69437723327511569984909803373607977506`20. - 1.85513163069427136187400797706729823675`20.*I}, {3.5, 4.73797976718939627992900856273608296464`20. - 1.84973426222242419780183969728388627327`20.*I}, {3.55, 4.78169761669139057091375523618130376366`20. - 1.84436656417407493226212976730711920385`20.*I}, {3.6, 4.82552903997810866231147669017952016423`20. - 1.8390309273201953060437886577110060896`20.*I}, {3.65, 4.86946912670540930854982271244487942112`20. - 1.8337252798236313711666289115178870843`20.*I}, {3.7, 4.91351475184250334314750111510813011245`20. - 1.82845634166163916667444416413917463355`20.*I}, {3.75, 4.95766341417610466682992825701772254457`20. - 1.82321960892087678342053873980217664823`20.*I}, {3.8, 5.00191199406327904723366177023776401703`20. - 1.81801753579806471917387233678622133552`20.*I}, {3.85, 5.04625764354125206368125120343155675093`20. - 1.81285070467784098161163137102014446758`20.*I}, {3.9, 5.09069782470177989019492917033613961018`20. - 1.80771975434505698549412811901236397627`20.*I}, {3.95, 5.13522982037265895538029090958144037341`20. - 1.80262503792968015972927731046677135564`20.*I}, {4., 5.17985075815483225317700535079452668234`20. - 1.79756722162037868644984817590395336026`20.*I}, {4.05, 5.22455963245747152060078038092636505517`20. - 1.7925460799288673122752414525525763046`20.*I}, {4.1, 5.26935280804092296400446372009604329978`20. - 1.7875620885077601386237728844726612325`20.*I}, {4.15, 5.31422840417949447204610456448565248128`20. - 1.78261559175370150548002367410864287718`20.*I}, {4.2, 5.35918437910316110669767971702042191865`20. - 1.7777067825539708942453557605366164363`20.*I}, {4.25, 5.40421877092765968081270933960623185544`20. - 1.77283575097714197876340422078281188927`20.*I}, {4.3, 5.44932966723264746995879961082508045115`20. - 1.7680024938145188799375768414055765224`20.*I}, {4.35, 5.4945154520649076912015223418008970734`20. - 1.7632078800223365475980176292306962302`20.*I}, {4.4, 5.53977400129937292887416473340626620154`20. - 1.75844984021887948834489725257821091`20.*I}, {4.45, 5.58510194219609614943469874354879052028`20. - 1.75372892083091156948398712102147145115`20.*I}, {4.5, 5.63050005584847679047602433762756669975`20. - 1.74904647993800034386342582442025483137`20.*I}, {4.55, 5.67596567603925472234532280969408066925`20. - 1.74440153721565615300186338424698378925`20.*I}, {4.6, 5.7214973412757183574079834337224344181`20. - 1.73979407690681495169231987536258250384`20.*I}, {4.65, 5.7670933648891095445682497601152923338`20. - 1.73522382141742205326606528201097736873`20.*I}, {4.7, 5.81275230085210771159256162957923930581`20. - 1.73069063585542091481305576742988340692`20.*I}, {4.75, 5.85847270214333759659282057061900202867`20. - 1.72619432462114785180946732948895143163`20.*I}, {4.8, 5.90425316730945960106550978413348456593`20. - 1.72173467489359590304896010403743454413`20.*I}, {4.8500000000000005, 5.95009233878919794790325111402318466382`20. - 1.71731145840493054477360804871360981086`20.*I}, {4.9, 5.99598889989881379442467958929417955263`20. - 1.71292443261560047183200792341003214378`20.*I}, {4.95, 6.04194157554678956292701825550466562291`20. - 1.70857334293282830414565749734020305046`20.*I}, {5., 6.08794912815643877732907658477784906756`20. - 1.70425792338974802329992512784117461697`20.*I}, {5.05, 6.13401035767191394132009422676612781701`20. - 1.69997789780850088454818308059645351172`20.*I}, {5.1000000000000005, 6.18012409866991633840943759034844324621`20. - 1.69573298215929729748836815531551037312`20.*I}, {5.15, 6.22628922122997812877060094511699661094`20. - 1.69152288343107680222772738898597995562`20.*I}, {5.2, 6.27250462715543158448556989299173028324`20. - 1.68734730325202120693352555944774213763`20.*I}, {5.25, 6.31876925124648216239219326261947165544`20. - 1.68320593491716887830682828316640303212`20.*I}, {5.3, 6.36508205707289804620466910196115510602`20. - 1.67909847010486857806798150656452107537`20.*I}, {5.3500000000000005, 6.41144203869323468577735754643129650553`20. - 1.67502459394564598310854007203505717958`20.*I}, {5.4, 6.45784821817058083176678539294107349831`20. - 1.6709839885822648070146291498864405657`20.*I}, {5.45, 6.50429962173145939853352612606135536`20. - 1.66697636675069753548478126160708020092`20.*I}, {5.5, 6.55079539436654843453418461432468799624`20. - 1.66300130477938341743424413078021494586`20.*I}, {5.55, 6.59733456776579120186717873677853136894`20. - 1.65905857832557498701676858322834860354`20.*I}, {5.6000000000000005, 6.64391629058020016253346655780332918154`20. - 1.65514782767611869833815334909984219986`20.*I}, {5.65, 6.69053971200128440243789489364893591676`20. - 1.65126872580943981928384863352381875067`20.*I}, {5.7, 6.73720400408356926908518534985413938975`20. - 1.64742094529104666444816220835929553092`20.*I}, {5.75, 6.78390836094457395790630857901026726842`20. - 1.64360415864796136563941275511067256839`20.*I}, {5.8, 6.83065199808846827625376015737523688183`20. - 1.63981803873486989072800044674373928587`20.*I}, {5.8500000000000005, 6.8774341515247550381655794544698441556`20. - 1.6360622590459658310912493008851299684`20.*I}, {5.9, 6.92425407813920876735464177936409447273`20. - 1.63233649470010410917888207955869187213`20.*I}, {5.95, 6.97111105025545470437811005585512134764`20. - 1.62864041827163633481753911652359135331`20.*I}, {6., 7.01800436139552087019769212453393013666`20. - 1.62497370853895043708010647300873425556`20.*I}, {6.05, 7.06493333549608991191645718538345385378`20. - 1.62133605033193962238346802223236399917`20.*I}, {6.1000000000000005, 7.11189728906580325950177125846160662283`20. - 1.61772711504947680743574043250660343109`20.*I}, {6.15, 7.15889557226571509251820021331394379437`20. - 1.61414658902237010056364313953707492523`20.*I}, {6.2, 7.2059275486928626320190985315304376072`20. - 1.61059415676742498496792390371043868075`20.*I}, {6.25, 7.25299259751683739754599577661129205481`20. - 1.60706950582477799492166980070256950657`20.*I}, {6.3, 7.30009011154100509846863006873804473764`20. - 1.60357232541072178280065479992381543924`20.*I}, {6.3500000000000005, 7.34721950164207355768415574280077183562`20. - 1.60010230751510066158121430131829093225`20.*I}, {6.4, 7.39438033215816150667398505459342468978`20. - 1.59665920763817661951017512994561142388`20.*I}, {6.45, 7.44157160426263257217500014784184948473`20. - 1.59324254988924965366288798714656286036`20.*I}, {6.5, 7.48879323196058782384027961960951857302`20. - 1.58985219188255560232246459011479002328`20.*I}, {6.55, 7.53604449964840588466842365992420327416`20. - 1.58648780110246255167603084888354714376`20.*I}, {6.6000000000000005, 7.5833248975128234299427279244288417204`20. - 1.583149075420720527495660888199693672`20.*I}, {6.65, 7.63063391555657559458727086841305440257`20. - 1.57983572437739920133430858924779990033`20.*I}, {6.7, 7.67797105556771352100988699962303729588`20. - 1.57654746042235563942441796619876572594`20.*I}, {6.75, 7.72533583120028016796936104774436404068`20. - 1.57328399910596649613207678318343230443`20.*I}, {6.8, 7.77272776737967710602514213279487546926`20. - 1.57004505918741119121315086375433031525`20.*I}, {6.8500000000000005, 7.82014640014585813434520535187656382547`20. - 1.56683036248528096767280987113466453082`20.*I}, {6.9, 7.86758941642897835893626994499595122903`20. - 1.56363417311458040084896070391061750824`20.*I}, {6.95, 7.91505881546448160342223132781258709445`20. - 1.56046563167040157056136731286188293867`20.*I}, {7., 7.96255799717823033416245736739425748726`20. - 1.55732899873532439234178650930405688256`20.*I}, {7.05, 8.01007898623230304366260612739244047578`20. - 1.554208557852309546794915619216940299`20.*I}, {7.1000000000000005, 8.05762450700844036216083419815541654217`20. - 1.5511110173735555306655216220483493661`20.*I}, {7.15, 8.10519415556217226144552236685836736082`20. - 1.54803611901159696560039525947729607942`20.*I}, {7.2, 8.15278753606946649553833616560093439198`20. - 1.54498360700633024924083487593778927378`20.*I}, {7.25, 8.20040368636951970474604503946580420882`20. - 1.54195391256657820237166835339718194662`20.*I}, {7.3, 8.24804475210244894077659351506956565424`20. - 1.53894568179740441296099270638062023487`20.*I}, {7.3500000000000005, 8.29570744551996532205233819579562056955`20. - 1.53595713955937888816199391813714292258`20.*I}, {7.4, 8.34339020245920224703653902096415493332`20. - 1.53299131389192913481438223306711141264`20.*I}, {7.45, 8.39109646928536849433035743483264038428`20. - 1.53004854077062131309152468072040516073`20.*I}, {7.5, 8.43882510463403409180441259773392927676`20. - 1.52712298942110225972055822397324162121`20.*I}, {7.55, 8.48657356425430115938786166891006348867`20. - 1.5242223307583492398920655905318032755`20.*I}, {7.6000000000000005, 8.53434461347874191566519852712923054582`20. - 1.52134001141259926200523179301465714168`20.*I}, {7.65, 8.58213495691430844103449640249219972441`20. - 1.51847758499127310747627422597666578328`20.*I}, {7.7, 8.62994563739184237960491362300395280789`20. - 1.51563573597126619561947416093921785072`20.*I}, {7.75, 8.67777644538687492412988438162212939214`20. - 1.51281351010532165349792043388223909491`20.*I}, {7.8, 8.72562676637527956361495304544091159877`20. - 1.51001079258731887427688784442577669219`20.*I}, {7.8500000000000005, 8.77348697776517039490314038545245179534`20. - 1.50722045007409212637501357836995029554`20.*I}, {7.9, 8.8213790665221790597956834149481915865`20. - 1.5044651003462056915560020719045746854`20.*I}, {7.95, 8.869291465095920913795340468528241929`20. - 1.5017207009248996263036267366990993006`20.*I}, {8., 8.91721938993525835724144819125977106673`20. - 1.49898918921394750152966084588352470344`20.*I}, {8.05, 8.96516288659033515496568406305110696041`20. - 1.4962824878821562015235888308730914206`20.*I}, {8.100000000000001, 9.01312420133943317226037471268878753106`20. - 1.49359332705676076892053267367980945842`20.*I}, {8.15, 9.06110387995872976592405478758455366256`20. - 1.4909220676324639764369170799685991674`20.*I}, {8.200000000000001, 9.10910108783596391528305449828673835445`20. - 1.48826833039705915122064076964543577535`20.*I}, {8.250000000000002, 9.15711522442091129149300795514028365929`20. - 1.48563220334014468447073175131945271567`20.*I}, {8.3, 9.20514616367144510386476568450707619076`20. - 1.48301378479900981944266870460123671026`20.*I}, {8.350000000000001, 9.25319397516581405943415714723938682056`20. - 1.48041283396165835668705096428922630967`20.*I}, {8.4, 9.30125849898740871644909836123709576615`20. - 1.47782870747152377023253815294238785619`20.*I}, {8.450000000000001, 9.34933880673340194612863731726197138363`20. - 1.47526064601987170257981791306844797361`20.*I}, {8.500000000000002, 9.39743261031554012684342285485781639858`20. - 1.47270879986036726400500619019185505157`20.*I}, {8.55, 9.44555308137383698191636970551604594163`20. - 1.47017355711662202704160050618115242266`20.*I}, {8.600000000000001, 9.49367623903397603607848131963879616355`20. - 1.46766167824289611331964964271086949266`20.*I}, {8.65, 9.54181701957018980508238946687566431721`20. - 1.46515979926095233392457770459564614143`20.*I}, {8.700000000000001, 9.58997491225502245081209325636819341597`20. - 1.46267498575884384258697057752408878272`20.*I}, {8.750000000000002, 9.63814768155644503171796380982887371469`20. - 1.46020609424099860627996566663704254291`20.*I}, {8.8, 9.68633512358244566036142118811081682734`20. - 1.45775295809058805048392398251528924942`20.*I}, {8.850000000000001, 9.73453704451214172653202175140284146181`20. - 1.45531539212063489605143094444909134647`20.*I}, {8.9, 9.78275327091203495339859671275936850075`20. - 1.45289330723875462237426542569001922346`20.*I}, {8.950000000000001, 9.83098349361709763618335905352401475282`20. - 1.45048650646638158208134321311582895381`20.*I}, {9.000000000000002, 9.87922760539047964991645542611714893319`20. - 1.44809469336858167967720539694664400948`20.*I}, {9.05, 9.92748557540053419125817730667285387614`20. - 1.44571783093099810857654958976072062014`20.*I}, {9.100000000000001, 9.97575708254787393470017204201423126836`20. - 1.4433559295349010089911597382600992871`20.*I}, {9.15, 10.02404177621114010608535947278430268918`20. - 1.44100869302206782726203706809465110028`20.*I}, {9.200000000000001, 10.07233970030469861876920067504616802198`20. - 1.43867577615906601424468713402677805121`20.*I}, {9.250000000000002, 10.12065061743289835265997967971944219381`20. - 1.43635727467985521386412109380734756387`20.*I}, {9.3, 10.16897444086240094905730722069366794815`20. - 1.4340530129656743873770000875155786453`20.*I}, {9.350000000000001, 10.21731088269664241881950366679051196226`20. - 1.43176280966292300656569263091730031468`20.*I}, {9.4, 10.26565984085330367780413685482901404323`20. - 1.42948651950503389491797816449602626591`20.*I}, {9.450000000000001, 10.31402114549527670791072352154058786486`20. - 1.42722401056492082317055187968481001937`20.*I}, {9.500000000000002, 10.36239369584334740398460099633537164492`20. - 1.42497412506347618894536673493582255998`20.*I}, {9.55, 10.4107801647393434133662986440301634037`20. - 1.42273977901051072401823612024185093364`20.*I}, {9.600000000000001, 10.45917758075536926729126350034191480297`20. - 1.42051779978833679471175950290909329037`20.*I}, {9.650000000000002, 10.50758672505548353498420527895123308638`20. - 1.41830905447828696464114411634094167424`20.*I}, {9.700000000000001, 10.55600745826294414593379404499818473503`20. - 1.41611341724134214939764557221546557041`20.*I}, {9.750000000000002, 10.60443965263154280280449571448382357646`20. - 1.41393076927740699833904025954994334844`20.*I}, {9.8, 10.65288310478553392552884363516507174212`20. - 1.41176093904561691047990823691690499506`20.*I}, {9.850000000000001, 10.70133774554576212808050419454928218318`20. - 1.40960390836673828188825062737772638575`20.*I}, {9.900000000000002, 10.74980349952678408682239496094447401583`20. - 1.4074593989269796330321522309634434312`20.*I}, {9.950000000000001, 10.79827994503181088895476684968794980524`20. - 1.40532720338066950106494480643070962982`20.*I}, {10.000000000000002, 10.84676662321673591927436700144343356175`20. - 1.40320789470335393699726756267453555868`20.*I}, {10.05, 10.89526546139519340669887088240411463148`20. - 1.40110316069225126932788508792054741861`20.*I}, {10.100000000000001, 10.94376812919463041960861679783558728192`20. - 1.39901038484873230733910324578656711113`20.*I}, {10.150000000000002, 10.99230709581358757671112011801567493752`20. - 1.39693220220226166045328137457064654827`20.*I}, {10.200000000000001, 11.04082571742427395951130457899075000551`20. - 1.39481778642481983834059873735393074819`20.*I}, {10.250000000000002, 11.08936089593211019896019632739670189648`20. - 1.39279088174551010255744507834083870966`20.*I}, {10.3, 11.13791046616938292922045804494840239483`20. - 1.39074239178191307605494811393470897051`20.*I}, {10.350000000000001, 11.18646815228752761334004746914572399441`20. - 1.3887067287220325776560455091425754232`20.*I}, {10.400000000000002, 11.23503823600810581980728740541027340377`20. - 1.38668360414021554780586962304106290956`20.*I}, {10.450000000000001, 11.283620081748461300595934507263589855`20. - 1.38466936071239084352544130437691420402`20.*I}, {10.500000000000002, 11.33220980226401061057636189425734036325`20. - 1.38266218661819587526066697764797329196`20.*I}, {10.55, 11.38080316415120918497336068345463471784`20. - 1.38067572778377828200984827069930972322`20.*I}, {10.600000000000001, 11.42941116049423344450866437612856314687`20. - 1.37869458037120848857301499117611355498`20.*I}, {10.650000000000002, 11.47802713902432612371290119635585743955`20. - 1.37672379993953499478527907730800212633`20.*I}, {10.700000000000001, 11.52665119539210976522689674108810706459`20. - 1.37476467444579214593439843096731123382`20.*I}, {10.750000000000002, 11.57528444713990382163324241215622969742`20. - 1.37282589053677139806836571361961457809`20.*I}, {10.8, 11.62393032720553432615692189631546726976`20. - 1.37088503827248263574575206418685272872`20.*I}, {10.850000000000001, 11.67258182393382489122636310265138848486`20. - 1.36895576583950020783329263875426927649`20.*I}, {10.900000000000002, 11.72124157540941032897839754704790496599`20. - 1.36703875767368581454814880984528373519`20.*I}, {10.950000000000001, 11.76991048306511948636215512151520051862`20. - 1.36513283937068719210600105669023833786`20.*I}, {11.000000000000002, 11.81857975383275775276471526739058869878`20. - 1.36327667498936501677389472932590497007`20.*I}, {11.05, 11.86727157783144581396056932056568470465`20. - 1.36136538808088019791476174847849789729`20.*I}, {11.100000000000001, 11.91597434897376880022472642741854592724`20. - 1.35946854706287316517577860721660849951`20.*I}, {11.150000000000002, 11.9646731962929728195710976005835080151`20. - 1.35760943361271637288996308120711591394`20.*I}, {11.200000000000001, 12.01338343875001845558137827717772452906`20. - 1.35575519801617304821167453415818936018`20.*I}, {11.250000000000002, 12.06210249137981195277125313396598484695`20. - 1.35390961744345833052863493670644575146`20.*I}, {11.3, 12.11082948869657501206902849704232786823`20. - 1.35207370073996862901678249413611802768`20.*I}, {11.350000000000001, 12.15956468243933428340390606339712512102`20. - 1.35024710877501835412718301840016810851`20.*I}, {11.400000000000002, 12.20830758959053187652313423534578047741`20. - 1.34843017231701584660261972084217129544`20.*I}, {11.450000000000001, 12.25705820929174390299713061645901844214`20. - 1.3466226906075399548777035204606204424`20.*I}, {11.500000000000002, 12.30581648114756916119169134123310435137`20. - 1.34482457135527131216756167666777766451`20.*I}, {11.55, 12.35458233890155828026515061482844410903`20. - 1.34303573806129376929613697104403577504`20.*I}, {11.600000000000001, 12.40335577981400197910082692080110332541`20. - 1.34125615645814098422801812721025939931`20.*I}, {11.650000000000002, 12.45211800268861485281053850565706815193`20. - 1.33949505100816504549300529151715563648`20.*I}, {11.700000000000001, 12.50092459348081683876051087641445029158`20. - 1.33772417249706882497508942807106909485`20.*I}, {11.750000000000002, 12.54972046700773701357460982428258313982`20. - 1.33597236860445526209089776049623418331`20.*I}, {11.8, 12.59852458315155572764731807714109048779`20. - 1.33423337658127552317460648891261144063`20.*I}, {11.850000000000001, 12.64733267590828908337981112390004230041`20. - 1.33249240580721592563329174751862965694`20.*I}, {11.900000000000002, 12.696150643765946542461052859075925525`20. - 1.33076458718432255578590926353187193542`20.*I}, {11.950000000000001, 12.74497237924510017118301808100075067672`20. - 1.32904963990658545628290509504792744537`20.*I}, {12.000000000000002, 12.79380293436564918013104918048283278215`20. - 1.32734080444487165494377066386064302205`20.*I}, {12.05, 12.84264031743924803840671087429353422769`20. - 1.32564048283479446141705353942806692711`20.*I}, {12.100000000000001, 12.89148445978430866040927585580730952728`20. - 1.32394860320866574183982918117240766894`20.*I}, {12.150000000000002, 12.94033529447383555251444166418756277413`20. - 1.322265100996987016185260641429063281`20.*I}, {12.200000000000001, 12.98919275118772650734244764186574154432`20. - 1.3205899018928271887499232282973374573`20.*I}, {12.250000000000002, 13.03805676086098347742082893771093249355`20. - 1.3189229389203792940534490624450763217`20.*I}, {12.3, 13.0869272544759558438145176036831385027`20. - 1.31726413922018180073371012448409316136`20.*I}, {12.350000000000001, 13.13580416848666330840390750172939810065`20. - 1.31561342622535160474575220433384438713`20.*I}, {12.400000000000002, 13.18468744809809786375429600993911105574`20. - 1.31397072521308096482089724583921999397`20.*I}, {12.450000000000001, 13.23357704362968536494170626049792873111`20. - 1.31233597046327966970068415582128922779`20.*I}, {12.500000000000002, 13.28247290180343892623271493323307835824`20. - 1.3107091062708705390666578695959571664`20.*I}, {12.55, 13.33137496021828971159918451189538961089`20. - 1.30909008023238865278617738076751028742`20.*I}, {12.600000000000001, 13.38028314970895506309700898098079528457`20. - 1.30747883538401267444730648188282411976`20.*I}, {12.650000000000002, 13.42919740117526667636443469891873448259`20. - 1.30587530767596874260695960010207837389`20.*I}, {12.700000000000001, 13.47811765068509557245026565799797622295`20. - 1.30427942901407058862247888291990918634`20.*I}, {12.750000000000002, 13.52704384014058478327672720875441151141`20. - 1.3026911318417674718202593975805569399`20.*I}, {12.8, 13.57597591482369002379008313551654849529`20. - 1.30111035202398613606235863637180117845`20.*I}, {12.850000000000001, 13.62491381896019349298440497469254122789`20. - 1.29953702932108497326303985019097225345`20.*I}, {12.900000000000002, 13.6738574907360542591877855550627747863`20. - 1.29797109304764047742594453944562748767`20.*I}, {12.950000000000001, 13.72280691187486590566527680823137615066`20. - 1.29641248957205748332399173216918064128`20.*I}, {13.000000000000002, 13.77175991140875511997580899683269946701`20. - 1.29486136250708111046394844740681637774`20.*I}, {13.05, 13.82072270077192285851671391718392422099`20. - 1.29331707581408151068855354641629418462`20.*I}, {13.100000000000001, 13.8696884991557353839020859895984810711`20. - 1.29178062197437404946312098501876110396`20.*I}, {13.150000000000002, 13.91866073481370383218559749676130930208`20. - 1.29025034096971855558643308625826160293`20.*I}, {13.200000000000001, 13.96763818641543532764909929957321920439`20. - 1.28872764348445532406615650734165305627`20.*I}, {13.250000000000002, 14.016620712180783220230987451708981514`20. - 1.2872117649381734398288929590807420809`20.*I}, {13.3, 14.06560873147604889936304386647926528565`20. - 1.28570294657415774896423670078293454406`20.*I}, {13.350000000000001, 14.11460210050522111699514309497391283878`20. - 1.28420099368772328625907345871589902797`20.*I}, {13.400000000000002, 14.16360073177425204161561229703026864631`20. - 1.28270581868676594479423295203250152277`20.*I}, {13.450000000000001, 14.21260456421752445201270464124877012318`20. - 1.28121732676815554877913772823399300721`20.*I}, {13.500000000000002, 14.26161350476819131799561160432747320825`20. - 1.27973544469885611406089040520446016288`20.*I}, {13.55, 14.31062770628729184785354441285947497373`20. - 1.27826104049329402252045686028266322064`20.*I}, {13.600000000000001, 14.35964692929570328802056386168819598743`20. - 1.27679274364291891725288298032556859801`20.*I}, {13.650000000000002, 14.40867118813014026708193669060270436654`20. - 1.27533102161793673903443877450316903553`20.*I}, {13.700000000000001, 14.45770043809816418852254840645454301437`20. - 1.27387582372119726295454533097149418306`20.*I}, {13.750000000000002, 14.50673463276655621086028993714152339753`20. - 1.27242709732826772384874046424889282185`20.*I}, {13.8, 14.55577514323435027891745369751886424315`20. - 1.27098216413718074728774354604443083821`20.*I}, {13.850000000000001, 14.6048188602885739287785200911771440417`20. - 1.26955038493291229830721261421578038433`20.*I}, {13.900000000000002, 14.65386696552412293447365832382973324095`20. - 1.26812634745561538163781494652365119078`20.*I}, {13.950000000000001, 14.70292312867968979241053211514683316335`20. - 1.26669467937688190096641729484014924355`20.*I}, {14.000000000000002, 14.75197965370121655537607299098091177952`20. - 1.26527624084923969180543192816370531662`20.*I}, {14.05, 14.80104144860167038899254798425203133233`20. - 1.26386376839559529662725208910012428471`20.*I}, {14.100000000000001, 14.85010710200205490568908506490504122901`20. - 1.26245638929163249928543900594665364193`20.*I}, {14.150000000000002, 14.89917562551470898217446688437120650615`20. - 1.26105377265786891831035140016416739576`20.*I}, {14.200000000000001, 14.94824610156589435592952708778556852805`20. - 1.25965582174299425953936061002973618629`20.*I}, {14.250000000000002, 14.99731802547825748748189767751605457046`20. - 1.25826273613575372279874299846430247897`20.*I}, {14.3, 15.04639191780533517390098305430754106648`20. - 1.25687491288552137431053848552927589382`20.*I}, {14.350000000000001, 15.09546981472516680823581518853157136352`20. - 1.25549274599605666149143048925141307328`20.*I}, {14.400000000000002, 15.14455513109286997034832479006481821921`20. - 1.25411660892233004979704065293932953463`20.*I}, {14.450000000000001, 15.19365159455495919041330255161941232965`20. - 1.252747221629149403957217591447193993`20.*I}, {14.500000000000002, 15.24276148167546011529503025885097352137`20. - 1.25138612498491937940761642399704741262`20.*I}, {14.55, 15.29188396807694470052257825305131483015`20. - 1.25003555185627672560742865381559613496`20.*I}, {14.600000000000001, 15.34101468046532189751908284971099696689`20. - 1.24869722153580331982997416383811102755`20.*I}, {14.650000000000002, 15.39014721180648481857751850757115224702`20. - 1.24737054924756570105132086817674766223`20.*I}, {14.700000000000001, 15.43927632922568125481641385395361026112`20. - 1.24605173634726578904047931226954354385`20.*I}, {14.750000000000002, 15.48840119401255676714426693407675265413`20. - 1.24473522322545020452496592824239917559`20.*I}, {14.8, 15.53752594843504510479252412436649333222`20. - 1.24341744107608659196642328749612906143`20.*I}, {14.850000000000001, 15.58665559686130375874659501001639920583`20. - 1.24209902508550717593406866062305131762`20.*I}, {14.900000000000002, 15.63579253877793192901329990847608597633`20. - 1.24078663068490801395072605288716097579`20.*I}, {14.950000000000001, 15.68493937707729563864154393025111030724`20. - 1.23947763701449102943773470895869965009`20.*I}, {15.000000000000002, 15.73407894403025503067543415145763908667`20. - 1.23817668274897519720324452437454189549`20.*I}}[[300,2]]]	{{0.1, 3.68858553649362411684537152163517397085`20. - 2.98301148847295804793526882407430607009`20.*I}, {0.15000000000000002, 3.69090675612927025304392384435766417071`20. - 2.98290097497452251606832081853832433786`20.*I}, {0.2, 3.69415467370532880012520764355888779008`20. - 2.98274580992524724171922659405098060616`20.*I}, {0.25, 3.69832749989860849861696905052191134081`20. - 2.98254553637831044300356837207443683197`20.*I}, {0.3, 3.703422933987917911125154988412945359`20. - 2.98229955200124559358835762341422580083`20.*I}, {0.35000000000000003, 3.70943817432569604696093811944310830904`20. - 2.9820070965737473735970498755107495619`20.*I}, {0.4, 3.71636986073169358855993218439980126739`20. - 2.98166724893556393339970797114762745122`20.*I}, {0.45, 3.7242141845204325727410376405097471164`20. - 2.98127889470364638499666578202509657567`20.*I}, {0.5, 3.73296677232742778971904230254228436142`20. - 2.98084072684455930433027306460359707237`20.*I}, {0.55, 3.74262274727386848865546243353945453968`20. - 2.98035123041324069596089975542706959159`20.*I}, {0.6000000000000001, 3.75317669899192546526888776126812326389`20. - 2.97980866435353408296073597985529174115`20.*I}, {0.6500000000000001, 3.76462268479905215362869922889335902129`20. - 2.97921105078558499974757356719853328414`20.*I}, {0.7000000000000001, 3.77695422034608782007976210464306583482`20. - 2.97855616488712459298081187711273425419`20.*I}, {0.7500000000000001, 3.79016426851515597875650680264382114913`20. - 2.97784152621551819584827064421168559348`20.*I}, {0.8, 3.80424523543643359987762913438962698746`20. - 2.97706439257873405581645063927744383215`20.*I}, {0.8500000000000001, 3.81918893432353987793577961622189636477`20. - 2.97622176729294443939136685559124235256`20.*I}, {0.9000000000000001, 3.83498661776479608962637255632425794113`20. - 2.97531038924731529211338458202727629669`20.*I}, {0.9500000000000001, 3.851628921459966840508380174820923952`20. - 2.97432675482761642364496450411320433772`20.*I}, {1., 3.86910587162780952366630326409106174715`20. - 2.97326711875932958699770438671822356554`20.*I}, {1.05, 3.88740688434340035009411984642971294367`20. - 2.97212755692932018846384790741507151955`20.*I}, {1.1, 3.90652070857385999867790926292678236735`20. - 2.97090390738302323446598814567434997227`20.*I}, {1.1500000000000001, 3.92643550304693766130396495044439148747`20. - 2.96959188409644589890947284653635657409`20.*I}, {1.2000000000000002, 3.94713875206046938566454570132350614574`20. - 2.96818709850741363407379387100394949986`20.*I}, {1.2500000000000002, 3.96861730768709334461057388921567926381`20. - 2.96668506371484436503381969799526324871`20.*I}, {1.3, 3.99085739029366337201791750417115727572`20. - 2.96508128426211684121453188315036948286`20.*I}, {1.35, 4.01384459869696655460560921864227223861`20. - 2.96337128682378881607267865270941020708`20.*I}, {1.4000000000000001, 4.03756393214117557070853036233494931117`20. - 2.96155068092664234316197681188086776429`20.*I}, {1.4500000000000002, 4.06199981305522531183156287313335098418`20. - 2.959615215982335047439012907911733157`20.*I}, {1.5000000000000002, 4.0871361190951351415303858468135181688`20. - 2.9575608339489077183090351036770704279`20.*I}, {1.55, 4.11295622825037857419785670674995305562`20. - 2.9553837253716109618684628810926292083`20.*I}, {1.6, 4.13944306016757541990703437489225575145`20. - 2.95308038764486282273209724120384464959`20.*I}, {1.6500000000000001, 4.16657913361697652975674498694390551441`20. - 2.95064766727326911438417340110644429246`20.*I}, {1.7000000000000002, 4.19434661875718524334226451138527344314`20. - 2.94808281369023434669553653245806991177`20.*I}, {1.7500000000000002, 4.22272741162670895012353096850878513786`20. - 2.94538351035329301508981843791903123513`20.*I}, {1.8, 4.25170318574845664952064749688399264196`20. - 2.94254791261990043239504678726009380567`20.*I}, {1.85, 4.28125548060454544735641920745455339255`20. - 2.93957470061975255818005044637551417775`20.*I}, {1.9000000000000001, 4.31136577839178676778163297919272613831`20. - 2.93646300399037060912426107435986699102`20.*I}, {1.9500000000000002, 4.34201552135904740652365351636027289357`20. - 2.93321255960009410519200191430764178967`20.*I}, {2., 4.37318625840067723679592034600018196379`20. - 2.92982359161797658694359695446378730486`20.*I}, {2.05, 4.40485967074303000837212059069594253895`20. - 2.92629686160956502717039772460734613155`20.*I}, {2.1, 4.43701764750461279125842066828266168075`20. - 2.92263364723062457701718466787445906625`20.*I}, {2.15, 4.46964234798429065987790162387464424604`20. - 2.91883572416164803624954557675938087925`20.*I}, {2.1999999999999997, 4.50271625903772836813250540319056824434`20. - 2.91490534218987979302506001316802521776`20.*I}, {2.25, 4.5362222467773930505755921031222286774`20. - 2.91084519628372784530631984439491658981`20.*I}, {2.3, 4.57014360263324308764116816356522707005`20. - 2.90665839324945301581387576823452334807`20.*I}, {2.35, 4.60446408285344219618029356165188958575`20. - 2.90234841510466082778100231618038362434`20.*I}, {2.4, 4.63916794175730640291737249729785373897`20. - 2.89791908015535007377436735306385680318`20.*I}, {2.45, 4.67423995866562336805692501611688098048`20. - 2.89337450234443094642389869895341823066`20.*I}, {2.5, 4.709665458377680370905516025089285491`20. - 2.88871904983962582144508774706474543372`20.*I}, {2.55, 4.74543032572591357131520423539746221144`20. - 2.88395730385526322849717629339580733693`20.*I}, {2.6, 4.78152097451363015975199408451578563598`20. - 2.87909402136755078717743200600281833907`20.*I}, {2.65, 4.81792455911748709600399050183258630034`20. - 2.87413405613288350069852681647409235689`20.*I}, {2.7, 4.85462854467544148426810478192727277059`20. - 2.86908245756859677846944532252628788539`20.*I}, {2.75, 4.89162113867387384642464679937459762699`20. - 2.86394424955376821119148060051116674791`20.*I}, {2.8, 4.9288910558790037635004914205580027411`20. - 2.8587244287371588120784392461394841272`20.*I}, {2.85, 4.96642758299181764065730699894299356744`20. - 2.85342813494004265500964840005841278464`20.*I}, {2.9, 5.00422050819391432131552555745032450222`20. - 2.84806038231804340233707847481156891076`20.*I}, {2.95, 5.04226014197496957086166439661030785865`20. - 2.84262615031217903659168315808452835984`20.*I}, {3., 5.08053728941649387280780159517152644888`20. - 2.83713034310210745442882576616218851208`20.*I}, {3.05, 5.11904323660225620874707247509740842685`20. - 2.83157776851153848675801180685212565671`20.*I}, {3.1, 5.15776971364457371855113565762688943641`20. - 2.82597311887279833350428328966576227403`20.*I}, {3.15, 5.1967088904654056717101411733249506586`20. - 2.82032096415613177775410064688031052141`20.*I}, {3.2, 5.23585334664530033980189362030526520398`20. - 2.81462573618563608133630086808115389207`20.*I}, {3.25, 5.27519605160643133675970122738841336936`20. - 2.80889172051443744613257560047801543375`20.*I}, {3.3, 5.31473034347512395177752859766456415445`20. - 2.80312304994972452212739746589534195879`20.*I}, {3.35, 5.3544499080195575159557942403089384191`20. - 2.79732369886401599778957235188422660845`20.*I}, {3.4, 5.39434875881226879388358511143539265564`20. - 2.79149748054154150909406318342486736776`20.*I}, {3.45, 5.43442121718034751498653359479184492448`20. - 2.78564804476020889445631521785792623206`20.*I}, {3.5, 5.4746618938368811637480255972432206655`20. - 2.77977887780813443216192311978530073007`20.*I}, {3.55, 5.51506567378843442543642390771776964393`20. - 2.77389329496173574761374833741096945147`20.*I}, {3.6, 5.55562768429837249027835374429855525132`20. - 2.76799447877312772361127355955280298739`20.*I}, {3.65, 5.59634334639905939309286401287892855385`20. - 2.76208539785444207675139540920334384996`20.*I}, {3.7, 5.63720814254494439835409401553471901595`20. - 2.75616894149715007684583269430313945194`20.*I}, {3.75, 5.67821798999679289979606265040314254`20. - 2.75024776747467475029920310712981851266`20.*I}, {3.8, 5.71936885279571023071946510566166014403`20. - 2.74432443314082066664870457493135470511`20.*I}, {3.85, 5.76065691459045278504564199797019459402`20. - 2.73840134040258449552145379757398802541`20.*I}, {3.9, 5.8020785296762958363192009694128757395`20. - 2.73248075259098071616967844620596708909`20.*I}, {3.95, 5.84363021249876192251976656279545224754`20. - 2.72656479907012346942841011606773975932`20.*I}, {4., 5.88530862637842999437352139616304801799`20. - 2.72065547941231128067323247573021266518`20.*I}, {4.05, 5.92711057716132726047584026879771784087`20. - 2.71475467563220366014220878755555464751`20.*I}, {4.1, 5.96903299970499921799490937309064949726`20. - 2.70886414281574853191246673124271663476`20.*I}, {4.15, 6.01107295282340375130554981022387030213`20. - 2.70298552902172894715987579560090534402`20.*I}, {4.2, 6.0532276113075169817761553924499773328`20. - 2.69712037361426382980234081779739503535`20.*I}, {4.25, 6.09549425891104643095705624607033523855`20. - 2.69127011338985434675200656532738163029`20.*I}, {4.3, 6.13787028182704193944552845830395639576`20. - 2.68543608748785521825894805240138604393`20.*I}, {4.35, 6.18035315997012524150563164475472285577`20. - 2.67961954584077113090586470671816003886`20.*I}, {4.4, 6.22294047316564517551651852062553272548`20. - 2.67382164038500217037786136325246397338`20.*I}, {4.45, 6.26562987464514885634970068197919315951`20. - 2.668043442677195086260816541734991`20.*I}, {4.5, 6.30841910465347267222357543524588996524`20. - 2.66228596053013716965200586018145424107`20.*I}, {4.55, 6.35130598019595891425792793064176669608`20. - 2.65655011010741167211225896462142194717`20.*I}, {4.6, 6.39428839005594472906225945676852692018`20. - 2.6508367424287109724720064247460963051`20.*I}, {4.65, 6.43736429163522510670174259013642479454`20. - 2.64514664139219714567552655337155471605`20.*I}, {4.7, 6.480531707558314444505562488855519874`20. - 2.63948052816389408398864824950458873256`20.*I}, {4.75, 6.52378872236136173545553760373316275193`20. - 2.63383906440468526985029843882488938226`20.*I}, {4.8, 6.56713347947819560883407966369165206586`20. - 2.6282228557350463707844086491581154616`20.*I}, {4.8500000000000005, 6.61056417842990340152784540533697838162`20. - 2.62263245497244943812052906980202611794`20.*I}, {4.9, 6.65407907218623808717731973580612376227`20. - 2.61706836518721969660481139992966290334`20.*I}, {4.95, 6.69767646476029668777853249251677868099`20. - 2.61153104266120939812569999467102179769`20.*I}, {5., 6.74135470889064983224085757618737691146`20. - 2.6060208996238678191526254217346072955`20.*I}, {5.05, 6.78511220394258182522424060356280121366`20. - 2.60053830689394048424721150119786694552`20.*I}, {5.1000000000000005, 6.82894739387332130412272357132326700027`20. - 2.59508359637853735542774852019037460355`20.*I}, {5.15, 6.87285876544089009844528598708427968236`20. - 2.5896570634135923748845986588260090821`20.*I}, {5.2, 6.91684484637108239244065062548439708538`20. - 2.5842589690202521160039519082646942699`20.*I}, {5.25, 6.96090420382436456178727364164272755527`20. - 2.57888954196440790189755118178389670838`20.*I}, {5.3, 7.0050354427038609436541954384907804216`20. - 2.57354898083969174321512732935169346269`20.*I}, {5.3500000000000005, 7.04923720434901149825728746201276269458`20. - 2.56823745586598463131614693799895975832`20.*I}, {5.4, 7.09350816509746050328220198487076122184`20. - 2.56295511071323446257822678386140671824`20.*I}, {5.45, 7.13784703390481521410984358321380061928`20. - 2.55770206463037906421517334928892610338`20.*I}, {5.5, 7.1822525566607443642243487357669692958`20. - 2.55247841174575858421940336281696197552`20.*I}, {5.55, 7.22672350397347258611301847950367397405`20. - 2.54728422713487064059052905444338913149`20.*I}, {5.6000000000000005, 7.27125868114677569223870724436572527517`20. - 2.5421195636599585655997582875811019994`20.*I}, {5.65, 7.31585692161548116272338614310397017164`20. - 2.53698445558629927984223919354249986652`20.*I}, {5.7, 7.36051708707382399049633174120468335536`20. - 2.53187891937909286074883434101182976994`20.*I}, {5.75, 7.40523806654535154617039501764839220845`20. - 2.52680295488451380676721850388068956239`20.*I}, {5.8, 7.45001877550060636608281046450874078587`20. - 2.52175654644384487580199237479930605069`20.*I}, {5.8500000000000005, 7.49485815501137270847107111511677378622`20. - 2.51673966393976468558764869479767060558`20.*I}, {5.9, 7.53975517096933603786275167744097974112`20. - 2.51175226381473448063109417402136567271`20.*I}, {5.95, 7.58470881324183054062823765321963171251`20. - 2.50679428981880459999612994915160712133`20.*I}, {6., 7.6297180950131657749684087114735744933`20. - 2.50186567419867442427877980206113395076`20.*I}, {6.05, 7.67478205238591799359056155130141752158`20. - 2.49696633863212030943802993433387288343`20.*I}, {6.1000000000000005, 7.71989974286732174039482435335529082581`20. - 2.49209619398987241756275661386709184756`20.*I}, {6.15, 7.76507024559313349078942152715743351694`20. - 2.48725514236975860330584681206801509949`20.*I}, {6.2, 7.81029266035086331047338542872818146593`20. - 2.48244307705989241565308733230834640093`20.*I}, {6.25, 7.85556610701093019374382564878085629542`20. - 2.47765988334985856967955046272152816958`20.*I}, {6.3, 7.90088972493296615142484987988098414777`20. - 2.47290543907386105277057095824316563991`20.*I}, {6.3500000000000005, 7.94626267256269892725872394972158947835`20. - 2.46817961526526685498612596004032986303`20.*I}, {6.4, 7.99168413056767380140171170292909517188`20. - 2.46348228051726037966697297657502629748`20.*I}, {6.45, 8.03715328176133296741453674761817673464`20. - 2.45881328217234609966019738551087520911`20.*I}, {6.5, 8.0826693515475769253900380398100264004`20. - 2.45417248515737013618673158954815811518`20.*I}, {6.55, 8.12823156379980106427816178014716439123`20. - 2.44955973455831531402600805958696238219`20.*I}, {6.6000000000000005, 8.17383916493603822201147688352940540517`20. - 2.44497487445250738536001796735555542513`20.*I}, {6.65, 8.2194914169668100076348428806352979708`20. - 2.44041774494486559699077129409461655041`20.*I}, {6.7, 8.26518759759882336330536526180435799099`20. - 2.43588818240629076182926701546392842888`20.*I}, {6.75, 8.31092699984056387662487517190569013642`20. - 2.4313860198261242075451360300137217432`20.*I}, {6.8, 8.35670893159883188992355513944079278774`20. - 2.42691108713398242583043693085134986223`20.*I}, {6.8500000000000005, 8.40253271530493989685742511350816949015`20. - 2.42246321149715612883452448914824238319`20.*I}, {6.9, 8.44839769354813965180916177609464838216`20. - 2.41804198473650269148849516292407202189`20.*I}, {6.95, 8.49430317466491880995582632999147170192`20. - 2.41364761767127072075225182529961430501`20.*I}, {7., 8.54024861254252540836586780839234324105`20. - 2.40928016305621647120642202050505448031`20.*I}, {7.05, 8.58623330605716928879675013252230251476`20. - 2.40493874169703206401515889983774608037`20.*I}, {7.1000000000000005, 8.63225666895292886140356041458890256872`20. - 2.40062348115334015325930906613956764266`20.*I}, {7.15, 8.67831810341083462577824078010878056353`20. - 2.39633419742352917639332064553675390286`20.*I}, {7.2, 8.72441702374217511246354785954407840904`20. - 2.39207070536007431656939967247911190305`20.*I}, {7.25, 8.77055283551514964702606948469834016785`20. - 2.38783282891167864618547283484086167953`20.*I}, {7.3, 8.81672504587878026859683814229227838284`20. - 2.38362038076931140383127617720685226361`20.*I}, {7.3500000000000005, 8.86293305363459976613089427991265064468`20. - 2.37943311222567077612270339181767766398`20.*I}, {7.4, 8.90917626047192795460865792869444781112`20. - 2.37527089158972631291289197677495379278`20.*I}, {7.45, 8.95545420956288064749461381257141460311`20. - 2.37113358409506101752689418909180643866`20.*I}, {7.5, 9.00176641179623474481759947479065068412`20. - 2.36702090561980592796574714285310070841`20.*I}, {7.55, 9.04811229218266256776600627191380653339`20. - 2.36293272054404165540818744632822028989`20.*I}, {7.6000000000000005, 9.09449138443184023412583580905460767511`20. - 2.35886881779078045713007246422191250138`20.*I}, {7.65, 9.14090318765003388394732679668574249756`20. - 2.35482901444256907594342343261871980591`20.*I}, {7.7, 9.18734722718214020054440094135889250559`20. - 2.35081312680869159691798918812860717245`20.*I}, {7.75, 9.23382303419467591590331395277572304223`20. - 2.34682096449487404321236478424921507764`20.*I}, {7.8, 9.28033014660414654437137757144014237478`20. - 2.34285234024866271195862282966997281368`20.*I}, {7.8500000000000005, 9.32686792159012695136071760156191970058`20. - 2.33890656053733280434625585612958141804`20.*I}, {7.9, 9.37343619745789384878058003661469971894`20. - 2.33498488650739409441722218035218660801`20.*I}, {7.95, 9.42003473234916570140790061290695448915`20. - 2.33108592733216560219187518199600105464`20.*I}, {8., 9.4666627619727766975195010872103499135`20. - 2.32720948160338460680376082929585210028`20.*I}, {8.05, 9.51331978386673017829858996637859878823`20. - 2.32335577180628752479302090658979713962`20.*I}, {8.100000000000001, 9.56000552722711868648238187583688407029`20. - 2.31952448183437154091348998385183297321`20.*I}, {8.15, 9.6067195961285653128892223669701647793`20. - 2.31571543751126515388701134698946128577`20.*I}, {8.200000000000001, 9.65346158973917064060703404154898307127`20. - 2.31192845308256512464927473826401608774`20.*I}, {8.250000000000002, 9.70023111506154535954198809622026216264`20. - 2.30816334999029834586088718619601135373`20.*I}, {8.3, 9.74702779174258350952128755414201527866`20. - 2.30441995261969271557241937706560350279`20.*I}, {8.350000000000001, 9.79385124996866311696479732258053082484`20. - 2.30069808283847497554842419939748127513`20.*I}, {8.4, 9.84070112487371171643310515547123726678`20. - 2.29699755779159730451145973260536439317`20.*I}, {8.450000000000001, 9.88757704849397491382577577833223884927`20. - 2.29331819278274323817607184058354487318`20.*I}, {8.500000000000002, 9.93447864090303793773176581474156169393`20. - 2.28965981447978254543504612954646887522`20.*I}, {8.55, 9.9814059431553019132407208734714490978`20. - 2.28602224054949485682260507335704363534`20.*I}, {8.600000000000001, 10.02835771620052034061580398692515101608`20. - 2.28240549880706351530977013931719808764`20.*I}, {8.65, 10.07533427314297278251622601393000627404`20. - 2.27880903315845058889726333724252513722`20.*I}, {8.700000000000001, 10.1223352770557477862834039070344952661`20. - 2.27523293923029975747126750435981642088`20.*I}, {8.750000000000002, 10.16936030465755453380676249289403894822`20. - 2.27167698515229002998496786204737368657`20.*I}, {8.8, 10.21640903872582608837848773729855438553`20. - 2.26814100327855067007593081965742190355`20.*I}, {8.850000000000001, 10.2634811680238507997381240776446375587`20. - 2.26462482616528492780750965599429305055`20.*I}, {8.9, 10.31057638753144010243785037403755849259`20. - 2.26112829267201478466412051054870217209`20.*I}, {8.950000000000001, 10.35769439038066721257274111755419286844`20. - 2.257651236960737370823722148485661659`20.*I}, {9.000000000000002, 10.40483488558436286582799473492481073101`20. - 2.25419348929016164461246840826391455956`20.*I}, {9.05, 10.45199759108785904359223221663618820405`20. - 2.25075489504030410468423236170084064095`20.*I}, {9.100000000000001, 10.49918221406794672093131791192402747842`20. - 2.24733530334089355483402483905128933991`20.*I}, {9.15, 10.54638846478395992305743221770234355387`20. - 2.24393454794211130205622749360491760546`20.*I}, {9.200000000000001, 10.59361607981361296331916953623932441423`20. - 2.24055246095877931870815894346504611881`20.*I}, {9.250000000000002, 10.64086478470652315510428707376132678769`20. - 2.23718890021372206705587878202586152111`20.*I}, {9.3, 10.68813431802831829220394819619738449046`20. - 2.23384370971358774394376183650765256462`20.*I}, {9.350000000000001, 10.73542441125078105536571115482599519099`20. - 2.23051673441511321226888217948587935127`20.*I}, {9.4, 10.78273481065405984937163545768041876964`20. - 2.22720782247041467488469169015481001715`20.*I}, {9.450000000000001, 10.83006526285994285188426062124564904854`20. - 2.22391682408087601550065424079356742984`20.*I}, {9.500000000000002, 10.87741546308973171589037151354801008366`20. - 2.22064352832127551015615468287239021641`20.*I}, {9.55, 10.92478533536029788472379344733286769527`20. - 2.21738797330068703708357607021750627128`20.*I}, {9.600000000000001, 10.97217447141034460786871710414556616268`20. - 2.21414982797121303148239900240484635937`20.*I}, {9.650000000000002, 11.01958269030658795912971433132790086817`20. - 2.21092900834214240498369493120184967037`20.*I}, {9.700000000000001, 11.06700976007739965727001372439719880354`20. - 2.20772537118118768773748306096806764395`20.*I}, {9.750000000000002, 11.11445545233116425727524750452263548381`20. - 2.2045387745454589289124490830867158168`20.*I}, {9.8, 11.1619195414015356861697881291355985548`20. - 2.2013690768556939698189681579610509862`20.*I}, {9.850000000000001, 11.20940180710528999160258618645606314362`20. - 2.19821614025164669407867887194896690449`20.*I}, {9.900000000000002, 11.25690203295787631602628472952777449159`20. - 2.19507982423015540039666281702855996015`20.*I}, {9.950000000000001, 11.30442000061776665600908749034519007502`20. - 2.19195999057168971451644140995307621567`20.*I}, {10.000000000000002, 11.35195549487137129398984645242464061905`20. - 2.18885651429979730821239122140194132284`20.*I}, {10.05, 11.39950834046650561441501644384804251398`20. - 2.18576928680873189159830347127614572984`20.*I}, {10.100000000000001, 11.4470779443624128123922526887448417087`20. - 2.1826982796414044632481385664202117782`20.*I}, {10.150000000000002, 11.49466581538728214537943821232599479825`20. - 2.17964353480521123109848636945327133275`20.*I}, {10.200000000000001, 11.54226937904447091648741037829848733673`20. - 2.17660172912919981494362825990999294564`20.*I}, {10.250000000000002, 11.5898889054951118008488793997027114377`20. - 2.17357968928354274310234346547169646542`20.*I}, {10.3, 11.63752538149058402465221814618001200022`20. - 2.17057152394583263590940174038207982536`20.*I}, {10.350000000000001, 11.68517800109225914596049457347413542854`20. - 2.16757880551831757693642654859523876448`20.*I}, {10.400000000000002, 11.73284660464447729762963111492812786968`20. - 2.16460139885381941258976507344534102832`20.*I}, {10.450000000000001, 11.78053099971138290090023565793302463877`20. - 2.16163916217642165427132511034091286469`20.*I}, {10.500000000000002, 11.82823098574356253505091288892256013165`20. - 2.15869197087538464318402458464413279456`20.*I}, {10.55, 11.87594639815793829437635785788133308898`20. - 2.15575983186813549593334642906475575243`20.*I}, {10.600000000000001, 11.92367711919655881308164779784031153524`20. - 2.15284240055650120950911486563437217045`20.*I}, {10.650000000000002, 11.97142287844777663271614187739094542431`20. - 2.14993963661789656760205070244498908671`20.*I}, {10.700000000000001, 12.01918350232631896130734606829594697587`20. - 2.14705148019082380268385965223845318429`20.*I}, {10.750000000000002, 12.0669588848724589845372521497016474655`20. - 2.14417793212589928357987073561197425542`20.*I}, {10.8, 12.11474889936897922593209731347549498756`20. - 2.14131860939022403466533192697519508416`20.*I}, {10.850000000000001, 12.16255332288557678466928385408736893792`20. - 2.13847352813296729059818833338669727146`20.*I}, {10.900000000000002, 12.21037201076550192063587292833057445035`20. - 2.13564257814600893314168763121776480623`20.*I}, {10.950000000000001, 12.25820481194850008210012510473351020983`20. - 2.13282564113772871047265129165295230494`20.*I}, {11.000000000000002, 12.30605062705934533583403228659156226319`20. - 2.1300253035972825383437698013009194562`20.*I}, {11.05, 12.35391182441570819181268072767266914224`20. - 2.12723430439024965449902987920945608509`20.*I}, {11.100000000000001, 12.40178642213180274609672177148141259671`20. - 2.12445765012924764924544182973752060025`20.*I}, {11.150000000000002, 12.44967409959499481947200788867720854525`20. - 2.12169574683412390352139459888052132524`20.*I}, {11.200000000000001, 12.49757518126557327238160576323591473049`20. - 2.11894722764832341519747033159467803039`20.*I}, {11.250000000000002, 12.54548949353812474197931212733754076243`20. - 2.11621204661372992648399472698422557837`20.*I}, {11.3, 12.59341687771878176517979879379372159878`20. - 2.11349012661893127284327918688792684422`20.*I}, {11.350000000000001, 12.64135722174114209514022394416791573179`20. - 2.11078133059160429882146515397525790232`20.*I}, {11.400000000000002, 12.68931036464290708334240696767739325998`20. - 2.10808559019337439916982080688249375959`20.*I}, {11.450000000000001, 12.73727617657697858548429867117899161742`20. - 2.1054027938743668047840597635850889806`20.*I}, {11.500000000000002, 12.7852545264021010216659580756935270543`20. - 2.10273283981023630213851980390023574039`20.*I}, {11.55, 12.83324528455712045087348714627970544744`20. - 2.10007562836533652297004221749818882603`20.*I}, {11.600000000000001, 12.88124832868696833573238674275580997848`20. - 2.09743106320472677151648680282128069088`20.*I}, {11.650000000000002, 12.92926216823804123664503695351100615586`20. - 2.09479999353075029472293774266647873741`20.*I}, {11.700000000000001, 12.97729072003026190366841027291541207744`20. - 2.09217946507679788022328870957508993835`20.*I}, {11.750000000000002, 13.02532984585559005862953163291386992002`20. - 2.08957225491738926300073687689193037911`20.*I}, {11.8, 13.07338077758779102770912505206528802014`20. - 2.08697736359176854335015958734850797206`20.*I}, {11.850000000000001, 13.12144332710742461679643681236936496437`20. - 2.08439441413344257072253116037474444351`20.*I}, {11.900000000000002, 13.16951749954906950087364757534199644937`20. - 2.08182353068211039974368392971793895009`20.*I}, {11.950000000000001, 13.21760291621201064513349127610406045665`20. - 2.07926500175767953110181370461486851081`20.*I}, {12.000000000000002, 13.26569975435468303967422779981760246394`20. - 2.07671813843368921004032803392557869681`20.*I}, {12.05, 13.313807790308275047947680554534818512`20. - 2.07418307175544838106216135286140204624`20.*I}, {12.100000000000001, 13.36192691224009666873234670080006712791`20. - 2.07165971220753294788316115452780076796`20.*I}, {12.150000000000002, 13.41005701004969735022860269301599196569`20. - 2.06914797163482216842773006514785423758`20.*I}, {12.200000000000001, 13.45819797461579002341877428118311060269`20. - 2.0666477620400131503169300938190895115`20.*I}, {12.250000000000002, 13.50634969845670131593785167025955430714`20. - 2.06415899678967582926044198320351223579`20.*I}, {12.3, 13.55451207534081472216416522992401971668`20. - 2.06168158961911665938583531251584835206`20.*I}, {12.350000000000001, 13.60268500070948379683194927393070362953`20. - 2.05921545466089791114810536254279805798`20.*I}, {12.400000000000002, 13.65086837203292205972724118648986546021`20. - 2.05676050676730734844112449325482867273`20.*I}, {12.450000000000001, 13.69906208869556050100664915277232194625`20. - 2.05431666212497323178977766115311475166`20.*I}, {12.500000000000002, 13.74726605135070392131822279543737070176`20. - 2.0518838385453887757797166038416223108`20.*I}, {12.55, 13.79548016131135387368789738938657416912`20. - 2.04946195510171517780060943438558356044`20.*I}, {12.600000000000001, 13.84370432049605837309710987062478434538`20. - 2.04705093147131720278041606524224507406`20.*I}, {12.650000000000002, 13.89193843185216280049417923739099989364`20. - 2.04465068755328931151384084147942814344`20.*I}, {12.700000000000001, 13.94018239980437945228944226591742402936`20. - 2.04226114354824464533311246072229487152`20.*I}, {12.750000000000002, 13.98843613041422517072383795410243392457`20. - 2.03988222027830163137547295599607546439`20.*I}, {12.8, 14.03669953125424048596610279675767671997`20. - 2.03751383946991353921989700449919937477`20.*I}, {12.850000000000001, 14.08497251104926422934477582893995532579`20. - 2.03515592391154210332318245989752528637`20.*I}, {12.900000000000002, 14.13325497883755495301461536894225431161`20. - 2.0328083963989738833961433002505425324`20.*I}, {12.950000000000001, 14.18154684887957857647874415949147016848`20. - 2.03047118061122324741620802737982958193`20.*I}, {13.000000000000002, 14.22984785467999949828315203339653805986`20. - 2.02814427613273327776152572139341469051`20.*I}, {13.05, 14.27815843933849742105544260380890415325`20. - 2.02582738969314262481417149077177956747`20.*I}, {13.100000000000001, 14.32647798247229180613287177923217748764`20. - 2.02352067749988955128047232749721990087`20.*I}, {13.150000000000002, 14.37480659368962944464915881827681661707`20. - 2.02122395946577391031801945690632185768`20.*I}, {13.200000000000001, 14.42314418941457283476434558195982528071`20. - 2.0189372009543493317144228006091294358`20.*I}, {13.250000000000002, 14.47149064265114921088349058196356793512`20. - 2.01666030720452729957376982264293451819`20.*I}, {13.3, 14.5198459200168740040887979848425386085`20. - 2.01439322307720326293231235667098254009`20.*I}, {13.350000000000001, 14.56820992905350378532577718395448415266`20. - 2.01213586852948429543940853244374436532`20.*I}, {13.400000000000002, 14.61658258613854878894067179606078147292`20. - 2.00988817211876467427483360788293242686`20.*I}, {13.450000000000001, 14.66496381070606667733493647173174661356`20. - 2.00765006164201953961116157557295591764`20.*I}, {13.500000000000002, 14.71335352078157399309658609954575600879`20. - 2.00542146837791350555236410346364196366`20.*I}, {13.55, 14.76175168419310387164691934110984526273`20. - 2.00320240233516878166898766379727588052`20.*I}, {13.600000000000001, 14.81015817095177462815542194502930139514`20. - 2.00099268297474792685109772123915073802`20.*I}, {13.650000000000002, 14.85857292673858486804210267258891134192`20. - 1.99879228920135884568444946323786700256`20.*I}, {13.700000000000001, 14.90699587814091124583821687409720405853`20. - 1.99660115538490591233799293436345799567`20.*I}, {13.750000000000002, 14.95542695237300402337687898154121236242`20. - 1.99441921636969115723334407039462124155`20.*I}, {13.8, 15.00386612610722203251118796629534075773`20. - 1.99224612857259235271222835986020769686`20.*I}, {13.850000000000001, 15.05231320382110483048123348827503999308`20. - 1.99008267848138249058558309854508536371`20.*I}, {13.900000000000002, 15.10076830388807475249286118260034271872`20. - 1.98792839462656850260992519862514552551`20.*I}, {13.950000000000001, 15.1492312604154157630908540908523599426`20. - 1.98578203891615237189514234330951098143`20.*I}, {14.000000000000002, 15.19770178068202897900342563154243290786`20. - 1.98364503713199447560481279758851499034`20.*I}, {14.05, 15.24618004010108641809804131855702648567`20. - 1.98151683273368471741407837909137594665`20.*I}, {14.100000000000001, 15.29466588332264998286083218357735168274`20. - 1.97939731684486934321878549991156149693`20.*I}, {14.150000000000002, 15.34315918168134788097899554032011416925`20. - 1.9772864123391228167494142842755506497`20.*I}, {14.200000000000001, 15.39165981129417688505513225936422483468`20. - 1.97518405824779501933152521861493173805`20.*I}, {14.250000000000002, 15.4401676757956702624690222059849582902`20. - 1.97309021369244984873450821202086668986`20.*I}, {14.3, 15.48868274705378014455784729473715102901`20. - 1.9710048504798676647533614250855636024`20.*I}, {14.350000000000001, 15.53720509885310331552206504234730781284`20. - 1.96892793809049471101240401155800164878`20.*I}, {14.400000000000002, 15.58573489998226667816427380281574013193`20. - 1.96685944015846255219634730590879316595`20.*I}, {14.450000000000001, 15.63427234541819919267132383596812882846`20. - 1.96479933805584974100246055518449227343`20.*I}, {14.500000000000002, 15.68281753933159818673277750388395021621`20. - 1.96274766646107683424418807902633173483`20.*I}, {14.55, 15.73137038290630100840305475820676483662`20. - 1.96070451396525163502274018187112342582`20.*I}, {14.600000000000001, 15.77993053897540307443215257561125480459`20. - 1.95866995162615505906276048968650308212`20.*I}, {14.650000000000002, 15.8284975249316452756211292121936121698`20. - 1.95664391354126380934160626262010055537`20.*I}, {14.700000000000001, 15.87707092018579694670600802110526156131`20. - 1.95462612264650924444567441863073801459`20.*I}, {14.750000000000002, 15.92565058491398617097855784768362214598`20. - 1.95261616660763891946611207415644109224`20.*I}, {14.8, 15.9742367196305787485149198820531048589`20. - 1.95061373737934498602509609373968662021`20.*I}, {14.850000000000001, 16.02282960820800768952953034598749898836`20. - 1.94861879753562292634277789729727624004`20.*I}, {14.900000000000002, 16.07142939608484178632764337429778583496`20. - 1.94663173752616321069608513164202299432`20.*I}, {14.950000000000001, 16.12003629323310348744946766544719970286`20. - 1.94465200500434029866099599542465689965`20.*I}, {15.000000000000002, 16.16864876381952315651883877979187234764`20. - 1.9426808183069495969828105511001618482`20.*I}}[[300,1]]	Re[{{0.1, 3.68858553649362411684537152163517397085`20. - 2.98301148847295804793526882407430607009`20.*I}, {0.15000000000000002, 3.69090675612927025304392384435766417071`20. - 2.98290097497452251606832081853832433786`20.*I}, {0.2, 3.69415467370532880012520764355888779008`20. - 2.98274580992524724171922659405098060616`20.*I}, {0.25, 3.69832749989860849861696905052191134081`20. - 2.98254553637831044300356837207443683197`20.*I}, {0.3, 3.703422933987917911125154988412945359`20. - 2.98229955200124559358835762341422580083`20.*I}, {0.35000000000000003, 3.70943817432569604696093811944310830904`20. - 2.9820070965737473735970498755107495619`20.*I}, {0.4, 3.71636986073169358855993218439980126739`20. - 2.98166724893556393339970797114762745122`20.*I}, {0.45, 3.7242141845204325727410376405097471164`20. - 2.98127889470364638499666578202509657567`20.*I}, {0.5, 3.73296677232742778971904230254228436142`20. - 2.98084072684455930433027306460359707237`20.*I}, {0.55, 3.74262274727386848865546243353945453968`20. - 2.98035123041324069596089975542706959159`20.*I}, {0.6000000000000001, 3.75317669899192546526888776126812326389`20. - 2.97980866435353408296073597985529174115`20.*I}, {0.6500000000000001, 3.76462268479905215362869922889335902129`20. - 2.97921105078558499974757356719853328414`20.*I}, {0.7000000000000001, 3.77695422034608782007976210464306583482`20. - 2.97855616488712459298081187711273425419`20.*I}, {0.7500000000000001, 3.79016426851515597875650680264382114913`20. - 2.97784152621551819584827064421168559348`20.*I}, {0.8, 3.80424523543643359987762913438962698746`20. - 2.97706439257873405581645063927744383215`20.*I}, {0.8500000000000001, 3.81918893432353987793577961622189636477`20. - 2.97622176729294443939136685559124235256`20.*I}, {0.9000000000000001, 3.83498661776479608962637255632425794113`20. - 2.97531038924731529211338458202727629669`20.*I}, {0.9500000000000001, 3.851628921459966840508380174820923952`20. - 2.97432675482761642364496450411320433772`20.*I}, {1., 3.86910587162780952366630326409106174715`20. - 2.97326711875932958699770438671822356554`20.*I}, {1.05, 3.88740688434340035009411984642971294367`20. - 2.97212755692932018846384790741507151955`20.*I}, {1.1, 3.90652070857385999867790926292678236735`20. - 2.97090390738302323446598814567434997227`20.*I}, {1.1500000000000001, 3.92643550304693766130396495044439148747`20. - 2.96959188409644589890947284653635657409`20.*I}, {1.2000000000000002, 3.94713875206046938566454570132350614574`20. - 2.96818709850741363407379387100394949986`20.*I}, {1.2500000000000002, 3.96861730768709334461057388921567926381`20. - 2.96668506371484436503381969799526324871`20.*I}, {1.3, 3.99085739029366337201791750417115727572`20. - 2.96508128426211684121453188315036948286`20.*I}, {1.35, 4.01384459869696655460560921864227223861`20. - 2.96337128682378881607267865270941020708`20.*I}, {1.4000000000000001, 4.03756393214117557070853036233494931117`20. - 2.96155068092664234316197681188086776429`20.*I}, {1.4500000000000002, 4.06199981305522531183156287313335098418`20. - 2.959615215982335047439012907911733157`20.*I}, {1.5000000000000002, 4.0871361190951351415303858468135181688`20. - 2.9575608339489077183090351036770704279`20.*I}, {1.55, 4.11295622825037857419785670674995305562`20. - 2.9553837253716109618684628810926292083`20.*I}, {1.6, 4.13944306016757541990703437489225575145`20. - 2.95308038764486282273209724120384464959`20.*I}, {1.6500000000000001, 4.16657913361697652975674498694390551441`20. - 2.95064766727326911438417340110644429246`20.*I}, {1.7000000000000002, 4.19434661875718524334226451138527344314`20. - 2.94808281369023434669553653245806991177`20.*I}, {1.7500000000000002, 4.22272741162670895012353096850878513786`20. - 2.94538351035329301508981843791903123513`20.*I}, {1.8, 4.25170318574845664952064749688399264196`20. - 2.94254791261990043239504678726009380567`20.*I}, {1.85, 4.28125548060454544735641920745455339255`20. - 2.93957470061975255818005044637551417775`20.*I}, {1.9000000000000001, 4.31136577839178676778163297919272613831`20. - 2.93646300399037060912426107435986699102`20.*I}, {1.9500000000000002, 4.34201552135904740652365351636027289357`20. - 2.93321255960009410519200191430764178967`20.*I}, {2., 4.37318625840067723679592034600018196379`20. - 2.92982359161797658694359695446378730486`20.*I}, {2.05, 4.40485967074303000837212059069594253895`20. - 2.92629686160956502717039772460734613155`20.*I}, {2.1, 4.43701764750461279125842066828266168075`20. - 2.92263364723062457701718466787445906625`20.*I}, {2.15, 4.46964234798429065987790162387464424604`20. - 2.91883572416164803624954557675938087925`20.*I}, {2.1999999999999997, 4.50271625903772836813250540319056824434`20. - 2.91490534218987979302506001316802521776`20.*I}, {2.25, 4.5362222467773930505755921031222286774`20. - 2.91084519628372784530631984439491658981`20.*I}, {2.3, 4.57014360263324308764116816356522707005`20. - 2.90665839324945301581387576823452334807`20.*I}, {2.35, 4.60446408285344219618029356165188958575`20. - 2.90234841510466082778100231618038362434`20.*I}, {2.4, 4.63916794175730640291737249729785373897`20. - 2.89791908015535007377436735306385680318`20.*I}, {2.45, 4.67423995866562336805692501611688098048`20. - 2.89337450234443094642389869895341823066`20.*I}, {2.5, 4.709665458377680370905516025089285491`20. - 2.88871904983962582144508774706474543372`20.*I}, {2.55, 4.74543032572591357131520423539746221144`20. - 2.88395730385526322849717629339580733693`20.*I}, {2.6, 4.78152097451363015975199408451578563598`20. - 2.87909402136755078717743200600281833907`20.*I}, {2.65, 4.81792455911748709600399050183258630034`20. - 2.87413405613288350069852681647409235689`20.*I}, {2.7, 4.85462854467544148426810478192727277059`20. - 2.86908245756859677846944532252628788539`20.*I}, {2.75, 4.89162113867387384642464679937459762699`20. - 2.86394424955376821119148060051116674791`20.*I}, {2.8, 4.9288910558790037635004914205580027411`20. - 2.8587244287371588120784392461394841272`20.*I}, {2.85, 4.96642758299181764065730699894299356744`20. - 2.85342813494004265500964840005841278464`20.*I}, {2.9, 5.00422050819391432131552555745032450222`20. - 2.84806038231804340233707847481156891076`20.*I}, {2.95, 5.04226014197496957086166439661030785865`20. - 2.84262615031217903659168315808452835984`20.*I}, {3., 5.08053728941649387280780159517152644888`20. - 2.83713034310210745442882576616218851208`20.*I}, {3.05, 5.11904323660225620874707247509740842685`20. - 2.83157776851153848675801180685212565671`20.*I}, {3.1, 5.15776971364457371855113565762688943641`20. - 2.82597311887279833350428328966576227403`20.*I}, {3.15, 5.1967088904654056717101411733249506586`20. - 2.82032096415613177775410064688031052141`20.*I}, {3.2, 5.23585334664530033980189362030526520398`20. - 2.81462573618563608133630086808115389207`20.*I}, {3.25, 5.27519605160643133675970122738841336936`20. - 2.80889172051443744613257560047801543375`20.*I}, {3.3, 5.31473034347512395177752859766456415445`20. - 2.80312304994972452212739746589534195879`20.*I}, {3.35, 5.3544499080195575159557942403089384191`20. - 2.79732369886401599778957235188422660845`20.*I}, {3.4, 5.39434875881226879388358511143539265564`20. - 2.79149748054154150909406318342486736776`20.*I}, {3.45, 5.43442121718034751498653359479184492448`20. - 2.78564804476020889445631521785792623206`20.*I}, {3.5, 5.4746618938368811637480255972432206655`20. - 2.77977887780813443216192311978530073007`20.*I}, {3.55, 5.51506567378843442543642390771776964393`20. - 2.77389329496173574761374833741096945147`20.*I}, {3.6, 5.55562768429837249027835374429855525132`20. - 2.76799447877312772361127355955280298739`20.*I}, {3.65, 5.59634334639905939309286401287892855385`20. - 2.76208539785444207675139540920334384996`20.*I}, {3.7, 5.63720814254494439835409401553471901595`20. - 2.75616894149715007684583269430313945194`20.*I}, {3.75, 5.67821798999679289979606265040314254`20. - 2.75024776747467475029920310712981851266`20.*I}, {3.8, 5.71936885279571023071946510566166014403`20. - 2.74432443314082066664870457493135470511`20.*I}, {3.85, 5.76065691459045278504564199797019459402`20. - 2.73840134040258449552145379757398802541`20.*I}, {3.9, 5.8020785296762958363192009694128757395`20. - 2.73248075259098071616967844620596708909`20.*I}, {3.95, 5.84363021249876192251976656279545224754`20. - 2.72656479907012346942841011606773975932`20.*I}, {4., 5.88530862637842999437352139616304801799`20. - 2.72065547941231128067323247573021266518`20.*I}, {4.05, 5.92711057716132726047584026879771784087`20. - 2.71475467563220366014220878755555464751`20.*I}, {4.1, 5.96903299970499921799490937309064949726`20. - 2.70886414281574853191246673124271663476`20.*I}, {4.15, 6.01107295282340375130554981022387030213`20. - 2.70298552902172894715987579560090534402`20.*I}, {4.2, 6.0532276113075169817761553924499773328`20. - 2.69712037361426382980234081779739503535`20.*I}, {4.25, 6.09549425891104643095705624607033523855`20. - 2.69127011338985434675200656532738163029`20.*I}, {4.3, 6.13787028182704193944552845830395639576`20. - 2.68543608748785521825894805240138604393`20.*I}, {4.35, 6.18035315997012524150563164475472285577`20. - 2.67961954584077113090586470671816003886`20.*I}, {4.4, 6.22294047316564517551651852062553272548`20. - 2.67382164038500217037786136325246397338`20.*I}, {4.45, 6.26562987464514885634970068197919315951`20. - 2.668043442677195086260816541734991`20.*I}, {4.5, 6.30841910465347267222357543524588996524`20. - 2.66228596053013716965200586018145424107`20.*I}, {4.55, 6.35130598019595891425792793064176669608`20. - 2.65655011010741167211225896462142194717`20.*I}, {4.6, 6.39428839005594472906225945676852692018`20. - 2.6508367424287109724720064247460963051`20.*I}, {4.65, 6.43736429163522510670174259013642479454`20. - 2.64514664139219714567552655337155471605`20.*I}, {4.7, 6.480531707558314444505562488855519874`20. - 2.63948052816389408398864824950458873256`20.*I}, {4.75, 6.52378872236136173545553760373316275193`20. - 2.63383906440468526985029843882488938226`20.*I}, {4.8, 6.56713347947819560883407966369165206586`20. - 2.6282228557350463707844086491581154616`20.*I}, {4.8500000000000005, 6.61056417842990340152784540533697838162`20. - 2.62263245497244943812052906980202611794`20.*I}, {4.9, 6.65407907218623808717731973580612376227`20. - 2.61706836518721969660481139992966290334`20.*I}, {4.95, 6.69767646476029668777853249251677868099`20. - 2.61153104266120939812569999467102179769`20.*I}, {5., 6.74135470889064983224085757618737691146`20. - 2.6060208996238678191526254217346072955`20.*I}, {5.05, 6.78511220394258182522424060356280121366`20. - 2.60053830689394048424721150119786694552`20.*I}, {5.1000000000000005, 6.82894739387332130412272357132326700027`20. - 2.59508359637853735542774852019037460355`20.*I}, {5.15, 6.87285876544089009844528598708427968236`20. - 2.5896570634135923748845986588260090821`20.*I}, {5.2, 6.91684484637108239244065062548439708538`20. - 2.5842589690202521160039519082646942699`20.*I}, {5.25, 6.96090420382436456178727364164272755527`20. - 2.57888954196440790189755118178389670838`20.*I}, {5.3, 7.0050354427038609436541954384907804216`20. - 2.57354898083969174321512732935169346269`20.*I}, {5.3500000000000005, 7.04923720434901149825728746201276269458`20. - 2.56823745586598463131614693799895975832`20.*I}, {5.4, 7.09350816509746050328220198487076122184`20. - 2.56295511071323446257822678386140671824`20.*I}, {5.45, 7.13784703390481521410984358321380061928`20. - 2.55770206463037906421517334928892610338`20.*I}, {5.5, 7.1822525566607443642243487357669692958`20. - 2.55247841174575858421940336281696197552`20.*I}, {5.55, 7.22672350397347258611301847950367397405`20. - 2.54728422713487064059052905444338913149`20.*I}, {5.6000000000000005, 7.27125868114677569223870724436572527517`20. - 2.5421195636599585655997582875811019994`20.*I}, {5.65, 7.31585692161548116272338614310397017164`20. - 2.53698445558629927984223919354249986652`20.*I}, {5.7, 7.36051708707382399049633174120468335536`20. - 2.53187891937909286074883434101182976994`20.*I}, {5.75, 7.40523806654535154617039501764839220845`20. - 2.52680295488451380676721850388068956239`20.*I}, {5.8, 7.45001877550060636608281046450874078587`20. - 2.52175654644384487580199237479930605069`20.*I}, {5.8500000000000005, 7.49485815501137270847107111511677378622`20. - 2.51673966393976468558764869479767060558`20.*I}, {5.9, 7.53975517096933603786275167744097974112`20. - 2.51175226381473448063109417402136567271`20.*I}, {5.95, 7.58470881324183054062823765321963171251`20. - 2.50679428981880459999612994915160712133`20.*I}, {6., 7.6297180950131657749684087114735744933`20. - 2.50186567419867442427877980206113395076`20.*I}, {6.05, 7.67478205238591799359056155130141752158`20. - 2.49696633863212030943802993433387288343`20.*I}, {6.1000000000000005, 7.71989974286732174039482435335529082581`20. - 2.49209619398987241756275661386709184756`20.*I}, {6.15, 7.76507024559313349078942152715743351694`20. - 2.48725514236975860330584681206801509949`20.*I}, {6.2, 7.81029266035086331047338542872818146593`20. - 2.48244307705989241565308733230834640093`20.*I}, {6.25, 7.85556610701093019374382564878085629542`20. - 2.47765988334985856967955046272152816958`20.*I}, {6.3, 7.90088972493296615142484987988098414777`20. - 2.47290543907386105277057095824316563991`20.*I}, {6.3500000000000005, 7.94626267256269892725872394972158947835`20. - 2.46817961526526685498612596004032986303`20.*I}, {6.4, 7.99168413056767380140171170292909517188`20. - 2.46348228051726037966697297657502629748`20.*I}, {6.45, 8.03715328176133296741453674761817673464`20. - 2.45881328217234609966019738551087520911`20.*I}, {6.5, 8.0826693515475769253900380398100264004`20. - 2.45417248515737013618673158954815811518`20.*I}, {6.55, 8.12823156379980106427816178014716439123`20. - 2.44955973455831531402600805958696238219`20.*I}, {6.6000000000000005, 8.17383916493603822201147688352940540517`20. - 2.44497487445250738536001796735555542513`20.*I}, {6.65, 8.2194914169668100076348428806352979708`20. - 2.44041774494486559699077129409461655041`20.*I}, {6.7, 8.26518759759882336330536526180435799099`20. - 2.43588818240629076182926701546392842888`20.*I}, {6.75, 8.31092699984056387662487517190569013642`20. - 2.4313860198261242075451360300137217432`20.*I}, {6.8, 8.35670893159883188992355513944079278774`20. - 2.42691108713398242583043693085134986223`20.*I}, {6.8500000000000005, 8.40253271530493989685742511350816949015`20. - 2.42246321149715612883452448914824238319`20.*I}, {6.9, 8.44839769354813965180916177609464838216`20. - 2.41804198473650269148849516292407202189`20.*I}, {6.95, 8.49430317466491880995582632999147170192`20. - 2.41364761767127072075225182529961430501`20.*I}, {7., 8.54024861254252540836586780839234324105`20. - 2.40928016305621647120642202050505448031`20.*I}, {7.05, 8.58623330605716928879675013252230251476`20. - 2.40493874169703206401515889983774608037`20.*I}, {7.1000000000000005, 8.63225666895292886140356041458890256872`20. - 2.40062348115334015325930906613956764266`20.*I}, {7.15, 8.67831810341083462577824078010878056353`20. - 2.39633419742352917639332064553675390286`20.*I}, {7.2, 8.72441702374217511246354785954407840904`20. - 2.39207070536007431656939967247911190305`20.*I}, {7.25, 8.77055283551514964702606948469834016785`20. - 2.38783282891167864618547283484086167953`20.*I}, {7.3, 8.81672504587878026859683814229227838284`20. - 2.38362038076931140383127617720685226361`20.*I}, {7.3500000000000005, 8.86293305363459976613089427991265064468`20. - 2.37943311222567077612270339181767766398`20.*I}, {7.4, 8.90917626047192795460865792869444781112`20. - 2.37527089158972631291289197677495379278`20.*I}, {7.45, 8.95545420956288064749461381257141460311`20. - 2.37113358409506101752689418909180643866`20.*I}, {7.5, 9.00176641179623474481759947479065068412`20. - 2.36702090561980592796574714285310070841`20.*I}, {7.55, 9.04811229218266256776600627191380653339`20. - 2.36293272054404165540818744632822028989`20.*I}, {7.6000000000000005, 9.09449138443184023412583580905460767511`20. - 2.35886881779078045713007246422191250138`20.*I}, {7.65, 9.14090318765003388394732679668574249756`20. - 2.35482901444256907594342343261871980591`20.*I}, {7.7, 9.18734722718214020054440094135889250559`20. - 2.35081312680869159691798918812860717245`20.*I}, {7.75, 9.23382303419467591590331395277572304223`20. - 2.34682096449487404321236478424921507764`20.*I}, {7.8, 9.28033014660414654437137757144014237478`20. - 2.34285234024866271195862282966997281368`20.*I}, {7.8500000000000005, 9.32686792159012695136071760156191970058`20. - 2.33890656053733280434625585612958141804`20.*I}, {7.9, 9.37343619745789384878058003661469971894`20. - 2.33498488650739409441722218035218660801`20.*I}, {7.95, 9.42003473234916570140790061290695448915`20. - 2.33108592733216560219187518199600105464`20.*I}, {8., 9.4666627619727766975195010872103499135`20. - 2.32720948160338460680376082929585210028`20.*I}, {8.05, 9.51331978386673017829858996637859878823`20. - 2.32335577180628752479302090658979713962`20.*I}, {8.100000000000001, 9.56000552722711868648238187583688407029`20. - 2.31952448183437154091348998385183297321`20.*I}, {8.15, 9.6067195961285653128892223669701647793`20. - 2.31571543751126515388701134698946128577`20.*I}, {8.200000000000001, 9.65346158973917064060703404154898307127`20. - 2.31192845308256512464927473826401608774`20.*I}, {8.250000000000002, 9.70023111506154535954198809622026216264`20. - 2.30816334999029834586088718619601135373`20.*I}, {8.3, 9.74702779174258350952128755414201527866`20. - 2.30441995261969271557241937706560350279`20.*I}, {8.350000000000001, 9.79385124996866311696479732258053082484`20. - 2.30069808283847497554842419939748127513`20.*I}, {8.4, 9.84070112487371171643310515547123726678`20. - 2.29699755779159730451145973260536439317`20.*I}, {8.450000000000001, 9.88757704849397491382577577833223884927`20. - 2.29331819278274323817607184058354487318`20.*I}, {8.500000000000002, 9.93447864090303793773176581474156169393`20. - 2.28965981447978254543504612954646887522`20.*I}, {8.55, 9.9814059431553019132407208734714490978`20. - 2.28602224054949485682260507335704363534`20.*I}, {8.600000000000001, 10.02835771620052034061580398692515101608`20. - 2.28240549880706351530977013931719808764`20.*I}, {8.65, 10.07533427314297278251622601393000627404`20. - 2.27880903315845058889726333724252513722`20.*I}, {8.700000000000001, 10.1223352770557477862834039070344952661`20. - 2.27523293923029975747126750435981642088`20.*I}, {8.750000000000002, 10.16936030465755453380676249289403894822`20. - 2.27167698515229002998496786204737368657`20.*I}, {8.8, 10.21640903872582608837848773729855438553`20. - 2.26814100327855067007593081965742190355`20.*I}, {8.850000000000001, 10.2634811680238507997381240776446375587`20. - 2.26462482616528492780750965599429305055`20.*I}, {8.9, 10.31057638753144010243785037403755849259`20. - 2.26112829267201478466412051054870217209`20.*I}, {8.950000000000001, 10.35769439038066721257274111755419286844`20. - 2.257651236960737370823722148485661659`20.*I}, {9.000000000000002, 10.40483488558436286582799473492481073101`20. - 2.25419348929016164461246840826391455956`20.*I}, {9.05, 10.45199759108785904359223221663618820405`20. - 2.25075489504030410468423236170084064095`20.*I}, {9.100000000000001, 10.49918221406794672093131791192402747842`20. - 2.24733530334089355483402483905128933991`20.*I}, {9.15, 10.54638846478395992305743221770234355387`20. - 2.24393454794211130205622749360491760546`20.*I}, {9.200000000000001, 10.59361607981361296331916953623932441423`20. - 2.24055246095877931870815894346504611881`20.*I}, {9.250000000000002, 10.64086478470652315510428707376132678769`20. - 2.23718890021372206705587878202586152111`20.*I}, {9.3, 10.68813431802831829220394819619738449046`20. - 2.23384370971358774394376183650765256462`20.*I}, {9.350000000000001, 10.73542441125078105536571115482599519099`20. - 2.23051673441511321226888217948587935127`20.*I}, {9.4, 10.78273481065405984937163545768041876964`20. - 2.22720782247041467488469169015481001715`20.*I}, {9.450000000000001, 10.83006526285994285188426062124564904854`20. - 2.22391682408087601550065424079356742984`20.*I}, {9.500000000000002, 10.87741546308973171589037151354801008366`20. - 2.22064352832127551015615468287239021641`20.*I}, {9.55, 10.92478533536029788472379344733286769527`20. - 2.21738797330068703708357607021750627128`20.*I}, {9.600000000000001, 10.97217447141034460786871710414556616268`20. - 2.21414982797121303148239900240484635937`20.*I}, {9.650000000000002, 11.01958269030658795912971433132790086817`20. - 2.21092900834214240498369493120184967037`20.*I}, {9.700000000000001, 11.06700976007739965727001372439719880354`20. - 2.20772537118118768773748306096806764395`20.*I}, {9.750000000000002, 11.11445545233116425727524750452263548381`20. - 2.2045387745454589289124490830867158168`20.*I}, {9.8, 11.1619195414015356861697881291355985548`20. - 2.2013690768556939698189681579610509862`20.*I}, {9.850000000000001, 11.20940180710528999160258618645606314362`20. - 2.19821614025164669407867887194896690449`20.*I}, {9.900000000000002, 11.25690203295787631602628472952777449159`20. - 2.19507982423015540039666281702855996015`20.*I}, {9.950000000000001, 11.30442000061776665600908749034519007502`20. - 2.19195999057168971451644140995307621567`20.*I}, {10.000000000000002, 11.35195549487137129398984645242464061905`20. - 2.18885651429979730821239122140194132284`20.*I}, {10.05, 11.39950834046650561441501644384804251398`20. - 2.18576928680873189159830347127614572984`20.*I}, {10.100000000000001, 11.4470779443624128123922526887448417087`20. - 2.1826982796414044632481385664202117782`20.*I}, {10.150000000000002, 11.49466581538728214537943821232599479825`20. - 2.17964353480521123109848636945327133275`20.*I}, {10.200000000000001, 11.54226937904447091648741037829848733673`20. - 2.17660172912919981494362825990999294564`20.*I}, {10.250000000000002, 11.5898889054951118008488793997027114377`20. - 2.17357968928354274310234346547169646542`20.*I}, {10.3, 11.63752538149058402465221814618001200022`20. - 2.17057152394583263590940174038207982536`20.*I}, {10.350000000000001, 11.68517800109225914596049457347413542854`20. - 2.16757880551831757693642654859523876448`20.*I}, {10.400000000000002, 11.73284660464447729762963111492812786968`20. - 2.16460139885381941258976507344534102832`20.*I}, {10.450000000000001, 11.78053099971138290090023565793302463877`20. - 2.16163916217642165427132511034091286469`20.*I}, {10.500000000000002, 11.82823098574356253505091288892256013165`20. - 2.15869197087538464318402458464413279456`20.*I}, {10.55, 11.87594639815793829437635785788133308898`20. - 2.15575983186813549593334642906475575243`20.*I}, {10.600000000000001, 11.92367711919655881308164779784031153524`20. - 2.15284240055650120950911486563437217045`20.*I}, {10.650000000000002, 11.97142287844777663271614187739094542431`20. - 2.14993963661789656760205070244498908671`20.*I}, {10.700000000000001, 12.01918350232631896130734606829594697587`20. - 2.14705148019082380268385965223845318429`20.*I}, {10.750000000000002, 12.0669588848724589845372521497016474655`20. - 2.14417793212589928357987073561197425542`20.*I}, {10.8, 12.11474889936897922593209731347549498756`20. - 2.14131860939022403466533192697519508416`20.*I}, {10.850000000000001, 12.16255332288557678466928385408736893792`20. - 2.13847352813296729059818833338669727146`20.*I}, {10.900000000000002, 12.21037201076550192063587292833057445035`20. - 2.13564257814600893314168763121776480623`20.*I}, {10.950000000000001, 12.25820481194850008210012510473351020983`20. - 2.13282564113772871047265129165295230494`20.*I}, {11.000000000000002, 12.30605062705934533583403228659156226319`20. - 2.1300253035972825383437698013009194562`20.*I}, {11.05, 12.35391182441570819181268072767266914224`20. - 2.12723430439024965449902987920945608509`20.*I}, {11.100000000000001, 12.40178642213180274609672177148141259671`20. - 2.12445765012924764924544182973752060025`20.*I}, {11.150000000000002, 12.44967409959499481947200788867720854525`20. - 2.12169574683412390352139459888052132524`20.*I}, {11.200000000000001, 12.49757518126557327238160576323591473049`20. - 2.11894722764832341519747033159467803039`20.*I}, {11.250000000000002, 12.54548949353812474197931212733754076243`20. - 2.11621204661372992648399472698422557837`20.*I}, {11.3, 12.59341687771878176517979879379372159878`20. - 2.11349012661893127284327918688792684422`20.*I}, {11.350000000000001, 12.64135722174114209514022394416791573179`20. - 2.11078133059160429882146515397525790232`20.*I}, {11.400000000000002, 12.68931036464290708334240696767739325998`20. - 2.10808559019337439916982080688249375959`20.*I}, {11.450000000000001, 12.73727617657697858548429867117899161742`20. - 2.1054027938743668047840597635850889806`20.*I}, {11.500000000000002, 12.7852545264021010216659580756935270543`20. - 2.10273283981023630213851980390023574039`20.*I}, {11.55, 12.83324528455712045087348714627970544744`20. - 2.10007562836533652297004221749818882603`20.*I}, {11.600000000000001, 12.88124832868696833573238674275580997848`20. - 2.09743106320472677151648680282128069088`20.*I}, {11.650000000000002, 12.92926216823804123664503695351100615586`20. - 2.09479999353075029472293774266647873741`20.*I}, {11.700000000000001, 12.97729072003026190366841027291541207744`20. - 2.09217946507679788022328870957508993835`20.*I}, {11.750000000000002, 13.02532984585559005862953163291386992002`20. - 2.08957225491738926300073687689193037911`20.*I}, {11.8, 13.07338077758779102770912505206528802014`20. - 2.08697736359176854335015958734850797206`20.*I}, {11.850000000000001, 13.12144332710742461679643681236936496437`20. - 2.08439441413344257072253116037474444351`20.*I}, {11.900000000000002, 13.16951749954906950087364757534199644937`20. - 2.08182353068211039974368392971793895009`20.*I}, {11.950000000000001, 13.21760291621201064513349127610406045665`20. - 2.07926500175767953110181370461486851081`20.*I}, {12.000000000000002, 13.26569975435468303967422779981760246394`20. - 2.07671813843368921004032803392557869681`20.*I}, {12.05, 13.313807790308275047947680554534818512`20. - 2.07418307175544838106216135286140204624`20.*I}, {12.100000000000001, 13.36192691224009666873234670080006712791`20. - 2.07165971220753294788316115452780076796`20.*I}, {12.150000000000002, 13.41005701004969735022860269301599196569`20. - 2.06914797163482216842773006514785423758`20.*I}, {12.200000000000001, 13.45819797461579002341877428118311060269`20. - 2.0666477620400131503169300938190895115`20.*I}, {12.250000000000002, 13.50634969845670131593785167025955430714`20. - 2.06415899678967582926044198320351223579`20.*I}, {12.3, 13.55451207534081472216416522992401971668`20. - 2.06168158961911665938583531251584835206`20.*I}, {12.350000000000001, 13.60268500070948379683194927393070362953`20. - 2.05921545466089791114810536254279805798`20.*I}, {12.400000000000002, 13.65086837203292205972724118648986546021`20. - 2.05676050676730734844112449325482867273`20.*I}, {12.450000000000001, 13.69906208869556050100664915277232194625`20. - 2.05431666212497323178977766115311475166`20.*I}, {12.500000000000002, 13.74726605135070392131822279543737070176`20. - 2.0518838385453887757797166038416223108`20.*I}, {12.55, 13.79548016131135387368789738938657416912`20. - 2.04946195510171517780060943438558356044`20.*I}, {12.600000000000001, 13.84370432049605837309710987062478434538`20. - 2.04705093147131720278041606524224507406`20.*I}, {12.650000000000002, 13.89193843185216280049417923739099989364`20. - 2.04465068755328931151384084147942814344`20.*I}, {12.700000000000001, 13.94018239980437945228944226591742402936`20. - 2.04226114354824464533311246072229487152`20.*I}, {12.750000000000002, 13.98843613041422517072383795410243392457`20. - 2.03988222027830163137547295599607546439`20.*I}, {12.8, 14.03669953125424048596610279675767671997`20. - 2.03751383946991353921989700449919937477`20.*I}, {12.850000000000001, 14.08497251104926422934477582893995532579`20. - 2.03515592391154210332318245989752528637`20.*I}, {12.900000000000002, 14.13325497883755495301461536894225431161`20. - 2.0328083963989738833961433002505425324`20.*I}, {12.950000000000001, 14.18154684887957857647874415949147016848`20. - 2.03047118061122324741620802737982958193`20.*I}, {13.000000000000002, 14.22984785467999949828315203339653805986`20. - 2.02814427613273327776152572139341469051`20.*I}, {13.05, 14.27815843933849742105544260380890415325`20. - 2.02582738969314262481417149077177956747`20.*I}, {13.100000000000001, 14.32647798247229180613287177923217748764`20. - 2.02352067749988955128047232749721990087`20.*I}, {13.150000000000002, 14.37480659368962944464915881827681661707`20. - 2.02122395946577391031801945690632185768`20.*I}, {13.200000000000001, 14.42314418941457283476434558195982528071`20. - 2.0189372009543493317144228006091294358`20.*I}, {13.250000000000002, 14.47149064265114921088349058196356793512`20. - 2.01666030720452729957376982264293451819`20.*I}, {13.3, 14.5198459200168740040887979848425386085`20. - 2.01439322307720326293231235667098254009`20.*I}, {13.350000000000001, 14.56820992905350378532577718395448415266`20. - 2.01213586852948429543940853244374436532`20.*I}, {13.400000000000002, 14.61658258613854878894067179606078147292`20. - 2.00988817211876467427483360788293242686`20.*I}, {13.450000000000001, 14.66496381070606667733493647173174661356`20. - 2.00765006164201953961116157557295591764`20.*I}, {13.500000000000002, 14.71335352078157399309658609954575600879`20. - 2.00542146837791350555236410346364196366`20.*I}, {13.55, 14.76175168419310387164691934110984526273`20. - 2.00320240233516878166898766379727588052`20.*I}, {13.600000000000001, 14.81015817095177462815542194502930139514`20. - 2.00099268297474792685109772123915073802`20.*I}, {13.650000000000002, 14.85857292673858486804210267258891134192`20. - 1.99879228920135884568444946323786700256`20.*I}, {13.700000000000001, 14.90699587814091124583821687409720405853`20. - 1.99660115538490591233799293436345799567`20.*I}, {13.750000000000002, 14.95542695237300402337687898154121236242`20. - 1.99441921636969115723334407039462124155`20.*I}, {13.8, 15.00386612610722203251118796629534075773`20. - 1.99224612857259235271222835986020769686`20.*I}, {13.850000000000001, 15.05231320382110483048123348827503999308`20. - 1.99008267848138249058558309854508536371`20.*I}, {13.900000000000002, 15.10076830388807475249286118260034271872`20. - 1.98792839462656850260992519862514552551`20.*I}, {13.950000000000001, 15.1492312604154157630908540908523599426`20. - 1.98578203891615237189514234330951098143`20.*I}, {14.000000000000002, 15.19770178068202897900342563154243290786`20. - 1.98364503713199447560481279758851499034`20.*I}, {14.05, 15.24618004010108641809804131855702648567`20. - 1.98151683273368471741407837909137594665`20.*I}, {14.100000000000001, 15.29466588332264998286083218357735168274`20. - 1.97939731684486934321878549991156149693`20.*I}, {14.150000000000002, 15.34315918168134788097899554032011416925`20. - 1.9772864123391228167494142842755506497`20.*I}, {14.200000000000001, 15.39165981129417688505513225936422483468`20. - 1.97518405824779501933152521861493173805`20.*I}, {14.250000000000002, 15.4401676757956702624690222059849582902`20. - 1.97309021369244984873450821202086668986`20.*I}, {14.3, 15.48868274705378014455784729473715102901`20. - 1.9710048504798676647533614250855636024`20.*I}, {14.350000000000001, 15.53720509885310331552206504234730781284`20. - 1.96892793809049471101240401155800164878`20.*I}, {14.400000000000002, 15.58573489998226667816427380281574013193`20. - 1.96685944015846255219634730590879316595`20.*I}, {14.450000000000001, 15.63427234541819919267132383596812882846`20. - 1.96479933805584974100246055518449227343`20.*I}, {14.500000000000002, 15.68281753933159818673277750388395021621`20. - 1.96274766646107683424418807902633173483`20.*I}, {14.55, 15.73137038290630100840305475820676483662`20. - 1.96070451396525163502274018187112342582`20.*I}, {14.600000000000001, 15.77993053897540307443215257561125480459`20. - 1.95866995162615505906276048968650308212`20.*I}, {14.650000000000002, 15.8284975249316452756211292121936121698`20. - 1.95664391354126380934160626262010055537`20.*I}, {14.700000000000001, 15.87707092018579694670600802110526156131`20. - 1.95462612264650924444567441863073801459`20.*I}, {14.750000000000002, 15.92565058491398617097855784768362214598`20. - 1.95261616660763891946611207415644109224`20.*I}, {14.8, 15.9742367196305787485149198820531048589`20. - 1.95061373737934498602509609373968662021`20.*I}, {14.850000000000001, 16.02282960820800768952953034598749898836`20. - 1.94861879753562292634277789729727624004`20.*I}, {14.900000000000002, 16.07142939608484178632764337429778583496`20. - 1.94663173752616321069608513164202299432`20.*I}, {14.950000000000001, 16.12003629323310348744946766544719970286`20. - 1.94465200500434029866099599542465689965`20.*I}, {15.000000000000002, 16.16864876381952315651883877979187234764`20. - 1.9426808183069495969828105511001618482`20.*I}}[[300,2]]]	15.000000000000002	15.351531672979493107	15.000000000000002	15.725992078629632682	15.000000000000002	16.15670864233946396

==> anc/Figure4_Shear_T.dat <==
515604.9186004172	0.001236749769953602
147.68864363248218	0.06981317000475216
73.88491410445464	0.06981316888565796
49.26563715546171	0.06981316403906161
36.95261532882606	0.06981315099514716
29.563720149461595	0.06981312349670636
24.637340157054112	0.06981307349932797
21.118278111662786	0.06981299117143283
18.47886295309249	0.06981286489432567
16.42591551633665	0.06981268126228014
14.78351547961901	0.06981242508266539
13.439707219612798	0.06981207937613282
12.31985029662613	0.0698116253768727
11.372268675193551	0.06981104253296154
10.560049795497344	0.06981030850681837
9.856123775677588	0.06980939917578813
9.240187786420561	0.06980828863287641
8.696715870163858	0.06980694918765784
8.21363211336174	0.06980535136738754
7.781402792726373	0.06980346391833825
7.392400862618233	0.06980125380739517
7.040452007957462	0.06979868622394003
6.720504494697161	0.06979572458205477
6.428385142141566	0.06979233052308265
6.160616299389058	0.06978846391857828
5.914276745496491	0.06978408287369102
5.686894688248022	0.06977914373101382
5.476364540006976	0.06977360107494439
5.280881526613576	0.06976740773659965
5.098889824963483	0.06976051479932914
4.929041072690845	0.06975287160486901
4.770160907950701	0.06974442576019246
4.621221782777079	0.06973512314509817
4.48132071930264	0.0697249079205895
4.349660991224771	0.0697137225381033
4.225536945493726	0.06970150774962935
4.108321353642582	0.06968820261878896
3.997454814192545	0.06967374453291718
3.892436828314757	0.06965806921621785
3.792818248429182	0.06964111074403848
3.6981948594830505	0.06962280155833615
3.6082018995299183	0.06960307248438616
3.5225093630632562	0.06958185274880335
3.4408179596828017	0.06955906999893142
3.3628556238387266	0.0695346503236729
3.288374489932638	0.06950851827581504
3.217148261961891	0.06948059689592324
3.148969918946858	0.06945080773786813
3.0836497071740303	0.06941907089604464
3.02101337828211	0.06938530503436066
2.9609006387739525	0.06934942741705172
2.9031637819357416	0.06931135394139365
2.847666477609095	0.06927099917238157
2.79428269896818	0.06922827637943095
2.7428957685421524	0.06918309757518225
2.693397508306756	0.06913537355645721
2.64568748083658	0.06908501394744443
2.5996723103354227	0.06903192724516856
2.5552650739044624	0.06897602086731072
2.512384754715161	0.06891720120243515
2.470955749864806	0.06885537366268665
2.4309074266398087	0.06879044273901075
2.3921737217214725	0.0687223120589547
2.3546927785629705	0.06865088444709935
2.3184066187626446	0.06857606198817438
2.2832608437725908	0.06849774609290042
2.249204363725199	0.06841583756660728
2.2161891505445652	0.06833023668066074
2.184170012842853	0.06824084324674294
2.1531043903916625	0.06814755669401357
2.1229521662109034	0.06805027614918499
2.093675494538369	0.0679489005195278
2.0652386431360044	0.06784332857883539
2.03760784855824	0.06773345905635443
2.010751183156249	0.06761919072869235
1.984638432722836	0.06750042251470306
1.9592409837979223	0.06737705357334933
1.9345317197564198	0.06724898340453124
1.9104849248903943	0.06711611195286037
1.8870761957771474	0.06697833971436207
1.8642823592957576	0.0668355678460699
1.8420813967175544	0.06668769827847258
1.8204523733520084	0.0665346338307711
1.7993753732795674	0.06637627832888497
1.7788314387475228	0.0662125367261479
1.7588025138449277	0.06604331522661627
1.7392713921082794	0.06586852141091065
1.7202216677417115	0.06568806436449875
1.7016376901642136	0.06550185480831448
1.6835045216221796	0.06530980523160816
1.6658078976289248	0.06511183002689888
1.6485341900136905	0.06490784562690274
1.6316703723815924	0.06469777064329407
1.6152039878031048	0.06448152600713916
1.599123118566978	0.06425903511084992
1.583416357844611	0.06403022395147313
1.5680727831264947	0.06379502127513091
1.5530819313028092	0.06355335872242067
1.5384337752707804	0.06330517097456001
1.5241187019608262	0.06305039590005788
1.510127491682152	0.062788974701687
1.496451298696368	0.06252085206351118
1.4830816329348404	0.062245976297716776
1.4700103427820241	0.06196429949098787
1.4572295988530344	0.061675777650150324
1.4447318786991439	0.06138037084680375
1.4325099523799263	0.061078043360647524
1.420556868845333	0.06076876382119914
1.4088659430751655	0.060452505347596684
1.3974307439273188	0.06012924568616261
1.3862450826496289	0.059798967345406
1.3753030020134904	0.05946165772812419
1.3645987660303096	0.05911730926026969
1.3541268502147088	0.05876591951622719
1.3438819323608278	0.05840749134015718
1.3338588838004983	0.058042032963042146
1.3240527611141377	0.05766955811508157
1.3144587982672722	0.05729008613306789
1.3050723991473516	0.056903642062385636
1.295889130477342	0.05651025675325695
1.2869047150839505	0.05610996695088772
1.2781150255000575	0.05570281537912838
1.2695160778819987	0.055288850817310414
1.2611040262238176	0.054868128169885275
1.2528751568515923	0.05444070852852801
1.2448258831821668	0.05400665922634632
1.236952740731455	0.05356605388387173
1.2292523823585504	0.05311897244649437
1.2217215737326483	0.05266550121302882
1.214357189010627	0.05220573285510187
1.2071562067138675	0.051739766427070316
1.2001157057935758	0.05126770736619129
1.1932328618745374	0.050789667482781235
1.1865049436678352	0.05030576494011724
1.1799293095435897	0.049816124223858275
1.1735034042553543	0.049320876100776165
1.1672247558082607	0.04882015756661265
1.161090972463454	0.04831411178290262
1.1550997398718224	0.0478028880026231
1.1492488183303924	0.04728664148455647
1.1435360401551502	0.04676553339628274
1.1379593071643976	0.04623973070574182
1.1325165882670647	0.04570940606133804
1.127205917150752	0.0451747376605839
1.1220253900644988	0.0446359091073178
1.1169731636915883	0.044093109257557085
1.1120474531079716	0.043546532054077935
1.107246529822012	0.04299637634986024
1.1025687198917287	0.04244284572053862
1.0980124021155735	0.0418861482660774
1.093576006293276	0.041326496401885036
1.0892580115533677	0.04076410663962886
1.0850569447440914	0.040199199358058914
1.080971378884722	0.03963199856416
1.0769999316743384	0.03906273164500562
1.0731412640553277	0.03849162911070807
1.069394078828982	0.037918924328898054
1.0657571193207205	0.03734485325119541
1.0622291680925442	0.03676965413216914
1.0588090457005026	0.036193567241308094
1.0554956094949934	0.035616834568561406
1.052287752461904	0.035039699524024456
1.049184402102597	0.034462406632387026
1.0461845193509363	0.033885201222769626
1.0432870975255684	0.033308329114609354
1.040491161315771	0.03273203630027164
1.037795765799291	0.0321565686250834
1.0351999954906124	0.031582171465504565
1.0327029634182217	0.03100908940616367
1.0303038102294653	0.03043756591650072
1.0280017033216604	0.02986784302776942
1.025795835998222	0.029300161011154503
1.0236854266485544	0.028734758057771946
1.021669717950578	0.028171869961315817
1.019747976094783	0.027611729804116716
1.0179194900287356	0.027054567647377323
1.0161835707210505	0.026500610226337904
1.014539550443851	0.025950080651121643
1.0129867820728025	0.025403198113994614
1.011524638403844	0.02486017760376174
1.0101525114857675	0.024321229628003913
1.0088698119678523	0.023786559943839734
1.0076759684617798	0.023256369297874713
1.0065704269171154	0.02273085317597292
1.0055526500096417	0.022210201563462047
1.004622116541894	0.02169459871634914
1.0037783208552542	0.021184222944095228
1.0030207722530091	0.0206792464044598
1.0023489944338024	0.020179834910890905
1.001762524934922	0.01968614775289934
1.0012609145849212	0.01919833752981262
1.00084372696508	0.018716549998265188
1.0005105378792374	0.01824092393373736
1.0002609348315588	0.01777159100641152
1.0000945165118311	0.017308675671568925
1.0000108922878859	0.01685229507470475
1.0000096817047988	0.01640255897149195
1.0000905139905016	0.015959569662679626
1.000253027567515	0.015523421943961372
1.000496869570477	0.015094203070806039
1.0008216953692226	0.01467199273819285
1.0012271680971172	0.014256863075151359
1.0017129581844646	0.013848878653955623
1.0022787428967381	0.013448096513782789
1.00292420587745	0.013054566198600397
1.0036490366955186	0.012668329809002987
1.0044529303969354	0.012289422067682625
1.0053355870606402	0.01191787039817375
1.0062967113584775	0.011553695016478847
1.007336012119147	0.01119690903514517
1.0084532018960655	0.01084751857932977
1.009647996539106	0.010505522914358417
1.0109201147701667	0.010170914584256372
1.0122692777625446	0.009843679560702904
1.0136952087241453	0.009523797401835789
1.015197632484524	0.009211241420313985
1.0167762750857872	0.008905978860026408
1.0184308633774548	0.008607971080818348
1.0201611246153075	0.008317173750596287
1.021966786064326	0.008033537044160242
1.0238475746058422	0.007757005848104444
1.0258032163490007	0.0074875199711245885
1.0278334362466903	0.007225014359065184
1.0299379577160832	0.006969419314043217
1.0321165022639547	0.006720660716985813
1.034368789116968	0.006478660252926039
1.0366945348571373	0.0062433356384078735
1.0390934530626434	0.006014600850363581
1.0415652539542595	0.005792366355836844
1.0441096440476083	0.005576539341941297
1.0467263258115083	0.005367023945459754
1.0494149973326536	0.005163721481508473
1.0521753519869284	0.004966530670709888
1.055007078117573	0.004775347864340706
1.0579098587205944	0.004590067266942463
1.0608833711376149	0.004410581155909203
1.0639272867565184	0.00423678009759028
1.0670412707202053	0.004068553159472975
1.0702249816437555	0.0039057881180377023
1.0734780713403458	0.0037483716619053555
1.0768001845562154	0.0035961895899258344
1.0801909587150487	0.003449127003884302
1.0836500236720692	0.003307068495531886
1.0871770014782136	0.0031698983276753946
1.090771506154675	0.003037500609090696
1.0944331434781898	0.0029097594630520134
1.0981615107773648	0.00278655918929869
1.1019561967403821	0.0026677844192884814
1.1058167812343953	0.0025533202646139943
1.1097428351369405	0.002443052458485535
1.1137339201796452	0.0023368674902099844
1.1177895888045626	0.002234652732619848
1.1219093840333934	0.0021362965624316397
1.1260928393498835	0.0020416884735353995
1.130339478595655	0.001950719183239805
1.1346488158797312	0.0018632807315180613
1.1390203555019773	0.0017792665733201481
1.143453591890691	0.001698571664035337
1.1479480095545318	0.0016210925382068764
1.1525030830489922	0.0015467273816167136
1.157118276957547	0.0014753760968735444
1.1617930458876669	0.0014069403626509644
1.1665268344817832	0.0013413236867353972
1.1713190774433175	0.0012784314530546765
1.1761691995778722	0.0012181709628681097
1.1810766158495973	0.0011604514703081436
1.1860407314528172	0.0011051842124709139
1.1910609418988582	0.001052282434260144
1.1961366331181098	0.0010016614081936634
1.2012671815772338	0.0009532384493866563
1.206451954411462	0.0009069329259287469
1.2116903095718703	0.0008626662648744866
1.2169815959874992	0.0008203619540680823
1.2223251537421584	0.0007799455400237216
1.227720314265722	0.0007413446220823913
1.2331664005396983	0.0007044888430649588
1.2386627273168302	0.0006693098766392432
1.244208601354434	0.0006357414116163314
1.2498033216611903	0.0006037191333879496
1.2554461797570593	0.0005731807027129556
1.2611364599459092	0.0005440657320567013
1.2668734396005494	0.0005163157596819463
1.2726563894596892	0.0004898742216849652
1.2784845739363995	0.0004646864221646974
1.2843572514376311	0.0004406995017068263
1.2902736746942878	0.0004178624043584318
1.296233091101321	0.000396125843262426
1.3022347430673427	0.0003754422651141798
1.308277868373196	0.0003557658135960212
1.3143617005388808	0.00033705229193833387
1.3204854691982848	0.00031925912474893125
1.3266484004810601	0.00030234531924540884
1.332849717401072	0.00028627142601805265
1.3390886402507267	0.0002709994994439462
1.3453643870005856	0.00025649305786585745
1.3516761737035397	0.00024271704364269838
1.3580232149029312	0.0002296377831714804
1.3644047240438912	0.0002172229469740881
1.370819913887264	0.00020544150993562945
1.377267996925384	0.00019426371177480405
1.383748185799027	0.00018366101782052498
1.3902596937148852	0.00017360608016300598
1.396801734862801	0.000164072699241801
1.4033735248321533	0.00015503578592758797
1.4099742810266727	0.00014647132414919342
1.4166032230770145	0.0001383563341121483
1.423259573250453	0.0001306688361501358
1.4299425568569997	0.00012338781524599192
1.4366514026513697	0.00011649318625441276
1.4433853432300863	0.00010996575985430388
1.450143615423185	0.00010378720925463616
1.4569254606798747	0.000097940037673909
1.463730125447619	0.00009240754660970613
1.4705568615440212	0.00008717380491151415
1.4774049265210347	0.00008222361866677844
1.4842735840209604	0.00007754250190727487
1.491162104123722	0.00007311664814012944
1.4980697636849871	0.00006893290270528735
1.5049958466646607	0.00006497873595889848
1.5119396444453272	0.00006124221727993362
1.518900456140307	0.000057711989895360015
1.525877588890888	0.00005437724651742213
1.5328703581524472	0.000051227705784918074
1.5398780879691405	0.00004825358949888811
1.5469001112368697	0.0000454456006417997
1.5539357699543106	0.00004279490216811929
1.5609844154617272	0.000040293096553111936
1.568045408667432	0.00003793220608577359
1.5751181202617006	0.00003570465389099566
1.582201930918	0.00003360324566536716
1.5892962314814632	0.000031621152110418825
1.5964004231444737	0.000029751892046636567
1.6035139176093698	0.000027989316191152877
1.6106361372381863	0.000026327591581726088
1.6177665151895113	0.000024761186629365678
1.624904495542398	0.000023284856781814813
1.6320495334074725	0.000021893630779990064
1.63920109502527	0.000020582797489455418
1.6463586578519174	0.000019347893289025672
1.6535217106322708	0.0000181846899986692
1.660689753460722	0.00001708918332899875
1.6678622978297273	0.000016057581834807817
1.6750388666664104	0.000015086296355300632
1.6822189943572752	0.000014171929923910205
1.6894022267614048	0.000013311268130851957
1.6965881212123133	0.000012501269921858373
1.7037762465087114	0.000011739058816851472
1.710966182894506	0.000011021914532641236
1.718157522028301	0.000010347264994091374
1.725349866942686	9.712678718556912e-6
1.7325428319936333	9.115857558774406e-6
1.7397360428003723	8.554629789769404e-6
1.7469291361760078	8.026943525742343e-6
1.7541217600492787	7.530860453287422e-6
1.7613135733777454	7.064549867704522e-6
1.768504246052845	6.626282999563223e-6
1.775693458797088	6.214427619085772e-6
1.7828809030538368	5.827442906314301e-6
1.790066280869944	5.463874575431567e-6
1.7972493047717053	5.122350241997592e-6
1.8044296976344392	4.801575022260156e-6
1.8116071925460895	4.500327354082698e-6
1.8187815326652057	4.217455029415109e-6
1.825952471073663	3.951871428608077e-6
1.8331197706244842	3.702551947238399e-6
1.840283203785158	3.468530606473198e-6
1.8474425524767641	3.2488968383527826e-6
1.8545976079092514	3.042792437715398e-6
1.861748170413277	2.8494086728209167e-6
1.868894049268872	2.6679835470576557e-6
1.87603506253131	2.497799204431777e-6
1.8831710368544998	2.338179471846942e-6
1.8903018073122	2.1884875314795118e-6
1.8974272172173792	2.04812371684355e-6
1.904547117940043	1.916523426418771e-6
1.91166136872378	1.793155148985329e-6
1.918769836501331	1.6775185950693996e-6
1.9258723957094785	1.569142929155533e-6
1.9329689281034879	1.4675850975642076e-6
1.9400593225713585	1.3724282471267708e-6
1.947143474948168	1.2832802300145392e-6
1.954221287830693	1.19977219029558e-6
1.961292670392578	1.1215572280000674e-6
1.968357538200236	1.0483091366751434e-6
1.9754158130297077	9.797212106015264e-7
1.9824674226846741	9.155051180280221e-7
1.9895123008157698	8.553898369562734e-7
1.996550386741443	7.991206501766007e-7
2.0035816252704843	7.46458196417653e-7
2.0106059665263514	6.971775746270456e-7
2.0176233657735168	6.510674985479359e-7
2.0246337832458674	6.079294988980689e-7
2.031637183977435	5.675771705925665e-7
2.0386335376353997	5.298354625810633e-7
2.0456228183555822	4.945400079926303e-7
2.052605004580562	4.615364923994135e-7
2.0595800789003507	4.306800581222211e-7
2.0665480278959047	4.0183474260767657e-7
2.073508841985402	3.748729490087251e-7
2.080462515273415	3.496749471970002e-7
2.087409045403039	3.261284035279817e-7
2.094348433411003	3.0412793776774944e-7
2.1012806835858022	2.835747056737746e-7
2.1082058033289846	2.643760058016843e-7
2.115123803019432	2.464449091857306e-7
2.122034695880899	2.2969991061241e-7
2.128938497852623	2.140646002752303e-7
2.1358352274631063	1.9946735466341884e-7
2.1427249057071314	1.8584104559904182e-7
2.149607555925889	1.7312276639567403e-7
2.1564832036903243	1.6125357416720482e-7
2.1633518766876207	1.5017824736822032e-7
2.1702136046108658	1.3984505769739167e-7
2.1770684190518415	1.302055555427976e-7
2.1839163533969215	1.2121436819312979e-7
2.1907574427260865	1.128290100813794e-7
2.1975917237150404	1.0500970436808108e-7
2.204419234540263	9.771921520953332e-8
2.2112400147871565	9.092269009268322e-8
2.218054105361158	8.458751165280909e-8
2.224861548401688	7.868315842271013e-8
2.231662387199153	7.318107399289468e-8
2.2384566661146037	6.805454409156301e-8
2.2452444305023485	6.327858112069234e-8
2.252025726635211	5.882981571078058e-8
2.2588006016325566	5.4686394881467845e-8
2.26556910339096	5.082788641870085e-8
2.27233128051742	4.723518910121167e-8
2.2790871822652234	4.389044842999823e-8
2.285836858472226	4.0776977534293214e-8
2.292580359501561	3.7879182946192364e-8
2.2993177361848365	3.5182494953768776e-8
2.3060490397675584	3.267330225922533e-8
2.3127743218568644	3.033889068437558e-8
2.319493634371489	2.816738568066128e-8
2.3262070294939097	2.6147698414974993e-8
2.332914559624509	2.4269475215849234e-8
2.339616277337944	2.252305017709734e-8
2.346312235341291	2.0899400727862455e-8
2.3530024864343986	1.939010598916506e-8
2.35968708347186	1.7987307747626414e-8
2.366366079326994	1.6683673886958792e-8
2.3730395268575037	1.5472364127222785e-8
2.3797074788729176	1.4346997930694737e-8
2.3863699881036577	1.3301624441540519e-8
2.393027107171706	1.2330694334365286e-8
2.3996788885628617	1.1429033454127897e-8
2.406325384600505	1.0591818136913239e-8
2.412966647420813	9.81455210764558e-9
2.419602728949355	9.093044857045755e-9
2.426233680879096	8.423391405987692e-9
2.432859554649699	7.801953370932949e-9
2.439480401428009	7.225341249317014e-9
2.4460962720899393	6.690397848654701e-9
2.4527072172032973	6.1941827877494546e-9
2.4593132870119145	5.733958002724294e-9
2.465914531420808	5.307174194685274e-9
2.472510999982334	4.9114581596734436e-9
2.479102741883408	4.5446009451812425e-9
2.485689805933678	4.204546780918795e-9
2.4922722405545734	3.8893827347210176e-9
2.4988500937692586	3.597329047502237e-9
2.5054234131934643	3.3267301040025646e-9
2.5119922460270763	3.076045998740012e-9
2.5185566390465324	2.8438446590899632e-9
2.5251166385979613	2.6287944897742028e-9
2.531672290590985	2.4296575052599874e-9
2.5382236404932343	2.2452829186534787e-9
2.54477073332553	2.074601157632835e-9
2.5513136136575993	1.916618279806805e-9
2.5578523256044616	1.7704107616148255e-9
2.564386912823281	1.6351206365100849e-9
2.5709174185108448	1.5099509596934664e-9
2.577443885401454	1.3941615781002193e-9
2.5839663557653454	1.2870651856871362e-9
2.5904848714075595	1.1880236453320588e-9
2.5969994736671884	1.0964445598444363e-9
2.603510203417096	1.0117780756985453e-9
2.6100171010639532	9.335139041469069e-10
2.6165202065487025	8.611785453513195e-10
2.623019559347295	7.943327020895925e-10
2.62951519847179	7.325688704584934e-10
2.6360071624717687	6.755090958031113e-10
2.6424954894359662	6.228028828617473e-10
2.648980216994226	5.741252498270105e-10
2.655461382319706	5.291749166909519e-10
2.661939022131277	4.876726188674371e-10
2.66841317269616	4.4935953767080147e-10
2.6748838698327857	4.1399583977908957e-10
2.681351148913792	3.8135931832456675e-10
2.6878150448692666	3.512441287360327e-10
2.6942755921900354	3.2345961290896396e-10
2.700732824931297	2.978292057018647e-10
2.7071867767161524	2.7418941815339855e-10
2.713637480739464	2.52388892184803e-10
2.720084969771664	2.3228752189928555e-10
2.7265292761628723	2.1375563691425014e-10
2.7329704318468693	1.966732434662058e-10
2.7394084683453657	1.8092931931190762e-10
2.7458434167721615	1.6642115871532846e-10
2.7522753078375866	1.530537640583122e-10
2.758704171852788	1.4073928084541151e-10
2.765130038734208	1.2939647309044782e-10
2.7715529380080777	1.1895023627561262e-10
2.7779728988149133	1.0933114526368987e-10
2.784389949914096	1.0047503472140325e-10
2.790804119688452	9.232260977765117e-11
2.7972154361488215	8.48190847952526e-11
2.803623926938734	7.791384827942182e-11
2.8100296193389753	7.156015208134651e-11
2.816432540272276	6.571482318127585e-11
2.822832716307912	6.033799645335717e-11
2.829230173666364	5.5392866924305254e-11
2.8356249382238845	5.08454601406208e-11
2.8420170355171877	4.666441935474003e-11
2.848406490748	4.282080832984726e-11
2.8547933287876375	3.9287928646347454e-11
2.8611775741815877	3.604115047069971e-11
2.8675592511540144	3.305775581977056e-11
2.873938383612335	3.0316793421389206e-11
2.880314995151561	2.7798944334782765e-11
2.8866891090589295	2.5486397553212382e-11
2.8930607483181303	2.3362734865878415e-11
2.899429935613842	2.1412824307050964e-11
2.905796693335982	1.962272156790787e-11
2.912161043584002	1.7979578790730722e-11
2.918523008171221	1.647156020630192e-11
2.924882608628965	1.5087764113677714e-11
2.9312398662108152	1.3818150737190263e-11
2.937594801896675	1.265347552875621e-11
2.9439474363968983	1.158522751447587e-11
2.950297790156313	1.0605572313269865e-11
2.956645883358236	9.707299482056677e-12
2.962991735928394	8.883773866861697e-12
2.9693353675388203	8.12889066239373e-12
2.975676797611733	7.437033904143778e-12
2.9820160453232925	6.803038137070295e-12
2.9883531296074026	6.222153023527321e-12
2.994688069159369	5.690010670378963e-12
3.0010208824395876	5.202595471297158e-12
3.0073515876770807	4.75621627516183e-12
3.013680202873128	4.34748070533665e-12
3.020006745804708	3.973271467465355e-12
3.02633123402799	3.630724495381262e-12
3.0326536848816756	3.317208795817099e-12
3.0389741154904324	3.0303078628986766e-12
3.0452925427680815	2.767802542963945e-12
3.051608983420958	2.527655239114209e-12
3.0579234539510627	2.3079953531331728e-12
3.0642359706592037	2.1071058700387116e-12
3.0705465496481135	1.923410997609257e-12
3.076855206825475	1.7554647797896506e-12
3.0831619579069987	1.6019406089636846e-12
3.089466818419276	1.4616215677210393e-12
3.095769803702807	1.333391535970458e-12
3.1020709289147677	1.2162270040958755e-12
3.1083702090318726	1.1091895373363592e-12
3.114667658853105	1.0114188407278331e-12
3.1209632930025366	9.221263777920972e-13
3.1272571259319255	8.405894997232997e-13
3.1335491719233164	7.661460451201968e-13
3.1398394450917646	6.981893733668201e-13
3.1461279593877856	6.36163797590701e-13
3.1524147285998607	5.795603857424129e-13
3.1586997663569627	5.279131007597967e-13
3.1649830861309276	4.80795253018345e-13
3.171264701238839	4.3781624033857094e-13
3.1775446248454062	3.9861855273504603e-13
3.183822869965187	3.6287502086123e-13
3.190099449464969	3.302862887391982e-13
3.196374376065887	3.005784928752442e-13
3.202647662345615	2.7350113125840206e-13
3.208919320740583	2.488251070294161e-13
3.2151893635480353	2.2634093279937028e-13
3.221457802928105	2.0585708269767889e-13
3.227724650905875	1.8719848024545527e-13
3.2339899193733186	1.7020511108850584e-13
3.2402536200913645	1.5473075049008976e-13
3.2465157646917313	1.4064179628291957e-13
3.2527763646789287	1.2781619871715054e-13
3.2590354314319847	1.1614247932161863e-13
3.2652929762064113	1.055188315229037e-13
3.271549010135956	9.585229634568751e-14
3.277803544234383	8.705800705136934e-14
3.2840565893971583	7.905849706390794e-14
3.2903081564032295	7.178306598523595e-14
3.296558255916663	6.516719892054216e-14
3.3028068984883268	5.915203471868065e-14
3.309054094557447	5.368387908775212e-14
3.31529985445333	4.87137588725578e-14
3.3215441883967816	4.4197014081593024e-14
3.3277871065017095	4.009292452822263e-14
3.3340286187766637	3.636436820578088e-14
3.340268735126286	3.297750875109012e-14
3.346507465352767	2.990150956692085e-14
3.3527448191572606	2.71082723727165e-14
3.3589808061413984	2.4572198135768744e-14
3.3652154358085484	2.2269968503255057e-14
3.371448717565213	2.0180346010206042e-14
3.3776806607224397	1.8283991480723514e-14
3.3839112744970214	1.6563297170516214e-14
3.3901405680128813	1.5002234318990748e-14
3.3963685503022774	1.3586213889591192e-14
3.4025952303071447	1.2301959378545845e-14
3.4088206168801993	1.1137390665411516e-14
3.4150447187862176	1.0081517964421065e-14
3.421267544703227	9.124345014277363e-15
3.427489103223653	8.256780716232796e-15
3.433709402855463	7.470558496567321e-15
3.4399284520233326	6.758162730415262e-15
3.446146259069655	6.1127616197137745e-15
3.452362832255752	5.528145969265185e-15
3.458578179762866	4.998673351897659e-15
3.4647923096932494	4.5192171968018e-15
3.4710052300711602	4.08512037464574e-15
3.4772169488439797	3.692152889305373e-15
3.483427473883036	3.3364733192684658e-15
3.489636812984768	3.0145936822138956e-15
3.4958449738716393	2.7233474241730233e-15
3.502051964193024	2.4598602602408397e-15
3.508257791526207	2.2215236172238107e-15
3.51446246337729	2.0059704500606733e-15
3.520665987182186	1.811053223494185e-15
3.5268683703072607	1.6348238684559778e-15
3.5330696200505263	1.4755155390874873e-15
3.5392697436422846	1.3315260113912003e-15
3.5454687482460874	1.2014025782917573e-15
3.551666640959491	1.0838283085041024e-15
3.55786342881496	9.776095481456334e-16
3.56405911878063	8.816645545849267e-16
3.570253717761091	7.950131616718227e-16
3.576447232598214	7.16767384318669e-16
3.5826396700719134	6.461228784700723e-16
3.58883103690086	5.823511798716581e-16
3.5950213397433237	5.247926517862724e-16
3.6012105851977374	4.728500779623662e-16
3.6073987798036553	4.259828427822744e-16
3.6135859300423006	3.837016456550906e-16
3.619772042337282	3.4556370140828485e-16
3.6259571230553247	3.111683827148488e-16
3.632141178507006	2.8015326450164963e-16
3.6383242149472386	2.5219053385249375e-16
3.644506238576192	2.2698373217480354e-16
3.650687255539666	2.0426479936964242e-16
3.6568672719299484	1.8379139245385484e-16
3.663046293786368	1.653444535549184e-16
3.6692243270958516	1.4872600445228116e-16
3.675401377793623	1.3375714689373668e-16
3.6815774517637947	1.2027624978831794e-16
3.6877525548399417	1.0813730608418576e-16
3.6939266928056744	9.720844369547567e-17
3.7000998713951696	8.737057625933922e-17
3.7062720962939006	7.851618079532132e-17
3.712443373139007	7.054819051511981e-17
3.718613707519986	6.33789921013115e-17
3.724783104979103	5.692951774858456e-17
3.730951571012064	5.112842314825768e-17
3.7371191110684774	4.5911343404574426e-17
3.743285730552306	4.12202196061069e-17
3.74945143482254	3.7002689444251954e-17
3.755616229193525	3.3211535879050617e-17
3.7617801189356053	2.98041884056836e-17
3.767943109275427	2.674227197806983e-17
3.774105205396753	2.3991199103284034e-17
3.780266412440543	2.1519801036288587e-17
3.7864267355056946	1.9299994382243532e-17
3.792586179649383	1.7306479757059786e-17
3.798744749887554	1.5516469468760927e-17
3.8049024511954457	1.390944146559001e-17
3.8110592885078542	1.2466917054152299e-17
3.8172152667197676	1.1172260124566207e-17
3.8233703906865983	1.0010495831780812e-17
3.829524665224853	8.968146874799614e-18
3.8356780951123	8.033085690366221e-18
3.841830685088558	7.194401036266449e-18
3.847982439855419	6.442277583326781e-18
3.854133364077287	5.767887265721789e-18
3.860283462381548	5.163291257601855e-18
3.866432739358977	4.6213515514123575e-18
3.8725811995641557	4.135651210612213e-18
3.8787288475157715	3.7004224577359594e-18
3.884875687697081	3.310481838708147e-18
3.8910217245562295	2.9611717767875528e-18
3.8971669625066205	2.648307895168335e-18
3.903311405927303	2.3681315467396644e-18
3.909455059163268	2.117267043366713e-18
3.9155979265259235	1.892683125830917e-18
3.921740012293277	1.6916582597273654e-18
3.9278813207104353	1.5117493825892332e-18
3.934021855989783	1.3507637636897804e-18
3.940161622311464	1.2067336707080687e-18
3.946300623823621	1.0778935670660402e-18
3.9524388646427697	9.626595905365024e-19
3.9585763488540513	8.596110879548675e-19
3.964713080511623	7.674740027799661e-19
3.9708490636389913	6.851059320613478e-19
3.9769843022291873	6.114826872790676e-19
3.983118800245145	5.45686209708078e-19
3.989252561620085	4.868937055857601e-19
3.995385590257674	4.34367879576129e-19

==> anc/Figure5_ImQMN_Vector_Sector.dat <==
0.1	-1.3726172087706285	0.1	-2.381316573461433	0.1	-3.3842951693551604	0.1	-1.3540596755702066	0.1	-2.340980381535077	0.1	-3.320684394720618	0.1	-1.301267983118473	0.1	-2.234888380862476	0.1	-3.1612915147013982	0.1	-1.2236053107587614	0.1	-2.100605740336484	0.1	-2.9828176834647606	0.1	-1.133183837362995	0.1	-1.9647953191251641	0.1	-2.809811418525042
0.15000000000000002	-1.3717157799423962	0.15000000000000002	-2.3807284802726287	0.15000000000000002	-3.3839225294262003	0.15000000000000002	-1.3531731704515506	0.15000000000000002	-2.3404192666418844	0.15000000000000002	-3.3202141493180446	0.15000000000000002	-1.3004126457179443	0.15000000000000002	-2.234371014498582	0.15000000000000002	-3.160920768795602	0.15000000000000002	-1.2227777129433681	0.15000000000000002	-2.100119316537408	0.15000000000000002	-2.982470263879805	0.15000000000000002	-1.1323798762696031	0.15000000000000002	-1.9643382034566457	0.15000000000000002	-2.809493029974983
0.2	-1.37045249540767	0.2	-2.3799036759028787	0.2	-3.3833985233799657	0.2	-1.3519296416592887	0.2	-2.339631239318823	0.2	-3.3195542807311242	0.2	-1.2992104557734647	0.2	-2.233643162643445	0.2	-3.1603993316279912	0.2	-1.2216128537952147	0.2	-2.0994351121009567	0.2	-2.981982165932274	0.2	-1.1312481228231785	0.2	-1.9636959162743086	0.2	-2.8090461899717836
0.25	-1.3688257367591952	0.25	-2.378840627238805	0.25	-3.3827208076022255	0.25	-1.3503263587737315	0.25	-2.3386137836907985	0.25	-3.318703259604206	0.25	-1.2976564526097711	0.25	-2.232701253277438	0.25	-3.159724798096854	0.25	-1.2201043573582877	0.25	-2.0985498997192154	0.25	-2.9813516745012456	0.25	-1.1297823088138483	0.25	-1.9628661291207161	0.25	-2.808469801864361
0.3	-1.3668329409133078	0.3	-2.377537274595237	0.3	-3.3818863211124746	0.3	-1.3483593652635855	0.3	-2.3373635909089505	0.3	-3.3176591106961335	0.3	-1.295743907945214	0.3	-2.231540644893067	0.3	-3.158894058220615	0.3	-1.2182438076226219	0.3	-2.0974595068505253	0.3	-2.9805765779275424	0.3	-1.1279742937859671	0.3	-1.961845844114113	0.3	-2.807762454875866
0.35000000000000003	-1.3644702294580366	0.35000000000000003	-2.3759909584209074	0.35000000000000003	-3.380891249773232	0.35000000000000003	-1.346023135191903	0.35000000000000003	-2.3358764973344193	0.35000000000000003	-3.3164194015001063	0.35000000000000003	-1.2934640581663304	0.35000000000000003	-2.2301555869801004	0.35000000000000003	-3.1579032833870424	0.35000000000000003	-1.2160205876046257	0.35000000000000003	-2.0961587983895864	0.35000000000000003	-2.9796541632439624	0.35000000000000003	-1.1258140130133156	0.35000000000000003	-1.9606313916270532	0.35000000000000003	-2.8069224236597745
0.4	-1.3617319446577982	0.4	-2.3741983221150886	0.4	-3.3797309824610657	0.4	-1.3433101433287755	0.4	-2.334147402204051	0.4	-3.3149812233344633	0.4	-1.2908057720688486	0.4	-2.2285391687422016	0.4	-3.156747909052494	0.4	-1.213421687088036	0.4	-2.094641655640289	0.4	-2.978581210483119	0.4	-1.1232894250336154	0.4	-1.9592184283850032	0.4	-2.805947667934971
0.45	-1.3586100842177593	0.45	-2.3721551864394095	0.45	-3.378400058968214	0.45	-1.3402103419211993	0.45	-2.3321701608508976	0.45	-3.313341162179464	0.45	-1.2877551520318187	0.45	-2.2266832544854607	0.45	-3.1554226136352446	0.45	-1.2104314836358465	0.45	-2.0929009518595327	0.45	-2.9773539861706295	0.45	-1.120386467085521	0.45	-1.9576019366253776	0.45	-2.804835832315951
0.5	-1.3550936245548164	0.5	-2.369856390185042	0.5	-3.376892109175456	0.5	-1.3367105359612028	0.5	-2.329937448951521	0.5	-3.311495256267942	0.5	-1.2842950675481286	0.5	-2.2245784040663628	0.5	-3.153921293340396	0.5	-1.2070315044330788	0.5	-2.090928524859609	0.5	-2.9759682361547255	0.5	-1.1170890299070662	0.5	-1.9557762251459676	0.5	-2.803584246484034
0.55	-1.351167719918455	0.55	-2.3672955908886095	0.55	-3.37519978269654	0.55	-1.332793647787463	0.55	-2.3274405927190935	0.55	-3.3094389372634083	0.55	-1.2804046222429317	0.55	-2.222213776875516	0.55	-3.152237032671275	0.55	-1.2032001809323514	0.55	-2.088715147473552	0.55	-2.9744191779797893	0.55	-1.1133789673278014	0.55	-1.9537349332959253	0.55	-2.8021899258795866
0.6000000000000001	-1.3468127627327842	0.6000000000000001	-2.3644650184564604	0.6000000000000001	-3.3733146677047037	0.6000000000000001	-1.328437861874922	0.6000000000000001	-2.3246693594702075	0.6000000000000001	-3.30716695177345	0.6000000000000001	-1.2760585597539784	0.6000000000000001	-2.2195770181118037	0.6000000000000001	-3.150362070430888	0.6000000000000001	-1.1989126147022078	0.6000000000000001	-2.0862504971264313	0.6000000000000001	-2.972701493083333	0.6000000000000001	-1.109236161031684	0.6000000000000001	-1.9514710392267873	0.6000000000000001	-2.8006495731342254
0.6500000000000001	-1.3420032899143124	0.6500000000000001	-2.361355173540071	0.6500000000000001	-3.371227196993245	0.6500000000000001	-1.3236156428066943	0.6500000000000001	-2.321611702596249	0.6500000000000001	-3.3046732599474145	0.6500000000000001	-1.2712266213094752	0.6500000000000001	-2.216654126634689	0.6500000000000001	-3.1482877611068845	0.6500000000000001	-1.1941403820035223	0.6500000000000001	-2.0835231263433243	0.6500000000000001	-2.970809319186818	0.6500000000000001	-1.1046386668053647	0.6500000000000001	-1.9489768740283302	0.6500000000000001	-2.798959580506373
0.7000000000000001	-1.3367067223383413	0.7000000000000001	-2.3579544614101953	0.7000000000000001	-3.368926538444185	0.7000000000000001	-1.3182926255435063	0.7000000000000001	-2.3182534547315043	0.7000000000000001	-3.3019509079887324	0.7000000000000001	-1.265872880262402	0.7000000000000001	-2.213429304558961	0.7000000000000001	-3.1460045316758323	0.7000000000000001	-1.1888514172109281	0.7000000000000001	-2.080520436791867	0.7000000000000001	-2.9687362433635536	0.7000000000000001	-1.099562975347348	0.7000000000000001	-1.946244143724733	0.7000000000000001	-2.797116033633691
0.7500000000000001	-1.3308819330264405	0.7500000000000001	-2.3542487509517507	0.7500000000000001	-3.366400465999885	0.7500000000000001	-1.3124263902773567	0.7500000000000001	-2.314577962948525	0.7500000000000001	-3.298991871571223	0.7500000000000001	-1.259955098690704	0.7500000000000001	-2.209884790096522	0.7500000000000001	-3.143501834075893	0.7500000000000001	-1.1830100319814327	0.7500000000000001	-2.0772286604352224	0.7500000000000001	-2.9664752964051084	0.7500000000000001	-1.0939844277852346	0.7500000000000001	-1.9432639614970515	0.7500000000000001	-2.7951147169720496
0.8	-1.3244776590216722	0.8	-2.350220847370181	0.8	-3.3636352059034977	0.8	-1.3059651592884736	0.8	-2.310565660331422	0.8	-3.2957868673939963	0.8	-1.2534241817437035	0.8	-2.206000677113817	0.8	-3.1407680938982527	0.8	-1.176577148441019	0.8	-2.0736328525894145	0.8	-2.9640189492747346	0.8	-1.087877832359422	0.8	-1.9400268929189988	0.8	-2.7929511213526275
0.8500000000000001	-1.3174308105634558	0.8500000000000001	-2.3458498665200223	0.8500000000000001	-3.3606152514656884	0.8500000000000001	-1.2988464978733958	0.8500000000000001	-2.30619356961705	0.8500000000000001	-3.292325130463736	0.8500000000000001	-1.246223850697001	0.8500000000000001	-2.201754727668833	0.8500000000000001	-3.1377906562659876	0.8500000000000001	-1.169510850086225	0.8500000000000001	-2.06971690315911	0.8500000000000001	-2.9613591126350953	0.8500000000000001	-1.0812183323813107	0.8500000000000001	-1.9365230174268366	0.8500000000000001	-2.7906204541559747
0.9000000000000001	-1.309664802090596	0.9000000000000001	-2.341110498912301	0.9000000000000001	-3.3573231379738724	0.9000000000000001	-1.2909961765455775	0.9000000000000001	-2.301434737288195	0.9000000000000001	-3.28859415520634	0.9000000000000001	-1.238290719617621	0.9000000000000001	-2.197122187678057	0.9000000000000001	-3.1345557304339167	0.9000000000000001	-1.161767381134981	0.9000000000000001	-2.0654635740731035	0.9000000000000001	-2.9584871406706097	0.9000000000000001	-1.073982573562292	0.9000000000000001	-1.9327420096617935	0.9000000000000001	-2.7881176526733453
0.9500000000000001	-1.3010881519956259	0.9500000000000001	-2.335972153256382	0.9500000000000001	-3.3537391677346817	0.9500000000000001	-1.2823274717455861	0.9500000000000001	-2.296257601375993	0.9500000000000001	-3.2845793992749455	0.9500000000000001	-1.229555044981843	0.9500000000000001	-2.192075621148425	0.9500000000000001	-3.1310483353928547	0.9500000000000001	-1.1533027478025057	0.9500000000000001	-2.060854572929198	0.9500000000000001	-2.955393840692933	0.9500000000000001	-1.066150206909956	0.9500000000000001	-1.928673244681143	0.9500000000000001	-2.7854374012994594
1.	-1.2915937970651759	1.	-2.330397974227195	1.	-3.3498410738565902	1.	-1.2727413626138324	1.	-2.290625304509478	1.	-3.2802639500840542	1.	-1.2199425177550152	1.	-2.186584785423556	1.	-3.1272522497390507	1.	-1.1440750820851384	1.	-2.0558706750106026	1.	-2.952069490320151	1.	-1.0577057364298028	1.	-1.9243059312698847	1.	-2.7825741532744117
1.05	-1.2810598681374086	1.05	-2.324343739257946	1.05	-3.345603610596264	1.05	-1.2621283294481187	1.05	-2.284494977205654	1.05	-3.275628155885498	1.05	-1.2093775636000619	1.05	-2.1806165789347784	1.05	-3.123149970320383	1.05	-1.1340479016130787	1.05	-2.0504919079961295	1.05	-2.948503864351658	1.05	-1.0486406738375411	1.05	-1.919629277615623	1.05	-2.779522157761767
1.1	-1.2693530794949914	1.1	-2.3177566580405986	1.1	-3.3409980584420413	1.1	-1.250372752854079	1.1	-2.2778170374483793	1.1	-3.2706492259391293	1.1	-1.1977886617354807	1.1	-2.1741351041622146	1.1	-3.118722685738906	1.1	-1.1231943126585375	1.1	-2.0446978155839486	1.1	-2.9446862738116084	1.1	-1.038955892852861	1.1	-1.914632693328935	1.1	-2.7762754931097575
1.1500000000000001	-1.2563363275011656	1.1500000000000001	-2.3105741313233183	1.1500000000000001	-3.3359916343758664	1.1500000000000001	-1.2373611558107533	1.1500000000000001	-2.2705345843575255	1.1500000000000001	-3.2653008084732638	1.1500000000000001	-1.185116098620212	1.1500000000000001	-2.1671019016861	1.1500000000000001	-3.11395027270753	1.1500000000000001	-1.1115020310178576	1.1500000000000001	-2.0384678174606727	1.1500000000000001	-2.9406056199878075	1.1500000000000001	-1.0286639870585579	1.1500000000000001	-1.9093060310738457	1.1500000000000001	-2.772828107186005
1.2000000000000002	-1.2418823388058848	1.2000000000000002	-2.30272257996353	1.2000000000000002	-3.3305468030741374	1.2000000000000002	-1.2229954927619922	1.2000000000000002	-2.262583009698858	1.2000000000000002	-3.2595525612886673	1.2000000000000002	-1.1713222112968078	1.2000000000000002	-2.159476425432615	1.2000000000000002	-3.108811325535776	1.2000000000000002	-1.0989788248584142	1.2000000000000002	-2.031781682964394	1.2000000000000002	-2.9362504666240965	1.2000000000000002	-1.017791341792897	1.2000000000000002	-1.9036398697783776	1.2000000000000002	-2.769173865694721
1.2500000000000002	-1.2258947399938276	1.2500000000000002	-2.2941165406081803	1.2500000000000002	-3.3246204947956	1.2500000000000002	-1.2072119635386136	1.2500000000000002	-2.2538900140895453	1.2500000000000002	-3.2533697388059157	1.2500000000000002	-1.1564034233431044	1.2500000000000002	-2.151216842391782	1.2500000000000002	-3.103283231617632	1.2500000000000002	-1.0856576422553186	1.2500000000000002	-2.024620133602301	1.2500000000000002	-2.9316091336952765	1.2500000000000002	-1.0063795588377182	1.2500000000000002	-1.8976258393862018	1.2500000000000002	-2.7653066093683574
1.3	-1.2083359619807805	1.3	-2.284658351050875	1.3	-3.3181632526329854	1.3	-1.1900039440310175	1.3	-2.244376295215142	1.3	-3.246712831999778	1.3	-1.1404022365907656	1.3	-2.1422812483018467	1.3	-3.097342308597149	1.3	-1.0716003686119597	1.3	-2.0169655843148835	1.3	-2.9266698163530522	1.3	-0.9944858589365737	1.3	-1.8912569842779823	1.3	-2.7612202208609165
1.35	-1.1892573994548117	1.35	-2.2742389221837094	1.35	-3.3111183587296913	1.35	-1.171444503777068	1.35	-2.2339572662622778	1.35	-3.239537314943949	1.35	-1.1234161275545111	1.35	-2.132629387753151	1.35	-3.090964021660624	1.35	-1.0568990295441172	1.35	-2.008803024006215	1.35	-2.921420732611993	1.35	-0.982182164980938	1.35	-1.8845281587916785	1.35	-2.7569087020438263
1.4000000000000001	-1.1688221414743158	1.4000000000000001	-2.2627403044965475	1.4000000000000001	-3.303421029861142	1.4000000000000001	-1.1517007344786536	1.4000000000000001	-2.222546242754633	1.4000000000000001	-3.2317935743055046	1.4000000000000001	-1.105599728462375	1.4000000000000001	-2.122224943987624	1.4000000000000001	-3.0841233017425123	1.4000000000000001	-1.0416734904967098	1.4000000000000001	-2.0001210215558727	1.4000000000000001	-2.9158503030633387	1.4000000000000001	-0.9695527496684562	1.4000000000000001	-1.877436443774859	1.4000000000000001	-2.7523662622029526
1.4500000000000002	-1.1473079188984152	1.4500000000000002	-2.250040957134482	1.4500000000000002	-3.2949978317304836	1.4500000000000002	-1.1310313770050824	1.4500000000000002	-2.2100595597165364	1.4500000000000002	-3.223427126026414	1.4500000000000002	-1.0871575997043887	1.4500000000000002	-2.111038409845899	1.4500000000000002	-3.0767949867099924	1.4500000000000002	-1.0260653761503766	1.4500000000000002	-1.9909128240549592	1.4500000000000002	-2.9099473652647325	1.4500000000000002	-0.9566905878872344	1.4500000000000002	-1.8699815680443597	1.4500000000000002	-2.747587417342737
1.5000000000000002	-1.1250823513019146	1.5000000000000002	-2.2360246976382028	1.5000000000000002	-3.2857665418342252	1.5000000000000002	-1.109763595955684	1.5000000000000002	-2.196423971837887	1.5000000000000002	-3.2143792548747143	1.5000000000000002	-1.0683275676960264	1.5000000000000002	-2.0990504577431257	1.5000000000000002	-3.0689544069201484	1.5000000000000002	-1.0102288884169168	1.5000000000000002	-1.9811774902403092	1.5000000000000002	-2.903701424352419	1.5000000000000002	-0.943692817728096	1.5000000000000002	-1.8621663134534276	1.5000000000000002	-2.7425671004084813
1.55	-1.1025545501089726	1.55	-2.2205940331025174	1.55	-3.2756367922990477	1.55	-1.088253428987918	1.55	-2.1815863460641496	1.55	-3.204588242702961	1.55	-1.0493579971999218	1.55	-2.0862555915066325	1.55	-3.060578132777568	1.55	-0.994320074281464	1.55	-1.9709209765589728	1.55	-2.8971029397607193	1.55	-0.930655899211751	1.55	-1.8539968776424978	1.55	-2.7373007817323898
1.6	-1.0801191738124283	1.6	-2.203687659239038	1.6	-3.264511936355506	1.6	-1.0668420722129555	1.6	-2.165524996082603	1.6	-3.19399137033057	1.6	-1.030484596162808	1.6	-2.0726657004137254	1.6	-3.0516448937378557	1.6	-0.9784864897595472	1.6	-1.960157070462086	1.6	-2.8901436456383918	1.6	-0.9176711028853353	1.6	-1.8454831653359016	1.6	-2.731784598392274
1.6500000000000001	-1.0581116005374447	1.6500000000000001	-2.1853001704434885	1.6500000000000001	-3.2522926755779427	1.6500000000000001	-1.045821134268124	1.6500000000000001	-2.148261062041348	1.6500000000000001	-3.18252786947121	1.6500000000000001	-1.0119120875090188	1.6500000000000001	-2.058312983101957	1.6500000000000001	-3.042136664334375	1.6500000000000001	-0.9628589552883817	1.6500000000000001	-1.9489080515981938	1.6500000000000001	-2.8828168996005386	1.6500000000000001	-0.9048208516143098	1.6500000000000001	-1.8366389781881254	1.6500000000000001	-2.7260154904529004
1.7000000000000002	-1.0367847138137063	1.7000000000000002	-2.1654997180524105	1.7000000000000002	-3.238882999339384	1.7000000000000002	-1.0254141383297513	1.7000000000000002	-2.12986737261907	1.7000000000000002	-3.1701429416183813	1.7000000000000002	-0.9938036861368743	1.7000000000000002	-2.0432516263451768	1.7000000000000002	-3.0320398924402747	1.7000000000000002	-0.9475463633487818	1.7000000000000002	-1.937204963332256	1.7000000000000002	-2.8751180509100314	1.7000000000000002	-0.8921762252351593	1.7000000000000002	-1.827482075531255	1.7000000000000002	-2.7199913412615198
1.7500000000000002	-1.0163066026067897	1.7500000000000002	-2.1444375759676735	1.7500000000000002	-3.224198825341889	1.7500000000000002	-1.0057738853383895	1.7500000000000002	-2.1104717799090125	1.7500000000000002	-3.1567928238198992	1.7500000000000002	-0.9762783987660458	1.7500000000000002	-2.0275576778674966	1.7500000000000002	-3.0213468183705494	1.7500000000000002	-0.9326336441264174	1.7500000000000002	-1.9250873997648683	1.7500000000000002	-2.867044815223836	1.7500000000000002	-0.8797956962480924	1.7500000000000002	-1.8180340844542735	1.7500000000000002	-2.713711118129829
1.8	-0.9967718192896131	1.8	-2.1223440291466726	1.8	-3.20817927071569	1.8	-0.9869905591484898	1.8	-2.0902526304610203	1.8	-3.1424506487158745	1.8	-0.9594141776688049	1.8	-2.0113267835475335	1.8	-3.0100568026095216	1.8	-0.9181823462523782	1.8	-1.912602758457339	1.8	-2.8585976389919345	1.8	-0.8677249651683268	1.8	-1.808320247416906	1.8	-2.7071750089109305
1.85	-0.9782181361548051	1.85	-2.0995087389905414	1.85	-3.1907996477356724	1.85	-0.9691046839109124	1.85	-2.0694260021472988	1.85	-3.127112528763016	1.85	-0.9432543521459692	1.85	-1.9946698438101396	1.85	-2.9981775493140295	1.85	-0.9042329865397931	1.85	-1.8998049716616707	1.85	-2.8497800329381016	1.85	-0.8559976441753169	1.85	-1.7983690083087682	1.85	-2.700384549245245
1.9000000000000001	-0.9606432441206989	1.9000000000000001	-2.076249548856205	1.9000000000000001	-3.1720841503650488	1.9000000000000001	-0.9521206059458115	1.9000000000000001	-2.04822693572488	1.9000000000000001	-3.1108029556506933	1.9000000000000001	-0.9278151452570372	1.9000000000000001	-1.9777070805724482	1.9000000000000001	-2.985726089117297	1.9000000000000001	-0.890808323233031	1.9000000000000001	-1.8867527980868413	1.9000000000000001	-2.840598851389655	1.9000000000000001	-0.8446364995820228	1.9000000000000001	-1.7882114520345163	1.9000000000000001	-2.693342734690977
1.9500000000000002	-0.9440187156481425	1.9500000000000002	-2.052878226901962	1.9500000000000002	-3.152115156449491	1.9500000000000002	-0.9360181979783418	1.9500000000000002	-2.0268888381485324	1.9500000000000002	-3.093578371963449	1.9500000000000002	-0.913092846760189	1.9500000000000002	-1.960561348468866	1.9500000000000002	-2.972729376496062	1.9500000000000002	-0.877916883850921	1.9500000000000002	-1.8735078183438623	1.9500000000000002	-2.831064493225905	1.9500000000000002	-0.833654986536233	1.9500000000000002	-1.7778806263528264	1.9500000000000002	-2.686054111666269
2.	-0.9283005392961924	2.	-2.0296720408563633	2.	-3.1310357787511522	2.	-0.9207620078266376	2.	-2.005625501192097	2.	-3.075527803400157	2.	-0.8990699291972649	2.	-1.9433516499611871	2.	-2.9592243718160134	2.	-0.8655563078433124	2.	-1.8601323160659662	2.	-2.821191001497135	2.	-0.8230588652295552	2.	-1.767410785715832	2.	-2.67852484120105
2.05	-0.9134365344161343	2.05	-2.0068564890450173	2.05	-3.1090433758583957	2.05	-0.906307924856137	2.05	-1.9846187658621468	2.05	-3.0567698491608297	2.05	-0.8857198932937049	2.05	-1.9261876888172158	2.05	-2.9452575202250038	2.05	-0.8537162686114332	2.05	-1.8466872345867145	2.05	-2.8109960427399705	2.05	-0.8128477528437753	2.05	-1.7568366034951828	2.05	-2.670762729998418
2.1	-0.8993712990236417	2.1	-1.9845997148074723	2.1	-3.0863741799689084	2.1	-0.8926077888486948	2.1	-1.9640127140679668	2.1	-3.0374460793494586	2.1	-0.8730109087091702	2.1	-1.9091659871376767	2.1	-2.9308836062876122	2.1	-0.8423808881879125	2.1	-1.833230375625284	2.1	-2.8005007537380076	2.1	-0.803016524319346	2.1	-1.7461924002611156	2.1	-2.6627772242769434
2.15	-0.8860493563664522	2.15	-1.9630157785235771	2.15	-3.0632820571152686	2.15	-0.8796124358392102	2.15	-1.9439134718965128	2.15	-3.0177117539690563	2.15	-0.8609084377565732	2.15	-1.8923677223649102	2.15	-2.916164044223977	2.15	-0.8315306501902631	2.15	-1.8198149593814228	2.15	-2.7897294525387437	2.15	-0.793556520897983	2.15	-1.7355114317127782	2.15	-2.6545793632989496
2.1999999999999997	-0.8734170518369775	2.1999999999999997	-1.9421729083317048	2.1999999999999997	-3.0400162276306983	2.1999999999999997	-0.8672736203728125	2.1999999999999997	-1.9243928168693507	2.1999999999999997	-2.9977254240869526	2.1999999999999997	-0.8493770580258312	2.1999999999999997	-1.8758581294471586	2.1999999999999997	-2.901164742223062	2.1999999999999997	-0.8211438648353588	2.1999999999999997	-1.8064886073258926	2.1999999999999997	-2.778709221040555	2.1999999999999997	-0.7844565571392416	2.1999999999999997	-1.72482527139869	2.1999999999999997	-2.6461816913227625
2.25	-0.8614236142914238	2.25	-1.922103436590689	2.25	-3.0168026215394765	2.25	-0.8555451606870043	2.25	-1.9054937298051058	2.25	-2.977639143690326	2.25	-0.8383816824920218	2.25	-1.8596871237091406	2.25	-2.885953737483499	2.25	-0.8111977585254294	2.25	-1.7932927527220475	2.25	-2.767469377118912	2.25	-0.775703736662881	2.25	-1.7141633121354458	2.25	-2.6375981288295227
2.3	-0.8500216753309243	2.3	-1.9028133143926689	2.3	-2.9938317176390075	2.3	-0.8443835624470134	2.3	-1.8872364532668136	2.3	-2.957590678574415	2.3	-0.8278883413341918	2.3	-1.8438907370025175	2.3	-2.870598822929869	2.3	-0.8016692620316743	2.3	-1.780262439187227	2.3	-2.7560408636100595	2.3	-0.7672840972232149	2.3	-1.7035523978973621	2.3	-2.6288438060993555
2.35	-0.8391674472425097	2.35	-1.8842901831381595	2.35	-2.9712533715584195	2.35	-0.8337483019516428	2.35	-1.8696241606431643	2.35	-2.937698441600916	2.35	-0.8178646531784081	2.35	-1.828492990336506	2.35	-2.855165372737967	2.35	-0.7925355641697547	2.35	-1.7674264390758834	2.35	-2.744455588174218	2.35	-0.7591831098181144	2.35	-1.6930165866131213	2.35	-2.619934864349
2.4	-0.8288206933812868	2.4	-1.8665097165452702	2.4	-2.94917737207751	2.4	-0.8236018932961223	2.4	-1.8526477992471828	2.4	-2.918059197176342	2.4	-0.8082800812342024	2.4	-1.8135079063354453	2.4	-2.8397145279451728	2.4	-0.7837744873798917	2.4	-1.7548076111461102	2.4	-2.732745751186344	2.4	-0.7513860567642682	2.4	-1.6825770350135905	2.4	-2.6108882314897843
2.45	-0.8189445784214779	2.45	-1.849440342210882	2.45	-2.927677711094736	2.45	-0.8139098233775357	2.45	-1.8362899820393555	2.45	-2.898748079841685	2.45	-0.7991060437692057	2.45	-1.7989414578407745	2.45	-2.824301838982914	2.45	-0.7753647307278693	2.45	-1.7424234177355273	2.45	-2.7209431980212533	2.45	-0.7438783117655868	2.45	-1.6722519900907484	2.45	-2.601721380941305
2.5	-0.8095054545915094	2.5	-1.8330466137049166	2.5	-2.9067986337711247	2.5	-0.8046404102912689	2.5	-1.820527978171181	2.5	-2.879820239669471	2.5	-0.7903159284297816	2.5	-1.7847933322161882	2.5	-2.808976394649558	2.5	-0.7672860159515773	2.5	-1.7302865310949327	2.5	-2.7090788277347384	2.5	-0.7366455421164264	2.5	-1.6620568679616359	2.5	-2.592452082712524
2.55	-0.800472619216754	2.55	-1.8172915343409988	2.55	-2.886561037163801	2.55	-0.7957646212861137	2.55	-1.8053359316606328	2.55	-2.861313420172386	2.55	-0.7818850451391591	2.55	-1.7710584547908954	2.55	-2.7937804098551937	2.55	-0.7595191638268572	2.55	-1.7184054723150952	2.55	-2.6971820830618363	2.55	-0.729673850023521	2.55	-1.6520043996766554	2.55	-2.583098156077225
2.6	-0.7918180652653197	2.6	-1.802138102987219	2.6	-2.8669683588700705	2.6	-0.7872558733815316	2.6	-1.79068645854952	2.6	-2.843250900622521	2.6	-0.7737905415947351	2.6	-1.7577282583187772	2.6	-2.7787492048878355	2.6	-0.7520461213841553	2.6	-1.70678524107852	2.6	-2.6852805380488283	2.6	-0.7229498669972616	2.6	-1.6421048242189975	2.6	-2.5736772326399127
2.65	-0.7835162377587442	2.65	-1.7875503011237863	2.65	-2.848011558845109	2.65	-0.7790898310448857	2.65	-1.776551764027242	2.65	-2.825644406803638	2.65	-0.7660112977457724	2.65	-1.7447917115571647	2.65	-2.7639114886033678	2.65	-0.7448499552231572	2.65	-1.695427908097174	2.65	-2.673399590755634	2.65	-0.7164608125489778	2.65	-1.632366110981733	2.65	-2.5642065374966423
2.7	-0.7755438032487364	2.7	-1.7734936886828783	2.7	-2.8296730999029065	2.7	-0.771244209585047	2.7	-1.7629043997970688	2.7	-2.808496755346306	2.7	-0.758527810246653	2.7	-1.7322361336123722	2.7	-2.749289854126202	2.7	-0.7379148221160535	2.7	-1.6843331534392707	2.7	-2.6615622603825537	2.7	-0.7101945261081701	2.7	-1.622794196791192	2.7	-2.5547026946824833
2.75	-0.7678794359826902	2.75	-1.7599357319599478	2.75	-2.8119299976521654	2.75	-0.7636985891734888	2.75	-1.7497177580303265	2.75	-2.7918041212871714	2.75	-0.7513220741208226	2.75	-1.7200478258158716	2.75	-2.7349014034947907	2.75	-0.7312259250229203	2.75	-1.673498742661615	2.75	-2.6497890816368996	2.75	-0.7041394791446913	2.75	-1.6133932255886363	2.75	-2.5451815613334228
2.8	-0.7605036221596211	2.8	-1.746845951995121	2.8	-2.7947560815664354	2.8	-0.756434241992775	2.8	-1.7369663761723924	2.8	-2.7755579020919865	2.8	-0.7443774662686548	2.8	-1.70821255293631	2.8	-2.720758432044817	2.8	-0.7247694603501809	2.8	-1.662920938889095	2.8	-2.638098084532277	2.8	-0.6982847729129359	2.8	-1.6041657818405632	2.8	-2.535658093150901
2.85	-0.7533984823360035	2.85	-1.7341959556035162	2.85	-2.7781236244855405	2.85	-0.7494339734871445	2.85	-1.7246261083429417	2.85	-2.759746200483652	2.85	-0.7376786336680343	2.85	-1.696715902862055	2.85	-2.706869119931935	2.85	-0.7185325605851628	2.85	-1.6525948531025703	2.85	-2.626504845137532	2.85	-0.6926201259806686	2.85	-1.595113111403904	2.85	-2.526146241999916
2.9	-0.7465476112635501	2.9	-1.7219593921238927	2.9	-2.7620044857053148	2.9	-0.742681977749365	2.9	-1.712674204367235	2.9	-2.7443549726122902	2.9	-0.7312113879050494	2.9	-1.6855435500362541	2.9	-2.693238194136126	2.9	-0.712503235192017	2.9	-1.6425147373701563	2.9	-2.615022591843446	2.9	-0.687135854713652	2.9	-1.5862353258156534	2.9	-2.516658884921344
2.95	-0.7399359340227607	2.95	-1.7101118653122267	2.95	-2.7463708897707386	2.95	-0.7361637065205408	2.95	-1.7010893261989963	2.95	-2.729368896295433	2.95	-0.7249626068601022	2.95	-1.674681443803958	2.95	-2.679867537936866	2.95	-0.7066703117437231	2.95	-1.6326742270251426	2.95	-2.603662352127787	2.95	-0.6818228491110289	2.95	-1.5775315877753195	2.95	-2.507207782578469
3.	-0.7335495771231236	3.	-1.6986308202085085	3.	-2.7311959381909183	3.	-0.7298657509706383	3.	-1.6898515230497386	3.	-2.714772013048622	3.	-0.7189201438395434	3.	-1.6641159389328033	3.	-2.6667567355787205	3.	-0.7010233786051858	3.	-1.6230665382306733	3.	-2.5924331261593414	3.	-0.6766725457834449	3.	-1.5690002769631723	3.	-2.4978035642262353
3.05	-0.7273757531862315	3.05	-1.6874954181269466	3.05	-2.716453928737444	3.05	-0.7237757352778067	3.05	-1.678942180317586	3.05	-2.700548192034741	3.05	-0.7130727440985362	3.05	-1.6538338821247083	3.05	-2.6539035476874755	3.05	-0.6955527300079641	3.05	-1.613684627271143	3.05	-2.581342075498418	3.05	-0.6716768994006556	3.05	-1.560639136336467	3.05	-2.4884557356914647
3.1	-0.7214026578556527	3.1	-1.6766864083159216	3.1	-2.702120538255576	3.1	-0.7178822209749685	3.1	-1.6683439528808182	3.1	-2.686681456730848	3.1	-0.7074099684871401	3.1	-1.6438226654200945	3.1	-2.64130431832306	3.1	-0.6902493140190449	3.1	-1.604521317490885	3.1	-2.570394717300161	3.1	-0.6668283535783733	3.1	-1.552445399731744	3.1	-2.4791727065555715
3.15	-0.7156193776512375	3.15	-1.6661860016871282	3.15	-2.6881729101396052	3.15	-0.7121746210437203	3.15	-1.6580406900576508	3.15	-2.6731562076429456	3.15	-0.7019221238266566	3.15	-1.634070254997271	3.15	-2.628954317876483	3.15	-0.6851046836675945	3.15	-1.5955693992151634	3.15	-2.5595951165662227	3.15	-0.6621198119018871	3.15	-1.5444159020373238	3.15	-2.469961832691676
3.2	-0.7100158075828565	3.2	-1.6559777498815325	3.2	-2.6745896763443335	3.2	-0.7066431227828133	3.2	-1.6480173571993966	3.2	-2.6599573675882633	3.2	-0.6966001995579045	3.2	-1.62456520193585	3.2	-2.6168480278453843	3.2	-0.6801109513278946	3.2	-1.586821707339141	3.2	-2.5489460709602305	3.2	-0.6575446095773927	3.2	-1.5365471734450333	3.2	-2.460829470469359
3.25	-0.7045825774452154	3.25	-1.6460464315106405	3.25	-2.6613509353883322	3.25	-0.7012786185449145	3.25	-1.6382599572269643	3.25	-2.647070470227949	3.25	-0.6914358101772008	3.25	-1.6152966399777757	3.25	-2.6049793743027054	3.25	-0.6752607463436504	3.25	-1.5782711806218794	3.25	-2.5384492844134243	3.25	-0.653096486046217	3.25	-1.5288355193947325	3.25	-2.4517810392448647
3.3	-0.699310985822753	3.3	-1.6363779464663843	3.3	-2.6484382016250847	3.3	-0.6960726435104251	3.3	-1.6287554542522384	3.3	-2.634481707725482	3.3	-0.6864211429753608	3.3	-1.606254274113974	3.3	-2.5933419169628618	3.3	-0.670547175803831	3.3	-1.569910906112438	3.3	-2.5281055271631145	3.3	-0.6487695587805051	3.3	-1.5212770878309076	3.3	-2.442821089149125
3.35	-0.6941929409367412	3.35	-1.626959218579018	3.35	-2.63583433657479	3.35	-0.6910173197443091	3.35	-1.6194917006089944	3.35	-2.622177949550488	3.35	-0.6815489106106474	3.35	-1.5974283628866128	3.35	-2.581929000417203	3.35	-0.6659637883325719	3.35	-1.5617341515833845	3.35	-2.5179147809895466	3.35	-0.6445582983921845	3.35	-1.5138679253302991	3.35	-2.4339533716248916
3.4	-0.6892209075628318	3.4	-1.6177781065144865	3.4	-2.6235234698858227	3.4	-0.6861053058571385	3.4	-1.6104573680521495	3.4	-2.6101467414150625	3.4	-0.6768123080715581	3.4	-1.58880969657202	3.4	-2.5707338735460863	3.4	-0.6615045407272673	3.4	-1.5537343883613401	3.4	-2.507876369270814	3.4	-0.6404575051232908	3.4	-1.5066040235581795	3.4	-2.4251809106114957
3.45	-0.6843878593351806	3.45	-1.6088233225670745	3.45	-2.611490915193146	3.45	-0.6813297516626731	3.45	-1.6016418834971344	3.45	-2.5983762909787447	3.45	-0.6722049736155044	3.45	-1.5803895728525141	3.45	-2.5597497824469584	3.45	-0.65716376726439	3.45	-1.5459053065249866	3.45	-2.4979890720970053	3.45	-0.6364622867393745	3.45	-1.4994813573867725	3.45	-2.416506072704883
3.5	-0.6796872358326503	3.5	-1.6000843588701539	3.5	-2.599723084505961	3.5	-0.6766842572900331	3.5	-1.5930353694107071	3.5	-2.586855445156725	3.5	-0.6677209533016695	3.5	-1.5721597711598483	3.5	-2.54897004152891	3.5	-0.6529361514873878	3.5	-1.5382408240845646	3.5	-2.488251227113835	3.5	-0.6325680378145747	3.5	-1.492495915875564	3.5	-2.407930635013858
3.55	-0.6751129039134827	3.55	-1.5915514204821632	3.55	-2.588207403600243	3.55	-0.6721628362684596	3.55	-1.5846285887934013	3.55	-2.575573662498922	3.55	-0.6633546687689693	3.55	-1.564112526549289	3.55	-2.53838808676323	3.55	-0.6488167002922013	3.55	-1.5307350914573594	3.55	-2.4786608170421713	3.55	-0.6287704203737821	3.55	-1.4856437271787162	3.55	-2.3994558497806406
3.6	-0.6706591228278346	3.6	-1.583215364783568	3.6	-2.5769322300752644	3.6	-0.6677598821567238	3.6	-1.576412894585211	3.6	-2.5645209830796025	3.6	-0.6591008879416477	3.6	-1.5562405037183693	3.6	-2.5279975144732383	3.6	-0.644800720131541	3.6	-1.5233824923041475	3.6	-2.4692155449783555	3.6	-0.6250653458417113	3.6	-1.478920878315322	3.6	-2.3910825051305222
3.65	-0.6663205126932592	3.65	-1.5750676466268325	3.65	-2.565886775157355	3.65	-0.6634701383376622	3.65	-1.5683801832609823	3.65	-2.5536879975713394	3.65	-0.6549546983751373	3.65	-1.5485367715997598	3.65	-2.5177921085066184	3.65	-0.6408837951672421	3.65	-1.5161776415853179	3.65	-2.4599128986512655	3.65	-0.6214489582385846	3.65	-1.4723235306173328	3.65	-2.3828109815612555
3.7	-0.6620920259672834	3.7	-1.5671002687047493	3.7	-2.555061029927534	3.7	-0.6592886706414604	3.7	-1.5605228523468857	3.7	-2.543065816611955	3.7	-0.6509114829827938	3.7	-1.5409947788194351	3.7	-2.5077658581622715	3.7	-0.6370617672097985	3.7	-1.5091153815258167	3.7	-2.4507502048205696	3.7	-0.617917618556251	3.7	-1.4658479315595134	3.7	-2.3746413039808747
3.75	-0.6579689215943737	3.75	-1.559305736635406	3.75	-2.544445696361639	3.75	-0.6552108424995811	3.75	-1.5528337615744245	3.75	-2.5326460411612506	3.75	-0.6469668979099903	3.75	-1.5336083302083994	3.75	-2.4979129688383157	3.75	-0.63333071729481	3.75	-1.5021907760394368	3.75	-2.441724674965929	3.75	-0.6144678902457078	3.75	-1.4594904235765445	3.75	-2.366573189257136
3.8	-0.653946741542456	3.8	-1.551677018299665	3.8	-2.5340321233665692	3.8	-0.6512322923651253	3.8	-1.5453061973872038	3.8	-2.5224207342484104	3.8	-0.6431168523456227	3.8	-1.5263715644801645	3.8	-2.4882278670226703	3.8	-0.6296869487569081	3.8	-1.495399104050016	3.8	-2.432833443354316	3.8	-0.6110965257462658	3.8	-1.4532474503843518	3.8	-2.3586060893584104
3.85	-0.6500212894773919	3.85	-1.5442075070064019	3.85	-2.523812247849429	3.85	-0.6473489131653507	3.85	-1.5379338405231144	3.85	-2.512382394302803	3.85	-0.6393574900825177	3.85	-1.5192789331306542	3.85	-2.4787052009558184	3.85	-0.6261269716724949	3.85	-1.4887358520555225	3.85	-2.424073598493121	3.85	-0.6078004539875513	3.85	-1.4471155612454532	3.85	-2.350739230250318
3.9	-0.6461886113529451	3.9	-1.5368909880994586	3.9	-2.5137785407504447	3.9	-0.6435568335784894	3.9	-1.5307107364074588	3.9	-2.502523930118425	3.9	-0.6356851726575791	3.9	-1.5123251805768945	3.9	-2.4693398380498115	3.9	-0.6226474885529996	3.9	-1.4821967062069017	3.9	-2.415442208888697	3.9	-0.6045767687974529	3.9	-1.4410914135508301	3.9	-2.3429716467702253
3.95	-0.6424449777193221	3.95	-1.5297216086575804	3.95	-2.5039239578938344	3.95	-0.6398524009503175	3.95	-1.5236312681085695	3.95	-2.492838637408816	3.95	-0.632096463919916	3.95	-1.5055053255225055	3.95	-2.460126859941695	3.95	-0.6192453811803031	3.95	-1.4757775441138135	3.95	-2.4069363439389955	3.95	-0.6014227181518788	3.95	-1.435171774032617	3.95	-2.3353022137381996
4.	-0.6387868675758135	4.	-1.5226938499733984	4.	-2.494241895455266	4.	-0.6362321656864566	4.	-1.5166901316249919	4.	-2.4833201768521387	4.	-0.6285881158908388	4.	-1.498814643518068	4.	-2.4510615558873963	4.	-0.615917698485214	4.	-1.4694744265413884	4.	-2.3985530906991026	4.	-0.5983356942052858	4.	-1.4293535188718858	4.	-2.3277296735826623
4.05	-0.6352109536126904	4.05	-1.5158025025297341	4.05	-2.4847261498047115	4.05	-0.6326928669745117	4.05	-1.5098823132912766	4.05	-2.4739625534954426	4.05	-0.6251570557935824	4.05	-1.4922486506712644	4.05	-2.4421394150583753	4.05	-0.6126616453786115	4.05	-1.463283589123638	4.05	-2.39028956717217	4.05	-0.595313224044413	4.05	-1.4236336329229589	4.05	-2.3202526607658354

==> anc/Figure5_ReQMN_Vector_Sector.dat <==
0.1	1.5620974435519839	0.1	2.5864598724000314	0.1	3.5850708004473346	0.1	1.5592797906312312	0.1	2.582690927312135	0.1	3.5965239113087693	0.1	1.556435269703445	0.1	2.591014306420735	0.1	3.6163845552861322	0.1	1.563620662849161	0.1	2.629999229816029	0.1	3.6877176725048146	0.1	1.58555983169049	0.1	2.69256580248486	0.1	3.7808402375768777
0.15000000000000002	1.5650491168949847	0.15000000000000002	2.588558328914256	0.15000000000000002	3.586775405874299	0.15000000000000002	1.5622205449987063	0.15000000000000002	2.5847713255027145	0.15000000000000002	3.5981813209398754	0.15000000000000002	1.5593455830484622	0.15000000000000002	2.593045121388958	0.15000000000000002	3.617984510150399	0.15000000000000002	1.566494869357336	0.15000000000000002	2.6319803433528888	0.15000000000000002	3.68926808383976	0.15000000000000002	1.5884078171801443	0.15000000000000002	2.6945096385304943	0.15000000000000002	3.7823502443037107
0.2	1.5691575654287389	0.2	2.5914847140410067	0.2	3.5891558915399355	0.2	1.566314753802251	0.2	2.587673579950529	0.2	3.6004949941409103	0.2	1.563400323979647	0.2	2.595880925774836	0.2	3.620221054980778	0.2	1.5705035352035663	0.2	2.634749346332547	0.2	3.6914367130071035	0.2	1.5923841634769085	0.2	2.6972281011239643	0.2	3.784462975074495
0.25	1.5743992791622898	0.25	2.595227660248012	0.25	3.5922062811908164	0.25	1.5715399551684828	0.25	2.59138746763501	0.25	3.6034582835095352	0.25	1.5685801803562607	0.25	2.599514452178194	0.25	3.6230908159986974	0.25	1.5756318114130745	0.25	2.6383017415458205	0.25	3.6942216297111594	0.25	1.5974783752890052	0.25	2.700718328368543	0.25	3.787177163637394
0.3	1.58074456931434	0.3	2.5997726733747615	0.3	3.595918870305611	0.3	1.5778678124178078	0.3	2.5958999581983297	0.3	3.607062717453031	0.3	1.5748608708923995	0.3	2.603936456634625	0.3	3.6265894819662234	0.3	1.5818611420072664	0.3	2.6426318316919715	0.3	3.6976203758163564	0.3	1.6036774417488449	0.3	2.704976706628809	0.3	3.790491199728019
0.35000000000000003	1.5881579559146815	0.35000000000000003	2.6051022198112563	0.35000000000000003	3.6002842101085055	0.35000000000000003	1.585264509637106	0.35000000000000003	2.6011952979482422	0.35000000000000003	3.6112980556587804	0.35000000000000003	1.5822135542154583	0.35000000000000003	2.6091357953722034	0.35000000000000003	3.6307118248963035	0.35000000000000003	1.5891696680681149	0.35000000000000003	2.647732784555569	0.35000000000000003	3.70162998351739	0.35000000000000003	1.6109661991110453	0.35000000000000003	2.70999892045489	0.35000000000000003	3.7944031425148848
0.4	1.5965986277979805	0.4	2.611195829360901	0.4	3.6052910878220374	0.4	1.5936912262556697	0.4	2.6072551116385254	0.4	3.6161523559857764	0.4	1.5906053292671898	0.4	2.615099520899915	0.4	3.6354517263512713	0.4	1.5975327259686116	0.4	2.6535967144371106	0.4	3.706246998012177	0.4	1.6193277748841393	0.4	2.7157800141020765	0.4	3.7989107371578377
0.45	1.6060209726458865	0.45	2.618030212257994	0.45	3.6109265033830305	0.45	1.6031046908443358	0.45	2.6140585220449464	0.45	3.6216120522789645	0.45	1.5999998316205903	0.45	2.621812999061878	0.45	3.640802209976171	0.45	1.6069234446415546	0.45	2.6602147809500036	0.45	3.7114675049610675	0.45	1.628744114268606	0.45	2.722314464921168	0.45	3.8040114345500866
0.5	1.6163751797440766	0.5	2.6255793891827017	0.5	3.6171756431922355	0.5	1.6134578195197307	0.5	2.621582287896519	0.5	3.627662042595391	0.5	1.6103579349759276	0.5	2.6292600492468146	0.5	3.646755481081725	0.5	1.6173134494159995	0.5	2.667577306537107	0.5	3.71728716307018	0.5	1.639196589943069	0.5	2.729596268915386	0.5	3.8097024143228233
0.55	1.6276079260601402	0.55	2.63381483385538	0.55	3.6240218519647702	0.55	1.6247004522214252	0.55	2.629800961579022	0.55	3.6342857873924417	0.55	1.6216385736454528	0.55	2.6374231106398827	0.55	3.6533029742854968	0.55	1.628673683120722	0.55	2.675673914308976	0.55	3.7237012421913196	0.55	1.6506666960036875	0.55	2.7376190387571486	0.55	3.8159806111968133
0.6000000000000001	1.639663167881686	0.6000000000000001	2.64270562899705	0.6000000000000001	3.6314466044083584	0.6000000000000001	1.6367802113754002	0.6000000000000001	2.638687069288498	0.6000000000000001	3.6414654173997385	0.6000000000000001	1.6337997104272162	0.6000000000000001	2.6462834382720266	0.6000000000000001	3.6604354104423944	0.6000000000000001	1.6409753585324438	0.6000000000000001	2.6844936880535095	0.6000000000000001	3.730704667384295	0.6000000000000001	1.6631368258011439	0.6000000000000001	2.7463761145224392	0.6000000000000001	3.8228427447669366
0.6500000000000001	1.652483076596268	0.6500000000000001	2.6522186382438737	0.6500000000000001	3.639429479294266	0.6500000000000001	1.6496435228314832	0.6500000000000001	2.648211318086162	0.6500000000000001	3.649181851215664	0.6500000000000001	1.64679948494826	0.6500000000000001	2.655821333686152	0.6500000000000001	3.6681428643507354	0.6500000000000001	1.6541910592359	0.6500000000000001	2.69402535649551	0.6500000000000001	3.73829206943774	0.6500000000000001	1.6765911309326949	0.6500000000000001	2.7558606873183793	0.6500000000000001	3.8302853528021994
0.7000000000000001	1.6660091795521401	0.7000000000000001	2.6623186991745147	0.7000000000000001	3.6479481395252833	0.7000000000000001	1.6632368593281006	0.7000000000000001	2.6583428367285493	0.7000000000000001	3.6574149231854207	0.7000000000000001	1.6605975900481178	0.7000000000000001	2.666016416317963	0.7000000000000001	3.6764148450087397	0.7000000000000001	1.6682960075137188	0.7000000000000001	2.7042575040667103	0.7000000000000001	3.746457842388845	0.7000000000000001	1.6910164539178991	0.7000000000000001	2.766065935834043	0.7000000000000001	3.838304828133856
0.7500000000000001	1.6801837968537416	0.7500000000000001	2.6729688461847254	0.7500000000000001	3.6569783230513506	0.7500000000000001	1.6775082928704006	0.7500000000000001	2.669049460384389	0.7500000000000001	3.6661435228688455	0.7500000000000001	1.6751569371322215	0.7500000000000001	2.6768479431847156	0.7500000000000001	3.6852403905170363	0.7500000000000001	1.6832695162743023	0.7500000000000001	2.7151788105392174	0.7500000000000001	3.7551962086166344	0.7500000000000001	1.7064033190881533	0.7500000000000001	2.7769851756143487	0.7500000000000001	3.84689745918609
0.8	1.6949519038879997	0.8	2.6841305768381654	0.8	3.666493850987001	0.8	1.6924094745133456	0.8	2.6802980736015836	0.8	3.6753457484585064	0.8	1.690445683433177	0.8	2.688295186160073	0.8	3.6946081800743333	0.8	1.6990966345867582	0.8	2.726778321815692	0.8	3.7645012921020466	0.8	1.7227469537834967	0.8	2.7886120205168696	0.8	3.856059474175344
0.8500000000000001	1.7102635978709289	0.8500000000000001	2.6957641819523324	0.8500000000000001	3.676466661067977	0.8500000000000001	1.7078981966741285	0.8500000000000001	2.6920550313796046	0.8500000000000001	3.684999077899936	0.8500000000000001	1.7064397002686156	0.8500000000000001	2.7003378779094724	0.8500000000000001	3.7045066658833816	0.8500000000000001	1.7157699792440655	0.8500000000000001	2.7390457538703106	0.8500000000000001	3.7743672004435567	0.8500000000000001	1.7400482939718969	0.8500000000000001	2.800940555332786	0.8500000000000001	3.865787088963238
0.9000000000000001	1.7260774022830812	0.9000000000000001	2.707829168577013	0.9000000000000001	3.6868668767404578	0.9000000000000001	1.7239417289748755	0.9000000000000001	2.7042866851656155	0.9000000000000001	3.695080563265702	0.9000000000000001	1.7231255533486647	0.9000000000000001	2.712956739306158	0.9000000000000001	3.71492422815887	0.9000000000000001	1.733291712743598	0.9000000000000001	2.75197183117718	0.9000000000000001	3.784788116180002	0.9000000000000001	1.7583149042796358	0.9000000000000001	2.813965517904737	0.9000000000000001	3.876076558491444
0.9500000000000001	1.7423646959955337	0.9500000000000001	2.720284816838924	0.9500000000000001	3.6976629248120254	0.9500000000000001	1.7405211405689136	0.9500000000000001	2.716960049210535	0.9500000000000001	3.7055670561932854	0.9500000000000001	1.7405040298229997	0.9500000000000001	2.726134102551373	0.9500000000000001	3.725849356779509	0.9500000000000001	1.7516755751450794	0.9500000000000001	2.765548659793593	0.9500000000000001	3.795758397890151	0.9500000000000001	1.777561712786644	0.9500000000000001	2.82768248822513	0.9500000000000001	3.8869242316518706
1.	1.7591155790647737	1.	2.7330909270777126	1.	3.7088217178967486	1.	1.7576368021462032	1.	2.7300436530212586	1.	3.7164354749665263	1.	1.758594160295932	1.	2.7398546447963	1.	3.737270863410885	1.	1.77094879823932	1.	2.779770133394023	1.	3.807272691396508	1.	1.7978114287877376	1.	2.842088080922362	1.	3.898326609348774
1.05	1.776346430542006	1.05	2.746208833423981	1.05	3.720308922104208	1.05	1.7753151475406261	1.05	2.743508637289258	1.05	3.7276631271395133	1.05	1.7774375184235442	1.05	2.7541062460433023	1.05	3.749178128080918	1.05	1.7911536246940232	1.05	2.794632367756204	1.05	3.8193260511807448	1.05	1.8190944836879155	1.05	2.857180136224781	1.05	3.9102804053877103
1.1	1.7941091741221693	1.1	2.759602784181618	1.1	3.7320893358948055	1.1	1.7936164837671293	1.1	2.757330162588346	1.1	3.739228105464467	1.1	1.7971023066201024	1.1	2.768880981352221	1.1	3.7615613841249016	1.1	1.8123480328574204	1.1	2.810134155250619	1.1	3.8319140717988946	1.1	1.8414483225253382	1.1	2.8729579029398686	1.1	3.922782609676541
1.1500000000000001	1.8125016853931837	1.1500000000000001	2.773241817133856	1.1500000000000001	3.7441274131392035	1.1500000000000001	1.8126430582117357	1.1500000000000001	2.7714892098804462	1.1500000000000001	3.7511097792108847	1.1500000000000001	1.8176863455835957	1.1500000000000001	2.7841762492998474	1.1500000000000001	3.7744120450066734	1.1500000000000001	1.8346051602791291	1.1500000000000001	2.8262774255745637	1.1500000000000001	3.8450330286430834	1.1500000000000001	1.8649158916605064	1.1500000000000001	2.8894222052398946	1.1500000000000001	3.9358305530434263
1.2000000000000002	1.8316776633914913	1.2000000000000002	2.7871022857129844	1.2000000000000002	3.7563879725661877	1.2000000000000002	1.8325456355199872	1.2000000000000002	2.785974854688267	1.2000000000000002	3.7632894075216385	1.2000000000000002	1.8393176338829618	1.2000000000000002	2.799996024165348	1.2000000000000002	3.7877230755970226	1.2000000000000002	1.8580108834674793	1.2000000000000002	2.84306769219384	1.2000000000000002	3.8586800268087234	1.2000000000000002	1.8895432330331494	1.2000000000000002	2.9065755831954214	1.2000000000000002	3.94942197276447
1.2500000000000002	1.8518525897070206	1.2500000000000002	2.8011712113857676	1.2500000000000002	3.7688371471894824	1.2500000000000002	1.8535255860218285	1.2500000000000002	2.8007870842638156	1.2500000000000002	3.775750905752913	1.2500000000000002	1.8621508120120083	1.2500000000000002	2.81635219603404	1.2500000000000002	3.80148940883345	1.2500000000000002	1.8826591282747083	1.2500000000000002	2.8605144558047546	1.2500000000000002	3.872853156069299	1.2500000000000002	1.9153762165614343	1.2500000000000002	2.9244223952002284	1.2500000000000002	3.9635550776496182
1.3	1.8733005412204653	1.3	2.815450631251316	1.3	3.7814436407435346	1.3	1.8758284450633922	1.3	2.815940185595614	1.3	3.788481798879808	1.3	1.88635798957346	1.3	2.8332659286513784	1.3	3.815708406031622	1.3	1.908644827918092	1.3	2.8786315270516956	1.3	3.8875516490177175	1.3	1.9424566123662592	1.3	2.942968868919789	1.3	3.9782286112621694
1.35	1.8963359973011662	1.35	2.8299630462135594	1.35	3.7941803724521845	1.35	1.8997251859349336	1.35	2.831466641957512	1.35	3.801474396452413	1.35	1.912113370635581	1.35	2.850768918292473	1.35	3.8303803551667075	1.35	1.936055020372933	1.35	2.897437221697445	1.35	3.9027760382970174	1.35	1.9708178909181286	1.35	2.9622230864882138	1.35	3.993441911550938
1.4000000000000001	1.921277634189786	1.4000000000000001	2.844757903681008	1.4000000000000001	3.807026603586119	1.4000000000000001	1.9254804234437297	1.4000000000000001	2.8474213127899257	1.4000000000000001	3.81472721874883	1.4000000000000001	1.9395730767688506	1.4000000000000001	2.8689043799384297	1.4000000000000001	3.8455089958896633	1.4000000000000001	1.9649592571053318	1.4000000000000001	2.9169543740879424	1.4000000000000001	3.9185283075257176	1.4000000000000001	2.0004812855069374	1.4000000000000001	2.9821948897656503	1.4000000000000001	4.009194964865146
1.4500000000000002	1.9483987062481232	1.4500000000000002	2.8599187017494856	1.4500000000000002	3.8199706431324203	1.4500000000000002	1.9533126189610166	1.4500000000000002	2.8638854155224127	1.4500000000000002	3.8282466899479513	1.4500000000000002	1.9688539653038428	1.4500000000000002	2.887727526925397	1.4500000000000002	3.861102052647208	1.4500000000000002	1.995401012049599	1.4500000000000002	2.937210111460584	1.4500000000000002	3.934812029063441	1.4500000000000002	2.0314526949219815	1.4500000000000002	3.0028956929753736	1.4500000000000002	4.025488452016316
1.5000000000000002	1.9778780787679195	1.5000000000000002	2.8755697160902973	1.5000000000000002	3.833013214533297	1.5000000000000002	1.9833574033290278	1.5000000000000002	2.8809694813234836	1.5000000000000002	3.842049086195495	1.5000000000000002	2.000016760228088	1.5000000000000002	2.9073052623691567	1.5000000000000002	3.8771717479676067	1.5000000000000002	2.0273918308415686	1.5000000000000002	2.9582353353751807	1.5000000000000002	3.9516324802380804	1.5000000000000002	2.063720906071865	1.5000000000000002	3.0243381933609417	1.5000000000000002	4.042323783770895
1.55	2.0097698739455074	1.55	2.891880531909133	1.55	3.8461715131887537	1.55	2.0156465285903686	1.55	2.8988140803500846	1.55	3.8561626781398606	1.55	2.0330581563791803	1.55	2.927714789850607	1.55	3.8937352570251673	1.55	2.0609094085407755	1.55	2.980063870331247	1.55	3.9689967281930225	1.55	2.097257388165721	1.55	3.04653597589886	1.55	4.059703122930761
1.6	2.0440026198381847	1.6	2.909065705891153	1.6	3.859483870118746	1.6	2.0501091460853695	1.6	2.917586864311774	1.6	3.870629932876381	1.6	2.0679136588037825	1.6	2.9490409080716913	1.6	3.910815052821759	1.6	2.095899799550615	1.6	3.00273126564022	1.6	3.986913672294466	1.6	2.132017617289672	1.6	3.069503015573918	1.6	4.077629390021391
1.6500000000000001	2.080404852511382	1.6500000000000001	2.9273765018667506	1.6500000000000001	3.873014731280721	1.6500000000000001	2.0865924998951284	1.6500000000000001	2.9374746196392754	1.6500000000000001	3.88550953659616	1.6500000000000001	2.1044693074938494	1.6500000000000001	2.9713719060440615	1.6500000000000001	3.9284390803143023	1.6500000000000001	2.1322829566801422	1.6500000000000001	3.026273274866601	1.6500000000000001	4.0053940323052695	1.6500000000000001	2.1679436242309444	1.6500000000000001	3.093253089897531	1.6500000000000001	4.096106249599469
1.7000000000000002	2.118743800388167	1.7000000000000002	2.9470825404180077	1.7000000000000002	3.8868593425062197	1.7000000000000002	2.1248923445219483	1.7000000000000002	2.9586698441791692	1.7000000000000002	3.90087787282866	1.7000000000000002	2.1425780830594814	1.7000000000000002	2.9947942256085107	1.7000000000000002	3.946640690100858	1.7000000000000002	2.169960168032319	1.7000000000000002	3.0507240842524097	1.7000000000000002	4.024450270571032	1.7000000000000002	2.204967294563732	1.7000000000000002	3.1177991243952	1.7000000000000002	4.1151380743562305
1.7500000000000002	2.1587629742799366	1.7500000000000002	2.9684439929110904	1.7500000000000002	3.9011471093502146	1.7500000000000002	2.164782882197607	1.7500000000000002	2.981352920527999	1.7500000000000002	3.9168294648786324	1.7500000000000002	2.182076574585425	1.7500000000000002	3.0193863679957844	1.7500000000000002	3.965458261278868	1.7500000000000002	2.208821872380271	1.7500000000000002	3.0761144101079925	1.7500000000000002	4.044096437584524	1.7500000000000002	2.2430139168278815	1.7500000000000002	3.1431525034426597	1.7500000000000002	4.1347298845708735
1.8	2.2002103283861763	1.8	2.9916791529058537	1.8	3.9160421700263526	1.8	2.206039925161645	1.8	3.0056728391933447	1.8	3.93347581147024	1.8	2.2227988581052585	1.8	3.0452128035285972	1.8	3.9849344527159336	1.8	2.248754673281734	1.8	3.102469624588396	1.8	4.0643479327774195	1.8	2.282005551225435	1.8	3.169322386538289	1.8	4.154887261093851
1.85	2.242855161113249	1.85	3.016935705670453	1.85	3.931739490003751	1.85	2.2484555379520037	1.85	3.0317307014691357	1.85	3.9509420812754468	1.85	2.264586323772528	1.85	3.072318785815108	1.85	4.005115045676019	1.85	2.2896468906270515	1.85	3.1298080882846846	1.85	4.085221176419225	1.85	2.3218639282685576	1.85	3.1963150743025963	1.85	4.1756162309318405
1.9000000000000001	2.2864957620816853	1.9000000000000001	3.0442740817919542	1.9000000000000001	3.948455082150584	1.9000000000000001	2.291845323361366	1.9000000000000001	3.0595699789916195	1.9000000000000001	3.9693613585731624	1.9000000000000001	2.307293558155137	1.9000000000000001	3.1007268881154646	1.9000000000000001	4.026047380043649	1.9000000000000001	2.3313924650275295	1.9000000000000001	3.1581398584287923	1.9000000000000001	4.106733194092222	1.9000000000000001	2.362512733201135	1.9000000000000001	3.224133467996092	1.9000000000000001	4.196923125661177
1.9500000000000002	2.33096092269779	1.9500000000000002	3.0736670998478344	1.9500000000000002	3.966410070395944	1.9500000000000002	2.33605055267768	1.9500000000000002	3.0891755678515507	1.9500000000000002	3.9888665831591648	1.9500000000000002	2.3507910861225074	1.9500000000000002	3.1304357658578414	1.9500000000000002	4.047778439185731	1.9500000000000002	2.3738933537265092	1.9500000000000002	3.187465901692313	1.9500000000000002	4.12890112211316	1.9500000000000002	2.4038792528143302	1.9500000000000002	3.252776660661845	1.9500000000000002	4.218814414281284
2.	2.3761080363533527	2.	3.1050140151890298	2.	3.9858102188119093	2.	2.380937225698235	2.	3.1204809599302923	2.	4.00958094203065	2.	2.3949659434138426	2.	3.1614211998966946	2.	4.070352697838984	2.	2.4170607152379087	2.	3.2177778772684906	2.	4.151741649937752	2.	2.4458954419669823	2.	3.282239687579326	2.	4.241296513666249
2.05	2.42181967359818	2.05	3.1381627444908484	2.05	4.00682461725282	2.05	2.4263936010187073	2.05	3.1533807265806657	2.05	4.031608063765948	2.05	2.4397209291566977	2.05	3.1936390416604508	2.05	4.093809901701009	2.05	2.4608152155561998	2.05	3.249058482595995	2.05	4.17527042316424	2.05	2.4884985088684886	2.05	3.312513449933047	2.05	4.264375581377437
2.1	2.467999752235392	2.1	3.172933308936883	2.1	4.0295683419658275	2.1	2.4723271743752635	2.1	3.1877448085226257	2.1	4.055023679360496	2.1	2.4849731680488825	2.1	3.2270293974372213	2.1	4.118182982652415	2.1	2.5050867543614728	2.1	3.281282286592834	2.1	4.19950143718483	2.1	2.5316311302041674	2.1	3.3435848104779105	2.1	4.2880572971286
2.15	2.5145698830830314	2.15	3.209137604811513	2.15	4.054093192507333	2.15	2.51866165348057	2.15	3.2234317221972653	2.15	4.0798702448782125	2.15	2.5306523990732317	2.15	3.2615213115003443	2.15	4.143496317632673	2.15	2.549813846974834	2.15	3.3144169268171377	2.15	4.224446455710205	2.15	2.575241400512771	2.15	3.375436845750885	2.15	4.312346640493941
2.1999999999999997	2.5614661427192327	2.1999999999999997	3.2465934545848807	2.1999999999999997	4.080388157804873	2.1999999999999997	2.565334196840002	2.1999999999999997	3.260299030091085	2.1999999999999997	4.106155372719362	2.1999999999999997	2.5766992411366636	2.1999999999999997	3.2970373081279765	2.1999999999999997	4.1697645066785505	2.1999999999999997	2.594942832405849	2.1999999999999997	3.3484245243651376	2.1999999999999997	4.2501144893858624	2.1999999999999997	2.6192826042063317	2.1999999999999997	3.40804922797295	2.1999999999999997	4.3372476733640895
2.25	2.608636343604177	2.25	3.285133050589994	2.25	4.1083882985833275	2.25	2.6122930185580384	2.25	3.298210599245537	2.25	4.133854025179804	2.25	2.623063570643714	2.25	3.333497352283637	2.25	4.196991780813324	2.25	2.640427021790304	2.25	3.3832631730474962	2.25	4.27651136701825	2.25	2.66371287973032	2.25	3.4413987024671715	2.25	4.362763336050981
2.3	2.6560377828283537	2.3	3.3246069718455047	2.3	4.137988700574226	2.3	2.6594953724258366	2.3	3.3370409462612325	2.3	4.162913631608064	2.3	2.66970307261067	2.3	3.370822005628795	2.3	4.2251720669406625	2.3	2.686225858515014	2.3	3.4188883813424544	2.3	4.303639425607084	2.3	2.708494827376948	2.3	3.475459623599032	2.3	4.388895265729345
2.35	2.703635413383676	2.35	3.364885185865711	2.35	4.169059736038843	2.35	2.706905886175539	2.35	3.3766773142189765	2.35	4.1932608602124475	2.35	2.716581983567605	2.35	3.4089347330614665	2.35	4.25428965329319	2.35	2.732304130722964	2.35	3.455254378157543	2.35	4.331497336140048	2.35	2.7535950969647063	2.35	3.5102045135404123	2.35	4.415643645051221
2.4	2.751400371505015	2.4	3.405856246353429	2.4	4.201460749928607	2.4	2.754495200312937	2.4	3.4170201759872114	2.4	4.224808767182673	2.4	2.7636700208817024	2.4	3.447763432927524	2.4	4.284320332806346	2.4	2.7786312563700917	2.4	3.492315228272763	2.4	4.360080071166996	2.4	2.798983979498195	2.4	3.545604612620367	2.4	4.443007087324086
2.45	2.799308796109482	2.45	3.447425564836154	2.45	4.235050658330328	2.45	2.802238862944765	2.45	3.4579827557798453	2.45	4.2574633407277425	2.45	2.810941481698317	2.45	3.4872413240397866	2.45	4.315232864047662	2.45	2.8251806479760706	2.45	3.5300257344371997	2.45	4.389379009027133	2.45	2.8446350178554565	2.45	3.581630396442797	2.45	4.4709825627176265
2.5	2.847340884057768	2.5	3.4895133239197023	2.5	4.269695140968525	2.5	2.8501164353657296	2.5	3.4994900108183282	2.5	4.291128869214929	2.5	2.858374490353579	2.5	3.527307339326383	2.5	4.346990582283871	2.5	2.871929156420629	2.5	3.5683421271774094	2.5	4.419382159715376	2.5	2.890524645048287	2.5	3.618252042129948	2.5	4.499565367731124
2.55	2.8954801340418617	2.55	3.5320523645363253	2.55	4.305270843385111	2.55	2.898110768998445	2.55	3.541477373191109	2.55	4.325711938055242	2.55	2.905950372650231	2.55	3.567906166129134	2.55	4.379553011571568	2.55	2.9188565888375004	2.55	3.60722255958773	2.55	4.45007448988664	2.55	2.936631854122409	2.55	3.655439833013086	2.55	4.528749137819712
2.6	2.943712740593712	2.6	3.574986221080515	2.6	4.3416673019079495	2.6	2.946207420618893	2.6	3.58388943976112	2.6	4.361124123096322	2.6	2.9536531368685437	2.6	3.6089880506525644	2.6	4.412877362833667	2.6	2.9659452935892987	2.6	3.6466274334592628	2.6	4.481438320050379	2.6	2.982937900804556	2.6	3.69316449716835	2.6	4.558525900855038
2.65	2.992027107310039	2.65	3.6182673802737506	2.65	4.378787316342245	2.65	2.994394178735064	2.65	3.626678717881943	2.65	4.397283589685621	2.65	3.001469043688496	2.65	3.6505084580461014	2.65	4.44691984262127	2.65	3.0131798046019225	2.65	3.6865195866100944	2.65	4.513453765692687	2.65	3.0294260381411973	2.65	3.731397480031818	2.65	4.588886167172365
2.7	3.0404134547270374	2.7	3.6618557833544236	2.7	4.416546371109735	2.7	3.042660679159009	2.7	3.669804481628251	2.7	4.434115853191907	2.7	3.049386249714251	2.7	3.692427655254803	2.7	4.481636734649818	2.7	3.0605465374230714	2.7	3.726864370925973	2.7	4.5460991954979315	2.7	3.0760812812787424	2.7	3.7701111548298196	2.7	4.619819050472713
2.75	3.0888635034214715	2.75	3.705717561600308	2.75	4.4548715454420496	2.75	3.0909980921447677	2.75	3.7132317602434703	2.75	4.4715539448515935	2.75	3.0973945117036115	2.75	3.734710263384247	2.75	4.516985246431314	2.75	3.1080335298791377	2.75	3.7676296479394984	2.75	4.579351683333374	2.75	3.1228901999607306	2.75	3.8092789768188235	2.75	4.651312412885602
2.8	3.137370217019151	2.8	3.7498239815685	2.8	4.493700207938644	2.8	3.1393988670078876	2.8	3.756930461261701	2.8	4.509538186917905	2.8	3.1454849407715475	2.8	3.7773248104356107	2.8	4.5529241346203975	2.8	3.1556302209109233	2.8	3.808785724951586	2.8	4.613187435391408	2.8	3.1698407360848218	2.8	3.8488755885394985	2.8	4.683353027071794
2.85	3.185927593035637	2.85	3.7941505718359116	2.85	4.532978678110054	2.85	3.1878565229982456	2.85	3.800874620429312	2.85	4.548015733541497	2.85	3.1936497977107234	2.85	3.820243303523699	2.85	4.589414135447738	2.85	3.2033272619359217	2.85	3.8503052505499444	2.85	4.647582179075267	2.85	3.2169220436455888	2.85	3.8888768836887038	2.85	4.7159267483161535
2.9	3.2345304920235134	2.9	3.838676403179263	2.9	4.572660958133375	2.9	3.2363654774795276	2.9	3.845041765722639	2.9	4.586939989619734	2.9	3.241882322154964	2.9	3.863440831380824	2.9	4.6264182324148395	2.9	3.2511163558367824	2.9	3.892163084410512	2.9	4.682511505233493	2.9	3.2641243485015026	2.9	3.9292600370349406	2.9	4.749018690046049
2.95	3.28317449749883	2.95	3.883383496549821	2.95	4.612707585925428	2.95	3.2849209042820693	2.95	3.889412381162499	2.95	4.6262699835862096	2.95	3.2901765896288295	2.95	3.9068952022986787	2.95	4.663901794241128	2.95	3.29899011937222	2.95	3.934336152747841	2.95	4.717951159761501	2.95	3.3114388255881715	2.95	3.970003507251672	2.95	4.782613397003379
3.	3.331855800684269	3.	3.9282563364782637	3.	4.6530846284647325	3.	3.333518616533063	3.	3.9339694563192524	3.	4.665969742609174	3.	3.338527391611718	3.	3.9505866189735364	3.	4.701832613733303	3.	3.3469419654302697	3.	3.976803297816594	3.	4.753877284158203	3.	3.358857491416845	3.	4.011087018782689	3.	4.816695011283357
3.05	3.38057110533287	3.05	3.973281470950387	3.05	4.693762815686797	3.05	3.382154969406327	3.05	3.978698108497506	3.05	4.706007698979326	3.05	3.386930134633443	3.05	3.9944973894309275	3.05	4.740180874267136	3.05	3.394966002089911	3.05	4.019545127466375	3.05	4.790266607280805	3.05	3.406373109923406	3.05	4.052491528006513	3.05	4.851247427522721
3.1	3.429317548858438	3.1	4.0184471819664696	3.1	4.73471680541177	3.1	3.4308267791353977	3.1	4.023585266064556	3.1	4.746356143027645	3.1	3.4353807551428424	3.1	4.038611671880201	3.1	4.778919065985273	3.1	3.4430569459280655	3.1	4.062543868868987	3.1	4.827096592329024	3.1	3.4539791099540427	3.1	4.094199178116679	3.1	4.8862544345824235
3.15	3.4780926367555542	3.15	4.063743213788496	3.15	4.775924565269653	3.15	3.479531255348722	3.15	4.068619402946569	3.15	4.786990729138357	3.15	3.483875647480626	3.15	4.082915250667536	3.15	4.81802186929184	3.15	3.4912100474109904	3.15	4.1057832290988605	3.15	4.864345544130791	3.15	3.501669512881115	3.15	4.13619324633534	3.15	4.921699842055924
3.2	3.526894187888841	3.2	4.109160548254962	3.2	4.817366856238056	3.2	3.5282659443538247	3.2	4.113790315805652	3.2	4.827890035960857	3.2	3.5324116027671373	3.2	4.127395340230772	3.2	4.857466019139607	3.2	3.53942102654991	3.2	4.149248264176049	3.2	4.901992682246456	3.2	3.5494388690324232	3.2	4.178458086358742	3.2	4.957567590797773
3.25	3.5757202887029957	3.25	4.154691218522559	3.25	4.859026802787558	3.25	3.577028681449659	3.25	4.159088936756501	3.25	4.869035178726382	3.25	3.58098575690547	3.25	4.17204041395294	3.25	4.897230160125201	3.25	3.5876860172879694	3.25	4.19292525740241	3.25	4.9400181854124625	3.25	3.597282201787366	3.25	4.220979068308059	3.25	4.993841847383408
3.3	3.6245692547795234	3.3	4.200328154221614	3.3	4.900889535876172	3.3	3.625817550707561	3.3	4.204507175657306	3.3	4.910409469869313	3.3	3.6295955462176055	3.3	4.216840054956982	3.3	4.937294699567535	3.3	3.636001519327313	3.3	4.236801607270679	3.3	4.978403212548739	3.3	3.645194958344575	3.3	4.263742517929816	3.3	5.030507082973088
3.35	3.673439598464043	3.35	4.246065052338706	3.35	4.942941896638064	3.35	3.67463085095037	3.35	4.250037787015384	3.35	4.951998123395625	3.35	3.6782386694896236	3.35	4.261784826111069	3.35	4.977641663504891	3.35	3.684364356307679	3.35	4.28086572484834	3.35	5.017129905073185	3.35	3.693172966298358	3.35	4.306735656351749	3.35	5.067548137466649
3.4	3.7223300015260428	3.4	4.291896269215226	3.4	4.985172190286454	3.4	3.7234670668914926	3.4	4.295674257396465	3.4	4.993787998262059	3.4	3.726913055412897	3.4	4.3068661567769615	3.4	5.018254558831035	3.4	3.732771639417808	3.4	4.325106940289713	3.4	5.056181374692274	3.4	3.741212395277144	3.4	4.3499465413436464	3.4	5.104950270116094
3.45	3.7712392920036715	3.45	4.337816729919502	3.45	5.0275699813455175	3.45	3.7723248445827506	3.45	4.341410709935124	3.45	5.035767376183783	3.45	3.775616834580613	3.45	4.352076244104616	3.45	5.059118243512961	3.45	3.78122073566327	3.45	4.369515417975805	3.45	5.095541680234497	3.45	3.7893097229978303	3.45	4.393364010748091	3.45	5.1426991979299235
3.5	3.8201664245395066	3.5	4.383821851950963	3.5	5.070125922769994	3.5	3.821202970470948	3.5	4.3872418231320545	3.5	5.077925769618125	3.5	3.824348315340153	3.5	4.397407966938053	3.5	5.100218805906275	3.5	3.8297092401335644	3.5	4.414082079695493	3.5	5.135195796507946	3.5	3.8374617051770064	3.5	4.436977628522337	3.5	5.180781123277481
3.55	3.8691104636370226	3.55	4.429907480799978	3.55	5.112831612778817	3.55	3.870100353485657	3.55	4.433162761610006	3.55	5.120253756078824	3.55	3.873105962917934	3.55	4.44285481064121	3.55	5.141543453532584	3.55	3.878234951711308	3.55	4.458798535243456	3.55	5.175129577622165	3.55	3.885665348815376	3.55	4.480777633659533	3.55	5.219182752104974
3.6	3.918070569367617	3.6	4.476069835342789	3.6	5.155679474319465	3.6	3.9190160096802704	3.6	4.479169116900922	3.6	5.1627428353604214	3.6	3.9218883813287233	3.6	4.488410801373593	3.6	5.1830804112410656	3.6	3.9267958517502946	3.6	4.503657019804694	3.6	5.2153297167325166	3.6	3.9339178884365134	3.6	4.524754892125974	3.6	5.257891304125914
3.65	3.9670459851394995	3.65	4.522305461419055	3.65	5.198662653004521	3.65	3.967949049029649	3.65	4.525256856666766	3.65	5.205385306662415	3.65	3.970694297660283	3.65	4.534070448542813	3.65	5.224818828390888	3.65	3.9753900853196704	3.65	4.548650337511588	3.65	5.255783703748585	3.65	3.9822167649170153	3.65	4.568900851852925	3.65	5.296894516264126
3.7	4.016036027206017	3.7	4.568611192237098	3.7	5.241774930138117	3.7	4.016898664054168	3.7	4.571422281028015	3.7	5.248174162980358	3.7	4.019522548389338	3.7	4.579828694334856	3.7	5.266748694520007	3.7	4.024015944670821	3.7	4.593771810589171	3.7	5.2964797821960845	3.7	4.030559606593257	3.7	4.613207500750038	3.7	5.336180640520616
3.75	4.065040075645271	3.75	4.614984114493085	3.75	5.285010648095858	3.75	4.065864119994493	3.75	4.6176619848971185	3.75	5.291103000469177	3.75	4.068372067438958	3.75	4.6256808693747145	3.75	5.308860762876268	3.75	4.072671854633614	3.75	4.63901523354191	3.75	5.337406906130715	3.75	4.078944212371341	3.75	4.657667327656588	3.75	5.375738437317171
3.8	4.114057566587291	3.8	4.661421539286119	3.8	5.328364645855542	3.8	4.1148447463063365	3.8	4.663972825398231	3.8	5.334165940781085	3.8	4.117241875732351	3.8	4.671622653701671	3.8	5.35114648115393	3.8	4.121356359690779	3.8	4.684374831876846	3.8	5.378554697766002	3.8	4.127368536602571	3.8	4.702273286112279	3.8	5.415557165247447
3.85	4.163087985501673	3.85	4.707920977070544	3.85	5.371832202913778	3.85	4.1638399292815125	3.85	4.710351893606246	3.85	5.377357564638439	3.85	4.166131072035557	3.85	4.717650042357276	3.85	5.393597928783707	3.85	4.170068112514991	3.85	4.729845224900731	3.85	5.419913406288592	3.85	4.175830675517488	3.85	4.7470187608071095	3.85	5.45562656804639
3.9	4.212130861388734	3.9	4.754480116016606	3.9	5.415408990180408	3.9	4.212849105632265	3.9	4.7567964899632615	3.9	5.420672855124744	3.9	4.2150388249128286	3.9	4.763759314981968	3.9	5.436207760153651	3.9	4.218805863783424	3.9	4.775421392170965	3.9	5.461473868186478	3.9	4.224328855038038	3.9	4.791897536556987	3.9	5.49593685947488
3.95	4.2611857617422215	3.95	4.801096803256985	3.95	5.459091026731104	3.95	4.261871756901376	3.95	4.80330410283421	3.95	5.464107149368503	3.95	4.263964365644702	3.95	4.809947008900382	3.95	5.478969153181418	3.95	4.267568453110268	3.95	4.82109864322051	3.95	5.5032274693014855	3.95	4.272861419810337	3.95	4.836903769645871	3.95	5.536478706711012
4.	4.310252288172337	4.	4.847769028583743	4.	5.502874641529938	4.	4.310907404581694	4.	4.849872389749127	4.	5.507656097459613	4.	4.312906981980832	4.	4.8562098952475194	4.	5.5218757627088095	4.	4.316354800959482	4.	4.866872590214987	4.	5.545166108730848	4.	4.3214268233202535	4.	4.882031961374401	4.	5.577243212743682
4.05	4.359330072595088	4.05	4.894494910231905	4.05	5.5467564394177735	4.05	4.359955605846484	4.05	4.896499160950681	4.05	5.551315627580278	4.05	4.361866012618126	4.05	4.9025449577497415	4.05	5.564921678241859	4.05	4.365163901418763	4.05	4.912739123235249	4.05	5.587282164638367	4.05	4.370023618971139	4.05	4.927276933657749	4.05	5.61822189817875

==> anc/Figure7_Hydro_Mode_Analytic.dat <==
0.	0.	0.
0.01	-0.00005	-0.0000489526918
0.02	-0.0002	-0.0001958107672
0.03	-0.00045	-0.0004405742262
0.04	-0.0008	-0.0007832430688
0.05	-0.0012500000000000002	-0.0012238172950000002
0.06	-0.0018	-0.0017622969048
0.07	-0.0024500000000000004	-0.0023986818982000002
0.08	-0.0032	-0.0031329722752
0.09	-0.00405	-0.0039651680358
0.1	-0.005000000000000001	-0.004895269180000001
0.11	-0.00605	-0.0059232757078
0.12	-0.0072	-0.0070491876192
0.13	-0.008450000000000001	-0.008273004914200001
0.14	-0.009800000000000001	-0.009594727592800001
0.15	-0.01125	-0.011014355654999999
0.16	-0.0128	-0.0125318891008
0.17	-0.014450000000000003	-0.014147327930200002
0.18	-0.0162	-0.0158606721432
0.19	-0.01805	-0.0176719217398
0.2	-0.020000000000000004	-0.019581076720000003
0.21	-0.022049999999999997	-0.021588137083799995
0.22	-0.0242	-0.0236931028312
0.23	-0.02645	-0.0258959739622
0.24	-0.0288	-0.0281967504768
0.25	-0.03125	-0.030595432375
0.26	-0.033800000000000004	-0.033092019656800004
0.27	-0.03645	-0.0356865123222
0.28	-0.039200000000000006	-0.038378910371200003
0.29	-0.04205	-0.041169213803799995
0.3	-0.045	-0.044057422619999995
0.31	-0.04805	-0.0470435368198
0.32	-0.0512	-0.0501275564032
0.33	-0.054450000000000005	-0.0533094813702
0.34	-0.05780000000000001	-0.056589311720800006
0.35000000000000003	-0.06125000000000001	-0.05996704745500001
0.36	-0.0648	-0.0634426885728
0.37	-0.06845	-0.0670162350742
0.38	-0.0722	-0.0706876869592
0.39	-0.07605	-0.0744570442278
0.4	-0.08000000000000002	-0.07832430688000001
0.41000000000000003	-0.08405000000000001	-0.0822894749158
0.42	-0.08819999999999999	-0.08635254833519998
0.43	-0.09244999999999999	-0.09051352713819999
0.44	-0.0968	-0.0947724113248
0.45	-0.10125	-0.099129200895
0.46	-0.1058	-0.1035838958488
0.47000000000000003	-0.11045000000000002	-0.10813649618620001
0.48	-0.1152	-0.1127870019072
0.49	-0.12004999999999999	-0.11753541301179998
0.5	-0.125	-0.1223817295
0.51	-0.13005	-0.1273259513718
0.52	-0.13520000000000001	-0.13236807862720001
0.53	-0.14045000000000002	-0.13750811126620002
0.54	-0.1458	-0.1427460492888
0.55	-0.15125000000000002	-0.14808189269500002
0.56	-0.15680000000000002	-0.15351564148480001
0.5700000000000001	-0.16245000000000004	-0.15904729565820003
0.58	-0.1682	-0.16467685521519998
0.59	-0.17404999999999998	-0.17040432015579998
0.6	-0.18	-0.17622969047999998
0.61	-0.18605	-0.1821529661878
0.62	-0.1922	-0.1881741472792
0.63	-0.19845000000000002	-0.19429323375420002
0.64	-0.2048	-0.2005102256128
0.65	-0.21125000000000002	-0.20682512285500002
0.66	-0.21780000000000002	-0.2132379254808
0.67	-0.22445000000000004	-0.21974863349020002
0.68	-0.23120000000000004	-0.22635724688320003
0.6900000000000001	-0.23805000000000004	-0.23306376565980003
0.7000000000000001	-0.24500000000000005	-0.23986818982000005
0.71	-0.25205	-0.24677051936379998
0.72	-0.2592	-0.2537707542912
0.73	-0.26644999999999996	-0.2608688946022
0.74	-0.2738	-0.2680649402968
0.75	-0.28125	-0.27535889137499997
0.76	-0.2888	-0.2827507478368
0.77	-0.29645	-0.2902405096822
0.78	-0.3042	-0.2978281769112
0.79	-0.31205000000000005	-0.30551374952380006
0.8	-0.32000000000000006	-0.31329722752000005
0.81	-0.32805000000000006	-0.32117861089980004
0.8200000000000001	-0.33620000000000005	-0.3291578996632
0.8300000000000001	-0.34445000000000003	-0.3372350938102
0.84	-0.35279999999999995	-0.3454101933407999
0.85	-0.36124999999999996	-0.35368319825499994
0.86	-0.36979999999999996	-0.36205410855279996
0.87	-0.37845	-0.37052292423419997
0.88	-0.3872	-0.3790896452992
0.89	-0.39605	-0.3877542717478
0.9	-0.405	-0.39651680358
0.91	-0.41405000000000003	-0.4053772407958
0.92	-0.4232	-0.4143355833952
0.93	-0.43245000000000006	-0.4233918313782
0.9400000000000001	-0.4418000000000001	-0.43254598474480005
0.9500000000000001	-0.45125000000000004	-0.441798043495
0.96	-0.4608	-0.4511480076288
0.97	-0.47045	-0.4605958771462
0.98	-0.48019999999999996	-0.47014165204719993
0.99	-0.49005	-0.4797853323318
1.	-0.5	-0.489526918

==> anc/Figure8_BulkViscosity_Cphi_num.dat <==
4199.902026706584	2.212846564357404e-14
741.744129431998	1.6536776114668728e-13
481.981413007164	2.853726667738102e-13
361.7946891597833	3.4777377576519427e-13
290.2702988164577	3.0855578652800935e-12
242.5101784181216	9.694046741574252e-12
208.29064551747553	2.1988304574903146e-11
182.54982298870223	4.139260655942032e-11
162.47778220027033	6.851084382593856e-11
146.3853486431885	1.0279151238969667e-10
133.19476209376228	1.4237167924905448e-10
122.18558342071175	1.8418431875088217e-10
112.85779064221676	2.2441341233753558e-10
104.8534091806962	2.5938120478834545e-10
97.90938700813356	3.139257707783288e-10
91.82807463495236	3.910668639310614e-10
86.45808172188639	4.82347183121002e-10
81.6814882434892	5.898197745623327e-10
77.4050773108425	7.156512154022445e-10
73.55418720745908	8.620218247246433e-10
70.0683127924437	1.0309867329207366e-9
66.89790170894663	1.2161930066290054e-9
64.00198309171893	1.425146485074106e-9
61.346386836667925	1.6599000516157505e-9
58.90238865999372	1.9225760283595864e-9
56.64566670823497	2.2153385737029736e-9
54.55548922012257	2.540357770448143e-9
52.614075668118446	2.898767106543671e-9
50.80608964017708	3.2911795256710007e-9
49.11823281893736	3.721642206937618e-9
47.53891729983017	4.1925510332466485e-9
46.05799916264668	4.706350267380817e-9
44.66656034124581	5.265516176704822e-9
43.35672887590683	5.8725371717141954e-9
42.12152989306545	6.528574856713439e-9
40.95476135381342	7.236528821679092e-9
39.85088989754646	7.999700825320096e-9
38.804963088558075	8.820852848822093e-9
37.812535128872746	9.70278796791331e-9
36.869603686519795	1.0648339190795138e-8
35.97255594605603	1.1660356452122696e-8
35.11812234790639	1.2740192109078863e-8
34.30333676773668	1.3892114757238895e-8
33.52550211361234	1.5119209936158315e-8
32.78216050003624	1.6424608210402677e-8
32.07106730388653	1.781147798892991e-8
31.39016852532211	1.9283017289090227e-8
30.73758097268171	2.0842055253876077e-8
30.11157486876855	2.249136076880369e-8
29.510558540201735	2.4235051698198503e-8
28.933064904484606	2.607658264372059e-8
28.37773951325252	2.8019450067091328e-8
27.84332994655547	3.0067186588618925e-8
27.3286763833653	3.2223354586242525e-8
26.832703198878516	3.4490864020779376e-8
26.354411460495083	3.687362242411018e-8
25.892872212302244	3.9375720151892514e-8
25.447220453064876	4.2000975561905427e-8
25.016649725580457	4.475324686986938e-8
24.60040724619263	4.7636427479842475e-8
24.197789512579597	5.065444082273959e-8
23.80813833590625	5.3810338065452425e-8
23.430837250263185	5.7108995431318534e-8
23.065308258192093	6.055454787316218e-8
22.71100887615907	6.415117241272802e-8
22.367429448211904	6.790308457229302e-8
22.034090699844274	7.181453445799126e-8
21.71054150737523	7.588953976077229e-8
21.39635686101403	8.013212260473619e-8
21.091136002266825	8.454722141726792e-8
20.794500718523675	8.913932653368529e-8
20.506093779563447	9.391296890072636e-8
20.22557750238888	9.887271699483708e-8
19.952632432266935	1.0402317347449647e-7
19.686956129145237	1.0936848640818481e-7
19.42826204974984	1.149135601527749e-7
19.176278516678774	1.2066342536833954e-7
18.930747766693617	1.2662292305923597e-7
18.691425071200232	1.327969337316355e-7
18.458077922610624	1.3919037469674243e-7
18.230485280899124	1.4580819716538898e-7
18.008436875220998	1.5265470850502877e-7
17.79173255595477	1.5973562361149366e-7
17.580181692972314	1.6705608905188867e-7
17.373602616332946	1.7462129224819409e-7
17.171822095953456	1.8243645925347046e-7
16.974674857121514	1.9050685236553177e-7
16.782003129003954	1.9883756014043564e-7
16.59365622355865	2.0743369641499705e-7
16.40949014248705	2.163011028072869e-7
16.22936721007374	2.254452693655946e-7
16.053155729944486	2.3487172606726352e-7
15.880729663945177	2.445860408200025e-7
15.711968331495665	2.545938173301532e-7
15.54675612791204	2.649002998787426e-7
15.384982260314624	2.7551136564817495e-7
15.226540499855163	2.8643299338138056e-7
15.071328949097751	2.9767101291635286e-7
14.91924982348368	3.0923129325475866e-7
14.770209245895284	3.211197407526028e-7
14.62411705341143	3.3334229720030573e-7
14.480886615419292	3.459043799445085e-7
14.340434662311182	3.58812589023529e-7
14.202681124054548	3.7207305061863085e-7
14.06754897797768	3.856919309889055e-7
13.934964105163449	3.996754349138867e-7
13.80485515488745	4.1402980404520714e-7
13.67715341658102	4.2876113922313594e-7
13.551792698835358	4.4387557562740764e-7
13.428709214999175	4.5937986917129307e-7
13.30784147495497	4.752804800355594e-7
13.18913018268757	4.915839078056451e-7
13.072518139286705	5.082966900391018e-7
12.957950151050138	5.254254007554291e-7
12.845372942377384	5.429763110845998e-7
12.734735073164767	5.609562486279862e-7
12.62598686043304	5.793721288583216e-7
12.519080303936878	5.982307430053777e-7
12.41396901552154	6.175389211214032e-7
12.310608152009083	6.373035307574451e-7
12.208954351409606	6.575314755728145e-7
12.108965672267013	6.782292089033021e-7
12.010601535961225	6.994042241843339e-7
11.91382267179983	7.210636014809236e-7
11.818591064743245	7.432144603429454e-7
11.72486990561713	7.658639586340455e-7
11.63262354367519	7.890192913035672e-7
11.54181744138377	8.126875337437044e-7
11.452418131307777	8.368758002685985e-7
11.364393174985157	8.615917561095547e-7
11.277711123683284	8.868428076409089e-7
11.192341480937941	9.126364001958243e-7
11.108254666780912	9.389800169726562e-7
11.025421983568153	9.658811778913785e-7
10.943815583325632	9.933471377725176e-7
10.863408436534542	1.021385655206879e-6
10.78417430228279	1.0500045679970303e-6
10.706087699713194	1.079211606399863e-6
10.629123880703142	1.109014539163082e-6
10.553258803714542	1.1394211725007654e-6
10.478469108755467	1.1704393490248835e-6
10.404732093399142	1.2020765119334222e-6
10.332025689808415	1.2343410449586429e-6
10.260328442716855	1.2672409609754682e-6
10.18961948832035	1.3007843118541244e-6
10.11987853403549	1.3349791875363232e-6
10.051085839083711	1.3698337150729721e-6
9.983222195861947	1.4053559169086953e-6
9.916268912062947	1.4415538569360982e-6
9.850207793510382	1.4784361003845851e-6
9.785021127675376	1.5160109800423118e-6
9.720691667843406	1.5542868672627185e-6
9.657202617901708	1.593272171092662e-6
9.59453761771891	1.6329753373660936e-6
9.532680729090277	1.6734045740475298e-6
9.471616422223198	1.7145685539585154e-6
9.41132956273875	1.7564760231571788e-6
9.351805399166695	1.7991356322985134e-6
9.293029550911871	1.8425560702127624e-6
9.23498799667177	1.8867460630806646e-6
9.177667063285334	1.9317143735778247e-6
9.121053414994474	1.9774694023325103e-6
9.065134043100858	2.024020416453297e-6
9.0098962560006	2.071376343958025e-6
8.955327669581225	2.119546151438338e-6
8.901416197965588	2.168538843305418e-6
8.848150044588039	2.2183634610083116e-6
8.795517693589082	2.2690289525353873e-6
8.743507901515544	2.320544308782232e-6
8.69210968931324	2.3729189846925862e-6
8.641312334600675	2.4261622227573386e-6
8.591105364212083	2.4802833036785165e-6
8.54147854699863	2.535291545651896e-6
8.492421886878159	2.5911963036245683e-6
8.443925616122788	2.6480067153370562e-6
8.395980188875349	2.70573235326332e-6
8.348576274885328	2.7643828587324468e-6
8.30170475345604	2.8239677869468183e-6
8.255356707594448	2.8844967309863193e-6
8.209523418355838	2.9459793211247062e-6
8.164196359376056	3.008425224123294e-6
8.119367191583615	3.071843773431078e-6
8.075027758085355	3.136245111398065e-6
8.031170079218635	3.2016390660635665e-6
7.987786347763869	3.268035503668157e-6
7.94486892431158	3.3354443280216393e-6
7.902410332777831	3.4038754798506483e-6
7.860403256062883	3.4733388150821374e-6
7.818840531847402	3.543844233407757e-6
7.777715148521608	3.6154020693485286e-6
7.737020241241904	3.6880224607015002e-6
7.69674908811103	3.761715583151924e-6
7.6568951064765685	3.836491649668503e-6
7.617451849344161	3.912360909879758e-6
7.578413001900819	3.989333412486723e-6
7.539772378144721	4.067419616788696e-6
7.501523917617547	4.146630047579912e-6
7.463661682235832	4.2269751508724425e-6
7.426179853217765	4.3084654102753814e-6
7.389072728102174	4.391111346415265e-6
7.3523347178563965	4.474923516339215e-6
7.315960344070079	4.559912166648956e-6
7.279944236231854	4.646088306591675e-6
7.24428112908601	4.73346265105482e-6
7.208965860066621	4.822045952791412e-6
7.173993366806238	4.9118490018796745e-6
7.139358684716864	5.002882625166933e-6
7.105056944640587	5.095157571641618e-6
7.071083370567717	5.188684634553589e-6
7.03743327741995	5.283475018376671e-6
7.004102068896735	5.3795397436029475e-6
6.971085235382386	5.47688986831487e-6
6.938378351912251	5.575536487665645e-6
6.905977076195713	5.675490733344976e-6
6.873877146694555	5.7767635493065126e-6
6.842074380754512	5.87936627025773e-6
6.810564672788526	5.983310293733814e-6
6.779343992509959	6.088606944460474e-6
6.748408383214187	6.195267584495424e-6
6.717753960107123	6.3033036127281614e-6
6.687376908678895	6.412726464366208e-6
6.657273483121707	6.523547282846414e-6
6.627440004790111	6.635777936161069e-6
6.5978728607024575	6.749430014394174e-6
6.568568502082413	6.864515145188286e-6
6.5395234429391165	6.981044993274767e-6
6.510734258684859	7.099031259991754e-6
6.482197584789071	7.218485574512494e-6
6.453910115467709	7.339419610541859e-6
6.4258686024065845	7.461845433487644e-6
6.398069853518098	7.585774935329481e-6
6.3705107317299365	7.711220045359734e-6
6.343188153804955	7.838192729730272e-6
6.316099089191433	7.966704990987186e-6
6.289240558902542	8.096768654862716e-6
6.262609634424313	8.228395921198197e-6
6.236203436651326	8.361599050487098e-6
6.210019134849109	8.496390235370266e-6
6.184053945642651	8.632781705568958e-6
6.158305132030136	8.770785727446686e-6
6.132770002421224	8.910414603560278e-6
6.107445909699294	9.051680360254031e-6
6.082330250306582	9.194595716456584e-6
6.057420463352089	9.339173127005396e-6
6.032714029741085	9.485425084011702e-6
6.008208471325989	9.633364116446886e-6
5.983901350077826	9.783002789718524e-6
5.9597902672776755	9.934353601825033e-6
5.93587286272768	0.000010087429095419346
5.912146813980904	0.000010242242188418403
5.888609835589617	0.000010398805634201625
5.865259678371514	0.000010557132223199982
5.842094128693278	0.00001071723478249508
5.819111007771059	0.000010879126175409127
5.796308170987427	0.000011042819097645244
5.7736835072243435	0.00001120832660483672
5.751234938211664	0.000011375661811454855
5.728960417890797	0.000011544837768296687
5.706857931793098	0.000011715867562999185
5.684925496432644	0.0000118887643196506
5.663161158712853	0.000012063541198393249
5.641562995346823	0.000012240211096320228
5.620129112290816	0.000012418787575872105
5.598857644190575	0.000012599283947167891
5.57774675384031	0.000012781713557333214
5.556794631653666	0.000012966089790131643
5.53599949514684	0.000013152426065587666
5.5153595884330135	0.000013340735740343317
5.494873181728241	0.000013531032215719387
5.474538570868185	0.000013723329254260096
5.454354076835686	0.000013917640461560069
5.434318045298587	0.000014113979480016651
5.4144288461578745	0.00001431235998847241
5.39468487310553	0.0000145127957018488
5.375084543192233	0.00001471530017528809
5.355626296404296	0.00001491988731163843
5.336308595249778	0.000015126571071045421
5.317129924353663	0.000015335365353543878
5.298088790061552	0.00001554628409577681
5.279183720051987	0.000015759341270647222
5.26041326295697	0.000015974550886962634
5.241775987990603	0.000016191926701750796
5.223270484585563	0.00001641148311391566
5.204895362037258	0.000016633234280173198
5.18664924915551	0.000016857194393992065
5.168530793923493	0.000017083377685262113
5.150538663163837	0.000017311798419955683
5.132671542211624	0.000017542470804106627
5.114928134594275	0.000017775409088384348
5.097307161717993	0.00001801062787255779
5.079807362560613	0.000018248141605985207
5.062427493370876	0.000018487964774589067
5.045166327373794	0.00001873011190053337
5.028022654482058	0.00001897459754189385
5.010995281013226	0.00001922143610371553
4.9940830294127885	0.000019470642328113456
4.977284737982703	0.000019722231013171407
4.960599260615429	0.00001997621689992735
4.94402546653334	0.000020232614765802096
4.927562240033279	0.000020491439424284802
4.911208480236255	0.00002075270572461215
4.89496310084209	0.000021016428273972865
4.878825029888897	0.000021282622301031873
4.862793209517411	0.000021551302801058398
4.846866595739744	0.000021822484805830896
4.831044158212934	0.000022096183383335782
4.8153248800167185	0.000022372413637460782
4.799707757435709	0.00002265119061512168
4.78419179974581	0.000022932529407779283
4.7687760290047425	0.00002321644544543909
4.753459479846593	0.00002350295401336941
4.7382411992803934	0.000023792070433171423
4.723120246492426	0.000024083810062485413
4.708095692652432	0.000024378188294691602
4.693166620723469	0.000024675220375986496
4.678332125275297	0.000024974921880322126
4.663591312301453	0.000025277308436458383
4.648943299039628	0.000025582395618759117
4.634387213795506	0.000025890199037750655
4.6199221957698855	0.00002620073433983488
4.605547394889024	0.000026514017206997417
4.591261971638122	0.00002683006308763093
4.5770650968979565	0.00002714888803376579
4.562955951784502	0.000027470507871704388
4.548933727491473	0.000027794938464021523
4.5349976251358735	0.0000281221957092894
4.521146855606258	0.00002845229554179755
4.5073806394138325	0.00002878525384142837
4.49369820654628	0.00002912108653248584
4.480098796324192	0.000029459809868577437
4.46658165726017	0.000029801439963516053
4.453146046920368	0.000030145992967220557
4.439791231788674	0.000030493485065447147
4.4265164871331875	0.000030843932479514986
4.4133210968752	0.00003119735128864539
4.400204353460424	0.00003155375789162344
4.387165557732584	0.000031913168741016525
4.374204018809203	0.000032275600237292445
4.361319053959645	0.00003264106881686347
4.348509988485207	0.00003300959095182328
4.335776155601453	0.00003338118314967899
4.323116896322483	0.000033755861691713634
4.310531559347319	0.000034133643447195556
4.298019500948245	0.000034514545066366644
4.285580084861058	0.00003489858323550978
4.273212682177252	0.00003528577467669479
4.260916671238057	0.00003567613614752138
4.248691437530339	0.000036069684353402374
4.23653637358419	0.00003646643604402437
4.224450878872418	0.000036866408290261046
4.2124343597116045	0.00003726961802750214
4.200486229164974	0.000037676082227019345
4.18860590694684	0.000038085817895718226
4.176792819328675	0.00003849884207588638
4.165046399046801	0.000038915171672139967
4.153366085211612	0.000039334823901443645
4.141751323218338	0.00003975781603362917
4.130201564659266	0.00004018416528841715
4.118716267237474	0.000040613888921255735
4.107294894682	0.00004104700422307713
4.095936916664335	0.000041483528520051125
4.084641808716464	0.00004192347891854694
4.073409052150089	0.000042366873099172964
4.062238133977302	0.00004281372852936542
4.051128546832482	0.00004326406271237173
4.040079788895569	0.00004371789318701567
4.0290913638164545	0.00004417523752745902
4.01816278064074	0.000044636113257593236
4.00729355373664	0.00004510053794541846
3.9964832027230313	0.00004556852947298991
3.9857312523987596	0.00004604010559063029
3.975037232673013	0.000046515284084321325
3.9644006784968306	0.000046994082775473
3.9538211297957258	0.000047476519520690286
3.9432981314033944	0.00004796261204275097
3.93283123299642	0.00004845237837043302
3.9224199890301024	0.00004894583658455822
3.912063958675236	0.00004944300471755059
3.901762705755951	0.000049943900837343766
3.891515798688463	0.000050448543047155335
3.8813228104208704	0.00005095694948525642
3.871183318373783	0.00005146913807570176
3.8610969043820313	0.00005198512730473874
3.851063154637147	0.000052504935450535715
3.841081659630812	0.00005302858082684279
3.831152014099189	0.00005355608178277365
3.821273816968079	0.00005408745670258315
3.811446671298956	0.00005462272392189904
3.8016701842358014	0.00005516190182027996
3.791943966952807	0.00005570500908508811
3.782267634602846	0.000056252064275199335
3.772640806266712	0.00005680308598492425
3.7630631049031917	0.00005735809284379324
3.753534157299837	0.00005791710351633814
3.744053594024533	0.00005848013653658061
3.734621049377775	0.000059047210738981305
3.7252361613456495	0.000059618345009300274
3.715898571553571	0.00006019355818636139
3.706607925220683	0.000060772869144278365
3.6973638711149346	0.00006135629679224334
3.6881660615088534	0.0000619438600743123
3.67901415213596	0.00006253557772514153
3.669907802147849	0.00006313146903108676
3.660846674071875	0.00006373155307481678
3.651830433769535	0.00006433584897435195
3.6428587503953644	0.00006494437588285969
3.6339312963564985	0.00006555715298844689
3.625047747272863	0.0000661741994319827
3.616207781937878	0.0000667955343980819
3.607411082279754	0.00006742117737371835
3.5986573333233927	0.00006805114772015713
3.5899462231528005	0.00006868546483387107
3.581277442874069	0.00006932414814633975
3.572650686578884	0.00006996721712384431
3.564065651308555	0.00007061469110498387
3.55552203701858	0.00007126658972396819
3.5470195465437073	0.00007192293266562864
3.538557885563508	0.00007258373956908775
3.5301367625684414	0.00007324903010853404
3.521755888826386	0.00007391882399302378
3.513414978349664	0.00007459314096627978
3.5051137478625507	0.00007527200056672689
3.4968519167691974	0.00007595542287544873
3.4886292071220617	0.00007664342777357339
3.480445343590737	0.000077336035177349
3.472300053431271	0.00007803326503794922
3.464193066455853	0.0000787351373412787
3.4561241150029796	0.00007944167202715556
3.4480929339080246	0.00008015288907895357
3.44009926047418	0.00008086880877771807
3.4321428344438734	0.00008158945128111794
3.424223397970527	0.00008231483678180072
3.416340695590707	0.00008304498550720152
3.408494474196698	0.00008377991771935065
3.4006844830094343	0.00008451965355495735
3.392910473551753	0.00008526421344221601
3.3851721996221396	0.00008601361785932205
3.3774694172687045	0.00008676788723976452
3.369801884763574	0.00008752704205187048
3.3621693625776308	0.0000882911027986179
3.3545716133555894	0.00008906009001744587
3.347008401891406	0.00008983402404391402
3.339479495104045	0.00009061292574859133
3.33198466201352	0.00009139681580518726
3.324523673717325	0.00009218571492229458
3.3170963033671215	0.00009297964384320693
3.3097023261458083	0.00009377862334573178
3.3023415192448016	0.00009458267416251109
3.2950136618417147	0.00009539181706955036
3.2877185350782767	0.00009620607313656857
3.2804559220385783	0.00009702546331180922
3.273225607727563	0.00009785000857825983
3.2660273790498597	0.00009867972995347048
3.2588610247888403	0.00009951464848937247
3.2517263355860058	0.0001003547851144864
3.2446231039205764	0.00010120016104537367
3.237551124089451	0.00010205079754803238
3.230510192187313	0.00010290671584453463
3.2235001060870707	0.00010376793719155716
3.2165206654205263	0.00010463448288020518
3.209571671559323	0.00010550637423583105
3.202652927596109	0.0001063836323846558
3.1957642383259395	0.00010726627898162994
3.188905410227956	0.00010815433548731117
3.182076251447283	0.00010904782339689911
3.1752765717771454	0.00010994676424006225
3.1685061826412317	0.00011085117958076255
3.16176489707628	0.00011176109093848496
3.1550525297148773	0.00011267651987588861
3.1483688967684946	0.00011359748824610945
3.1417138160107334	0.00011452401778227682
3.135087106760773	0.00011545613025202497
3.128488589867027	0.00011639384745731999
3.121918087691045	0.00011733719123428788
3.1153754240915585	0.00011828618329710194
3.1088604244087734	0.00011924084564521881
3.102372915448846	0.00012020120032701891
3.095912725468532	0.00012116726934751373
3.089479684160077	0.00012213907474608183
3.083073622636242	0.00012311663859630026
3.0766943734155645	0.00012409998300577196
3.07034177040774	0.00012508912988504426
3.0640156488992885	0.00012608410166849247
3.0577158455392484	0.0001270849205979293
3.051442198325217	0.00012809160894956454
3.04519454658943	0.0001291041890338384
3.0389727309850523	0.00013012268319525635
3.0327765934727173	0.0001311471137343041
3.0266059773070557	0.0001321775029944581
3.0204607270235875	0.00013321387360716274
3.0143406884256385	0.00013425624808488708
3.008245708571455	0.00013530464897436068
3.0021756357614873	0.0001363590988564093
2.996130319525841	0.00013741962034578888
2.9901096106118183	0.0001384862359363002
2.9841133609716755	0.000139558968404977
2.978141423750506	0.0001406378405773103
2.9721936532742546	0.0001417228752357535
2.966269905037888	0.00014281409519688418
2.9603700356937255	0.00014391152331124155
2.9544939030398636	0.00014501518246316244
2.948641366008791	0.0001461250953413121
2.9428122846560947	0.0001472412851547077
2.937006520149338	0.00014836377492097297
2.9312239347570372	0.0001494925876918801
2.9254643918378	0.0001506277465531886
2.9197277558295633	0.00015176927462448716
2.9140138922389913	0.00015291719498156459
2.9083226676309493	0.00015407153074302186
2.9026539496181583	0.00015523230531367988
2.897007606850941	0.00015639954197995757
2.8913835090070754	0.00015757326406228575
2.885781526781801	0.0001587534949149487
2.8802015318779013	0.00015994025792592548
2.874643396995952	0.00016113357636275837
2.8691069958246405	0.00016233347377491358
2.8635922030311995	0.00016353997375989743
2.8580988942519823	0.00016475309987227203
2.8526269460831237	0.00016597287570047615
2.847176236071304	0.00016719932486666757
2.8417466427046483	0.00016843247102656618
2.8363380454036817	0.00016967233764088354
2.8309503245124383	0.0001709189486887022
2.825583361289662	0.00017217232795818983
2.820237037900058	0.0001734324992714072
2.814911237405724	0.00017469948648415624
2.80960584375761	0.0001759733134858267
2.8043207417871177	0.00017725400412197206
2.799055817197768	0.00017854158228079874
2.793810956556994	0.0001798360721357833
2.7885860472879815	0.00018113749774209174
2.783380977661667	0.00018244588318864808
2.7781956367887277	0.00018376125259798566
2.7730299146117874	0.00018508363012608906
2.767883701897597	0.00018641303980851452
2.762756890229364	0.00018774950596223068
2.757649371999153	0.00018909305295187857
2.752561040400358	0.00019044370509899584
2.747491789420295	0.00019180148675874455
2.7424415138328246	0.00019316642231976167
2.7374101091911025	0.00019453853620400553
2.732397471820382	0.00019591785263830804
2.727403498810923	0.00019730439636751732
2.7224280880109295	0.0001986981919452895
2.7174711380196364	0.00020009926395891974
2.7125325481803944	0.00020150763702919306
2.707612218573918	0.0002029233358102363
2.702710050011505	0.00020434638491203565
2.697825944028419	0.00020577680898708797
2.692959802877304	0.00020721463297307865
2.688111529521668	0.00020865988168895016
2.6832810276294468	0.00021011257998714965
2.6784682015666452	0.00021157275275348125
2.6736729563910244	0.00021304042490695945
2.6688951978458926	0.00021451562124562404
2.66413483235391	0.00021599836684928824
2.6593917670110288	0.0002174886868451196
2.6546659095804173	0.00021898660631675438
2.6499571684865355	0.00022049215038120077
2.6452654528092125	0.00022200534418869027
2.640590672277804	0.00022352621292253357
2.635932737265421	0.00022505478156995877
2.6312915587832104	0.00022659107563761656
2.6266670484747	0.0002281351204398762
2.622059118610218	0.000229686941324487
2.6174676820813207	0.00023124656367243918
2.6128926523953613	0.0002328140128978161
2.6083339436700355	0.00023438931436996156
2.603791470628032	0.00023597249350061427
2.5992651485917264	0.00023756357598757192
2.594754893477937	0.00023916258740888514
2.5902606217927246	0.00024076955337585455
2.585782250626236	0.00024238449953289072
2.5813196976476456	0.00024400745155736458
2.5768728811001083	0.00024563843500452834
2.5724417197957674	0.00024727747571272703
2.568026133110848	0.00024892459956740785
2.5636260409807594	0.0002505798324097561
2.5592413638952745	0.0002522432001140765
2.554872022893753	0.0002539147285876508
2.550517939560405	0.0002555944437705939
2.5461790360196295	0.00025728237140505575
2.541855234931355	0.0002589785377559724
2.537546459486481	0.0002606829688940054
2.5332526334023266	0.00026239569092294344
2.5289736809181487	0.0002641167299795663
2.5247095267906783	0.00026584611223349813
2.520460096289756	0.00026758386380870106
2.516225315193942	0.00026933001087145307
2.5120051097862137	0.00027108457987602106
2.5077994068497302	0.00027284759715528816
2.5036081336635614	0.0002746190890751375
2.499431217998539	0.00027639908203430994
2.495268588113103	0.00027818760246426755
2.4911201727492203	0.0002799846766725363
2.4869859011283153	0.00028179033125213463
2.482865702947267	0.0002836045928429976
2.4787595083744085	0.00028542748803974066
2.4746672480456327	0.00028725904346985065
2.470588853060467	0.0002890992857935428
2.4665242549782262	0.0002909482417036292
2.4624733858141923	0.00029280593769203826
2.458436178035835	0.0002946724007790475
2.45441256455908	0.0002965476577876545
2.4504024787445844	0.00029843173557373895
2.4464058543940777	0.00030032466102592376
2.4424226257467416	0.0003022264610654367
2.4384527274755827	0.00030413716256655853
2.4344960946839063	0.00030605679244585343
2.430552662901765	0.00030798537791099594
2.426622368082484	0.0003099229460459315
2.4227051465991822	0.0003118695239673624
2.4188009352413764	0.0003138251388246058
2.4149096712115785	0.00031578981779946337
2.4110312921219195	0.0003177635879472366
2.407165735990868	0.0003197464766123372
2.4033129412398937	0.00032173851118599166
2.39947284669024	0.0003237397190126758
2.3956453915596785	0.0003257501274694981
2.391830515459313	0.0003277697639660606
2.3880281583904304	0.0003297986559443229
2.384238260741328	0.0003318368306412914
2.38046076328426	0.0003338843158303613
2.3766956071723118	0.00033594113908351334
2.372942733936387	0.00033800732800536693
2.3692020854821743	0.0003400829102330536
2.365473604087163	0.0003421679134360771
2.3617572323976845	0.0003442623652353043
2.358052913425991	0.00034636629329391365
2.3543605905473313	0.00034847972557066595
2.3506802074970885	0.00035060268989745073
2.347011708367929	0.0003527352141386803
2.343355037606993	0.00035487732619115354
2.339710140013067	0.0003570290539839252
2.336076960733848	0.0003591904253161431
2.3324554452631956	0.0003613614682810752
2.3288455394383933	0.0003635422110187889
2.3252471894374906	0.0003657326816207625
2.3216603417766137	0.0003679329082108776
2.31808494330733	0.00037014291894528804
2.3145209412140413	0.00037236274201228484
2.310968283011367	0.0003745924053898093
2.3074269165416177	0.0003768319376030771
2.303896789972222	0.0003790813669704499
2.300377851793213	0.0003813407218427109
2.2968700508147157	0.0003836100306029354
2.2933733361645263	0.00038588932166635045
2.2898876572855955	0.00038817862339740876
2.286412963933644	0.000390477964202969
2.282949206174751	0.00039278737279149295
2.279496334382955	0.0003951068777405174
2.2760542992379116	0.0003974365076598908
2.2726230517225394	0.00039977629119163376
2.269202543120703	0.00040212625700981436
2.26579272501494	0.00040448643365422165
2.262393549284156	0.00040685684996537676
2.2590049681013777	0.0004092375348306893
2.2556269339315236	0.000411628517086672
2.252259399529192	0.0004140298256020348
2.2489023179364516	0.0004164414892775553
2.2455556424806957	0.00041886353704594624
2.2422193267724575	0.0004212959976226841
2.2388933247032896	0.00042373890028463623
2.235577590443652	0.00042619227409491266
2.232272078440812	0.0004286561481488438
2.2289767434167644	0.0004311305515738551
2.225691540366166	0.0004336155135293309
2.2224164245543148	0.0004361110631212215
2.2191513515151153	0.0004386172294980723
2.215896277049068	0.0004411340421178184
2.212651157221297	0.00044366153030239106
2.2094159483595743	0.0004461997234058371
2.2061906070523647	0.0004487486508141957
2.202975090146909	0.0004513083419453622
2.1997693547472927	0.00045387882607748957
2.1965733582125426	0.00045646013279791004
2.193387058154768	0.00045905229174105573
2.190210412437263	0.00046165533248762196
2.1870433791726906	0.00046426928465032594
2.1838859167212195	0.00046689417787377444
2.1807379836887244	0.000469530041834334
2.177599538924988	0.00047217690598253545
2.1744705415219086	0.00047483480034814425
2.1713509508117186	0.00047750375473857556
2.168240726365263	0.00048018379899329906
2.165139827990228	0.0004828749629837098
2.162048215729441	0.0004855772766129975
2.158965849859146	0.0004882907697276756
2.1558926908873173	0.0004910154722171462
2.1528286995519914	0.0004937514142900328
2.149773836819575	0.0004964986260126817
2.1467280638832245	0.0004992571374834053
2.1436913421611976	0.0005020269788323495
2.1406636332952282	0.0005048081802213676
2.1376448991489254	0.0005076007716658545
2.134635101806183	0.0005104047835009369
2.1316342035695945	0.0005132202461092107
2.1286421669588775	0.0005160471898160888
2.1256589547093494	0.0005188856449788577
2.122684529770355	0.0005217356419865588
2.1197188553037556	0.0005245972112598554
2.116761894682433	0.0005274703829830122
2.1138136114887525	0.0005303551879416598
2.1108739695131025	0.0005332516566885474
2.1079429327524117	0.0005361598198083512
2.1050204654086873	0.0005390797079175494
2.1021065318875705	0.0005420113516642865
2.0992010967968806	0.0005449547816361221
2.0963041249452097	0.0005479100284639237
2.0934155813405084	0.0005508771231099652
2.0905354311886724	0.0005538560963866193
2.0876636398921544	0.0005568469791381086
2.0848001730485963	0.0005598498022403828
2.0819449964494545	0.0005628645966009882
2.079098076078653	0.0005658913929728607
2.0762593781112213	0.0005689302224416656
2.073428868911992	0.000571981116141075
2.0706065150342483	0.0005750441051434309
2.0677922832184437	0.0005781192205528681
2.0649861403908645	0.0005812064935051729
2.0621880536623927	0.0005843059551676662
2.0593979903271737	0.0005874176364584555
2.0566159178614	0.000590541568924084
2.053841803922007	0.0005936777838654668
2.0510756163454653	0.0005968263126153651
2.048317323146525	0.000599987186538267
2.045566892516994	0.0006031604370302546
2.042824292824526	0.0006063460954221419
2.0400894926114073	0.0006095441930886363
2.037362460593364	0.00061275476175075
2.034643165658389	0.0006159778329703962
2.031931576865545	0.0006192134383412906
2.029227663443807	0.0006224616094888205
2.026531394790907	0.0006257223780699132
2.0238427404721926	0.0006289957755770831
2.0211616702194757	0.0006322818338513926
2.0184881539299084	0.0006355805847826516
2.0158221616648655	0.000638892060194405
2.0131636636488395	0.0006422162919419534
2.010512630268322	0.0006455533119122217
2.0078690320707246	0.0006489031520236301
2.005232839763297	0.0006522658439299785
2.002604024212035	0.0006556414199462915
1.9999825564406382	0.0006590299121266352
1.9973684076294331	0.0006624313525569187
1.9947615491143338	0.0006658457733547614
1.992161952385788	0.0006692732066693733
1.9895695890877694	0.0006727136845791255
1.9869844310167248	0.000676167239207066
1.9844064501205723	0.0006796339030405665
1.9818356184976995	0.0006831137083969241
1.9792719083959476	0.000686606687625245
1.976715292211636	0.0006901128731063233
1.9741657424885617	0.0006936322972525092
1.9716232319170408	0.0006971649923000375
1.9690877333329204	0.0007007109908527634
1.9665592197166353	0.0007042703255642729
1.964037664192245	0.0007078430290160386
1.9615230400264871	0.0007114291338213258
1.959015320627853	0.0007150286726250681
1.95651447954563	0.0007186416781037316
1.9540204904690073	0.0007222681826507723
1.951533327226147	0.0007259082193602311
1.9490529637832676	0.0007295618210469263
1.9465793742437458	0.0007332290205575838
1.944112532847235	0.0007369098507707062
1.941652413968764	0.0007406043445964546
1.9391989921178612	0.000744312534867579
1.9367522419376753	0.0007480344544625069
1.9343121382041073	0.000751770136645634
1.9318786558249654	0.0007555196144982271
1.9294517698390967	0.0007592829211334603
1.927031455415538	0.0007630600896962969
1.924617687852688	0.0007668511533633483
1.9222104425774538	0.0007706561451212307
1.9198096951444505	0.0007744750983470098
1.9174154212351568	0.0007783080464687525
1.915027596657109	0.0007821550228355097
1.9126461973430926	0.0007860160608282522
1.9102711993503385	0.0007898911938597453
1.9079025788597215	0.000793780455374427
1.9055403121749805	0.0007976838785118806
1.9031843757219333	0.0008016014971592537
1.9008347460476882	0.0008055333449027947
1.8984913998198825	0.0008094794553608138
1.8961543138259052	0.0008134398621835711
1.893823464972156	0.0008174145990531393
1.8914988302832634	0.0008214036995664524
1.8891803869013655	0.0008254071973673845
1.886868112085336	0.0008294251265115868
1.8845619832100762	0.0008334575208561608
1.8822619777657625	0.0008375044142903148
1.8799680733571311	0.0008415658407352362
1.8776802477027426	0.000845641834143964
1.8753984786342948	0.0008497324282631316
1.8731227440958729	0.0008538376572570257
1.870853022143288	0.0008579575553424931
1.8685892909433386	0.000862092156649278
1.8663315287731401	0.0008662414953392743
1.864079714019436	0.0008704056056064083
1.861833825177894	0.0008745845216765102
1.8595938408524564	0.000878778277444759
1.8573597397546342	0.0008829869076096584
1.8551315007028741	0.0008872104465431927
1.852909102621857	0.0008914489286496999
1.8506925245418722	0.0008957023883657293
1.8484817455981448	0.0008999708601599272
1.846276745030188	0.00090425437840673
1.844077502181168	0.0009085529775290865
1.841883996497256	0.0009128666923923585
1.8396962075270018	0.0009171955576451841
1.8375141149206948	0.000921539607968624
1.835337698429738	0.0009258988780760415
1.8331669379060431	0.0009302734027129598
1.8310018133013959	0.000934663216399209
1.8288423046668556	0.0009390683541044549
1.826688392152141	0.0009434888508529015
1.82454005600503	0.0009479247415721464
1.8223972765707708	0.000952376061222303
1.8202600342914794	0.0009568428447958754
1.8181283097055319	0.0009613251273176346
1.816002083447026	0.0009658229434513467
1.813881336245153	0.0009703363287299575
1.8117660489236485	0.0009748653183297791
1.8096562024002034	0.0009794099474598776
1.807551777685916	0.0009839702513619456
1.8054527558847016	0.00098854626531018
1.803359118192759	0.0009931380244739575
1.8012708458979942	0.0009977455640731098
1.799187920379478	0.0010023689198060599
1.797110323106895	0.001007008127133181
1.7950380356400064	0.0010116632215477277
1.7929710396280878	0.0010163342385757096
1.7909093168094348	0.0010210212137757584
1.7888528490107725	0.0010257241824581736
1.7868016181467867	0.001030443180421082
1.7847556062195595	0.0010351782435195237
1.7827147953180573	0.001039929407500863
1.780679167617624	0.001044696708145472
1.7786487053794562	0.001049480181266636
1.7766233909500917	0.0010542798627104085
1.774603206760914	0.0010590957879262352
1.772588135327641	0.0010639279933102484
1.7705781592498286	0.0010687765148666246
1.7685732612103815	0.001073641388632849
1.766573423975044	0.0010785226506796093
1.7645786303919209	0.0010834203371106541
1.762588863391008	0.001088334483912539
1.7606041059836801	0.0010932651271246335
1.7586243412622338	0.0010982123033074713
1.7566495523994157	0.0011031760487585762
1.7546797226479225	0.0011081563998089727
1.7527148353399706	0.00111315339282306
1.750754873886802	0.0011181670641984764
1.748799821778239	0.0011231974500580664
1.7468496625822174	0.0011282445870571338
1.7449043799443302	0.0011333085119107848
1.7429639575873863	0.0011383892612135166
1.74102837931095	0.0011434868715935423
1.7390976289908997	0.0011486013797126404
1.737171690578986	0.0011537328222660423
1.7352505481023872	0.0011588812355107345
1.7333341856632818	0.0011640466567413052
1.7314225874384097	0.0011692291228190628
1.729515737678637	0.001174428670639382
1.7276136207085349	0.0011796453371315694
1.7257162209259558	0.0011848791592587351
1.7238235228016028	0.0011901301738524064
1.7219355108786296	0.001195398417799752
1.720052169772199	0.0012006839285590416
1.7181734841690854	0.0012059867432963837
1.7162994388272728	0.001211306899212199
1.7144300185755306	0.0012166444335410891
1.7125652083130085	0.0012219993835517085
1.710704993008853	0.0012273717862070265
1.7088493577017936	0.0012327616790547755
1.7069982874997502	0.0012381690997059433
1.7051517675794345	0.001243594085635884
1.7033097831859745	0.0012490366743545332
1.7014723196325046	0.001254496903406275
1.699639362299804	0.0012599748103698154
1.6978108966358871	0.001265470432337026
1.6959869081556502	0.0012709838075437164
1.694167382440474	0.0012765149737442175
1.6923523051378504	0.0012820639687278665
1.6905416619610287	0.00128763083031888
1.6887354386886169	0.0012932155963762272
1.6869336211642383	0.00129881830461056
1.6851361952961526	0.0013044389927915662
1.683343147056899	0.0013100776993184137
1.6815544624829308	0.0013157344622641604
1.679770127674267	0.001321409319737195
1.6779901287941246	0.001327102309881112
1.6762144520685731	0.0013328134708745745
1.6744430837861901	0.001338542840554616
1.672676010297694	0.0013442904574041245
1.6709132180156165	0.0013500563599733615
1.6691546934139516	0.001355840586659484
1.6674004230278114	0.0013616431758953348
1.6656503934530984	0.0013674641661493004
1.6639045913461465	0.0013733035959251933
1.6621630034234145	0.0013791615031834108
1.660425616461129	0.0013850379271523475
1.6586924172949726	0.0013909329065227899
1.6569633928197431	0.0013968464800217131
1.6552385299890398	0.0014027786864121482
1.6535178158149193	0.0014087295644930613
1.651801237367602	0.001414699152895691
1.650088781775127	0.0014206874903143223
1.6483804362230605	0.0014266946161408253
1.6466761879541472	0.0014327205694014745
1.6449760242680327	0.0014387653891591444
1.6432799325209237	0.001444829114513172
1.641587900125302	0.0014509117845992276
1.6398999145496005	0.0014570134381695842
1.6382159633179028	0.0014631341146935629
1.6365360340096446	0.00146927385371271
1.6348601142593164	0.0014754326945952225
1.6331881917561462	0.0014816106767463267
1.6315202542438219	0.0014878078396081483
1.6298562895201831	0.0014940242226595824
1.6281962854369443	0.0015002598647703782
1.6265402298993772	0.0015065148062226698
1.6248881108660482	0.0015127890866957511
1.6232399163485214	0.00151908274590655
1.6215956344110598	0.0015253958236095056
1.619955253170358	0.0015317283595964167
1.6183187607952576	0.001538080393468859
1.6166861455064614	0.0015444519648962242
1.6150573955762613	0.0015508431143246917
1.6134324993282496	0.001557253881789023
1.6118114451370662	0.001563684307362112
1.6101942214280989	0.0015701344311548717
1.6085808166772353	0.0015766042933160612
1.6069712194105799	0.0015830939335625856
1.605365418204186	0.0015896033924111975
1.6037634016838074	0.001596132710456568
1.6021651585245997	0.0016026819280965646
1.6005706774508985	0.0016092510857677077
1.5989799472359223	0.0016158402239450588
1.5973929567015384	0.0016224493831420714
1.595809694717991	0.0016290786031868268
1.5942301502036544	0.0016357279254874527
1.5926543121247703	0.0016423973907735848
1.5910821694951984	0.0016490870398142487
1.5895137113761688	0.001655796913417682
1.5879489268760258	0.0016625270524312547
1.586387805149989	0.0016692774974860476
1.5848303353998903	0.0016760482892865444
1.5832765068739534	0.001682839469406016
1.5817263088665288	0.0016896510789531736
1.5801797307178562	0.0016964831590767237
1.578636761813841	0.001703335750965216
1.5770973915857913	0.001710208895846905
1.5755616095101936	0.0017171026344620516
1.5740294051084804	0.001724017008446808
1.5725007679467877	0.001730952059521953
1.570975687635724	0.0017379078291842555
1.5694541538301432	0.0017448843589711234
1.5679361562289067	0.0017518816904604575
1.5664216845746675	0.0017588998652704768
1.564910728653628	0.001765938924245725
1.5634032782953275	0.0017729989100052225
1.561899323372408	0.0017800798644018252
1.5603988538004023	0.0017871818293298482
1.558901859537494	0.0017943048467249083
1.5574083305843223	0.0018014489585637876
1.5559182569837438	0.0018086142065768828
1.5544316288206197	0.001815800632574523
1.5529484362216064	0.0018230082793424026
1.5514686693549344	0.0018302371891401861
1.549992318430192	0.0018374874042697052
1.5485193736981266	0.0018447589670748355
1.5470498254504161	0.001852051919941317
1.5455836640194804	0.0018593663047019543
1.5441208797782466	0.0018667021641967398
1.5426614631399673	0.0018740595413580272
1.5412054045580021	0.001881438478862772
1.5397526945256157	0.0018888390194308688
1.5383033235757722	0.0018962612058250083
1.5368572822809397	0.0019037050808505005
1.5354145612528853	0.0019111706864368364
1.5339751511424737	0.0019186580665129867
1.5325390426394765	0.0019261672641403774
1.5311062264723656	0.0019336983224243105
1.529676693408122	0.0019412512845138389
1.528250434252044	0.0019488261936015936
1.5268274398475532	0.0019564230925990227
1.5254077010759974	0.0019640420245051206
1.5239912088564591	0.001971683033417558
1.522577954145577	0.0019793461628368854
1.5211679279373422	0.0019870314563083975
1.5197611212629214	0.0019947389574219614
1.5183575251904642	0.0020024687098118806
1.5169571308249263	0.0020102207564845096
1.5155599293078696	0.0020179951415820216
1.514165911817295	0.0020257919093479584
1.5127750695674531	0.0020336111037342025
1.5113873938086624	0.002041452768738258
1.5100028758271342	0.0020493169484031054
1.5086215069447853	0.002057203686817052
1.5072432785190766	0.002065113027074576
1.505868181942815	0.0020730450145296647
1.504496208643994	0.0020809996935516246
1.5031273500856117	0.0020889771085564647
1.5017615977655	0.0020969773040067853
1.500398943216153	0.002105000324411575
1.4990393780045541	0.0021130462139584932
1.4976828937320035	0.0021211150169315523
1.4963294820339532	0.002129206778855869
1.4949791345798338	0.0021373215445773526
1.4936318430728952	0.0021454593589896407
1.4922875992500282	0.002153620267033913
1.4909463948816097	0.0021618043136987456
1.4896082217713307	0.0021700115432581506
1.4882730717560448	0.0021782420012705504
1.4869409367055832	0.002186495733406101
1.4856118085226249	0.0021947727850014343
1.4842856791425012	0.0022030732014419285
1.4829625405330675	0.002211397028161554
1.4816423846945217	0.0022197443106426852
1.4803252036592613	0.002228115093237773
1.479010989491713	0.0022365094228588207
1.4776997342881906	0.002244927345297979
1.4763914301767338	0.002253368906397367
1.4750860693169507	0.002261834152048958
1.4737836438998682	0.002270323128194386
1.4724841461477853	0.0022788358804076304
1.4711875683141082	0.002287372454369198
1.4698939026832092	0.0022959328971649904
1.4686031415702792	0.0023045172551069996
1.4673152773211753	0.0023131255745583853
1.466030302312264	0.0023217579019332575
1.4647482089502932	0.002330414283696534
1.4634689896722306	0.0023390947654987216
1.4621926369451235	0.002347799394446037
1.4609191432659552	0.002356528217768395
1.4596485011615	0.002365281282313872
1.4583807031881793	0.0023740586349828945
1.457115741931921	0.0023828603227280436
1.4558536100080242	0.0023916863925538857
1.454594300061004	0.0024005368901781287
1.453337804764465	0.002409411864223912
1.4520841168209606	0.002418311362038628
1.4508332289618486	0.002427235431023442
1.4495851339471584	0.002436184118633076
1.4483398245654584	0.0024451574723756715
1.447097293633712	0.002454155539338307
1.4458575339971502	0.0024631783667263263
1.4446205385291344	0.002472226003339721
1.443386300131016	0.0024812984970954306
1.442154811732028	0.002490395895965459
1.440926066289114	0.0024995182479767017
1.4397000567868354	0.002508665601210745
1.4384767762372213	0.0025178380028197038
1.437256217679641	0.0025270355016087536
1.4360383741806784	0.0025362581465204048
1.434823238834002	0.002545505986059718
1.4336108047602356	0.0025547790687881823
1.4324010651068422	0.0025640774433235035
1.4311940130479808	0.00257340115833945
1.4299896417843956	0.0025827502610422147
1.4287879445432836	0.0025921248019416306
1.4275889145781757	0.0026015248300922597
1.426392545168812	0.002610950394606677
1.425198829621014	0.002620401544655325
1.4240077612665771	0.0026298783294662876
1.42281933346313	0.002639380797785074
1.421633539594032	0.0026489089984889445
1.4204503730682418	0.0026584629822675467
1.419269827320205	0.002668042798801809
1.4180918958097277	0.002677648497832162
1.4169165720218773	0.0026872801291583713
1.4157438494668408	0.0026969377426393033
1.4145737216798229	0.00270662138707193
1.41340618222093	0.0027163311131332664
1.4122412246750538	0.00272606697165337
1.4110788426517566	0.0027358290129606837
1.4099190297851507	0.002745617287444736
1.408761779733796	0.002755431845555895
1.407607086180585	0.0027652727378051868
1.4064549428326274	0.002775140013028122
1.4053053434211338	0.002785033723821855
1.4041582817013216	0.00279495392112163
1.4030137514522905	0.002804900655925582
1.4018717464769146	0.002814873979294482
1.4007322606017436	0.0028248739423515673
1.3995952876768831	0.0028349005956667035
1.3984608215758842	0.002844953989956894
1.3973288561956572	0.002855034178001904
1.3961993854563446	0.0028651412114280845
1.3950724033012212	0.002875275141926333
1.3939479036965894	0.002885436021251882
1.392825880631682	0.0028956239012240645
1.3917063281185396	0.0029058388324479626
1.3905892401919284	0.0029160808676695986
1.3894746109092184	0.0029263500598059296
1.3883624343502976	0.002936646461198479
1.3872527046174576	0.00294697012425506
1.3861454158352995	0.0029573211014495243
1.38504056215063	0.0029676994453215803
1.3839381377323587	0.0029781052064963287
1.3828381367714047	0.0029885384398868
1.3817405534805935	0.0029989991985065077
1.3806453820945597	0.003009487535437271
1.379552616869649	0.0030200035038289983
1.37846225208382	0.003030547156899438
1.3773742820365427	0.0030411185472314682
1.376288701048714	0.0030517177275727315
1.3752055034625472	0.0030623447530211583
1.3741246836414935	0.0030729996773548834
1.3730462359701254	0.003083682554422242
1.3719701548540675	0.0030943934381414922
1.3708964347198755	0.0031051323825006245
1.3698250700149677	0.003115899440098203
1.3687560552075144	0.0031266946659733526
1.3676893847863587	0.0031375181153565014
1.3666250532609114	0.003148369842817709
1.3655630551610751	0.0031592499029991167
1.3645033850371322	0.003170158350614786
1.3634460374596777	0.0031810952404504214
1.3623910070195142	0.0031920606251023254
1.3613382883275684	0.003203054562059144
1.3602878760147996	0.00321407710663685
1.359239764732113	0.0032251283142258258
1.3581939491502664	0.003236208240290569
1.357150423959795	0.003247316940369479
1.356109183870908	0.0032584544692723203
1.3550702236134167	0.0032696208819937345
1.3540335379366386	0.0032808162362086076
1.352999121609317	0.003292040588080819
1.3519669694195324	0.0033032939938506885
1.3509370761746196	0.003314576509834792
1.3499094367010804	0.0033258881924256444
1.34888404584451	0.0033372290964250517
1.3478608984694997	0.0033485992794192354
1.346839989459556	0.0033599987992089255
1.3458213137170303	0.00337142771283666
1.344804866163025	0.0033828860774236295
1.3437906417373138	0.003394373950169402
1.3427786353982627	0.0034058913883516432
1.3417688421227505	0.0034174384467430944
1.3407612569060836	0.003429015185702353
1.339755874761917	0.003440621663101589
1.3387526907221827	0.0034522579368941324
1.337751699836994	0.0034639240651142167
1.3367528971745908	0.003475620105876612
1.3357562778212306	0.0034873461164597014
1.3347618368811422	0.0034991021543495904
1.333769569476421	0.0035108882800911597
1.3327794707469782	0.0035227045524984747
1.331791535850436	0.003534551030469082
1.330805759962073	0.0035464277729837087
1.3298221382747362	0.0035583348391059855
1.328840665998775	0.0035702722860776275
1.3278613383619597	0.0035822401743191273
1.326884150609402	0.003594238564491781
1.3259090980034953	0.00360626751638626
1.324936175823829	0.0036183270898791243
1.3239653793671124	0.003630417344932493
1.3229967039471138	0.0036425383415937714
1.322030144894579	0.003654690137043096
1.3210656975571582	0.0036668727948419907
1.320103357299344	0.0036790863757052436
1.3191431195023844	0.003691330940436321
1.3181849795642202	0.003703606549926999
1.3172289328994162	0.003715913265157097
1.3162749749390856	0.003728251146146005
1.3153231011308248	0.0037406202531469197
1.3143733069386339	0.003753020649905643
1.313425587842858	0.003765452398184792
1.3124799393401152	0.003777915559838181
1.3115363569432248	0.003790410196810503
1.310594836181137	0.0038029363711370315
1.3096553725988733	0.003815494142765618
1.3087179617574516	0.0038280835752750107
1.3077825992338155	0.0038407047325145893
1.3068492806207819	0.0038533576773338
1.305918001526957	0.0038660424726759883
1.3049887575766845	0.003878759181577961
1.3040615444099661	0.003891507867169739
1.3031363576824049	0.003904288589298253
1.30221319306514	0.003917101415103854
1.3012920462447763	0.003929946408466623
1.3003729129233246	0.00394282363336348
1.299455788818134	0.003955733153867964
1.298540669661827	0.003968675034149788
1.2976275512022395	0.003981649337275795
1.296716429202358	0.00399465612657613
1.2958072994402479	0.004007695469370794
1.2949001577090042	0.004020767430706725
1.2939949998166773	0.004033872075730614
1.2930918215862117	0.00404700946968849
1.2921906188553973	0.004060179677925385
1.2912913874767928	0.0040733827633941296
1.29039412331767	0.004086618793196579
1.2894988222599477	0.0040998878347389385
1.2886054802001492	0.004113189954278901
1.287714093049318	0.004126525218176777
1.2868246567329698	0.00413989369289511
1.2859371671910398	0.004153295444998313
1.285051620377803	0.004166730537290579
1.2841680122618404	0.004180199040914925
1.283286338825956	0.004193701023279413
1.282406596067139	0.004207236551898033
1.2815287799964883	0.004220805694390381
1.2806528866391662	0.00423440851848124
1.279778912034336	0.004248045090628754
1.2789068522351064	0.004261715477587868
1.2780367033084694	0.004275419750672992
1.2771684613352547	0.00428915797859274
1.2763021224100617	0.004302930230164791
1.275437682641206	0.004316736574315458
1.2745751381506696	0.004330577080079306
1.2737144850740367	0.004344451813748874
1.27285571956044	0.00435836084635928
1.2719988377725207	0.004372304249288219
1.2711438358863454	0.00438628209259407
1.2702907100913754	0.004400294446447363
1.2694394565904012	0.00441434138113043
1.2685900715994898	0.004428422967036998
1.267742551347934	0.004442539270253098
1.2668968920782027	0.00445669036640166
1.2660530900458717	0.004470876326825928
1.2652111415195864	0.004485097222984972
1.2643710427810022	0.004499353126453389
1.2635327901247355	0.004513644108920713
1.2626963798583075	0.004527970240621665
1.2618618083020965	0.004542331592125771
1.2610290717892805	0.004556728239214404
1.2601981666657922	0.004571160254681237
1.2593690892902625	0.004585627711439167
1.2585418360339717	0.004600130682519871
1.257716403280798	0.004614669241073336
1.256892787427174	0.004629243457106026
1.2560709848820217	0.004643853406046971
1.2552509920667199	0.004658499163711053
1.2544328054150333	0.004673180804397371
1.2536164213730858	0.004687898402527683
1.2528018363992997	0.004702652032645945
1.2519890469643453	0.004717441769417834
1.2511780495510914	0.004732267682573377
1.2503688406545654	0.00474712985275224
1.2495614167818987	0.004762028355689372
1.2487557744522786	0.004776963267246415
1.2479519101968957	0.004791934663411189
1.247149820558911	0.004806942620297219
1.2463495020933935	0.0048219872123468595
1.2455509513672822	0.0048370685143802866
1.2447541649593326	0.00485218660717696
1.243959139460074	0.004867341568090007
1.2431658714717637	0.0048825334746029425
1.242374357608338	0.004897762404329064
1.2415845944953643	0.0049130284350109715
1.240796578770007	0.00492833164078682
1.2400103070809643	0.004943672101996369
1.2392257760884366	0.004959049899414085
1.238442982464074	0.004974465112072881
1.2376619228909345	0.004989917819139683
1.2368825940634405	0.005005408099914942
1.2361049926873275	0.005020936033832091
1.235329115479609	0.00503650169466827
1.2345549591685268	0.005052105168683565
1.2337825204935093	0.005067746536516023
1.2330117962051232	0.005083425878942092
1.2322427830650378	0.005099143276876124
1.2314754778459713	0.005114898811369739
1.23070987733166	0.005130692561554708
1.2299459783168094	0.005146524606989435
1.2291837776070482	0.005162395034047624
1.2284232720188881	0.005178303925173279
1.2276644583796854	0.0051942513629527265
1.226907333527597	0.005210237430114075
1.2261518943115353	0.005226262209526645
1.225398137591126	0.005242325779926167
1.2246460602366749	0.005258428227142563
1.2238956591291172	0.005274569637495706
1.2231469311599836	0.005290750095304288
1.2223998732313541	0.005306969685033321
1.2216544822558149	0.005323228491293662
1.220910755156435	0.005339526598841239
1.2201686888666983	0.0053558640859488445
1.219428280330486	0.005372241045175364
1.2186895265020312	0.005388657562634391
1.2179524243458666	0.005405113724590622
1.217216970836808	0.0054216096174592625
1.216483162959894	0.0054381453278053585
1.215750997710356	0.005454720939988158
1.2150204720935804	0.005471336538848837
1.2142915831250665	0.00548799221702472
1.213564327830382	0.005504688062645281
1.2128387032451469	0.005521424163995336
1.2121147064149596	0.00553820060951441
1.211392334395396	0.005555017487796012
1.2106715842519422	0.005571874882692594
1.2099524530599746	0.005588772886173618
1.2092349379047205	0.005605711590761037
1.208519035881202	0.005622691086676963
1.2078047440942297	0.005639711464303258
1.2070920596583352	0.005656772814180716
1.2063809796977625	0.005673875227008453
1.2056715013464019	0.005691018786053122
1.2049636217477815	0.005708203590934982
1.2042573380550086	0.005725429733883729
1.203552647430745	0.005742697307293914
1.2028495470471696	0.005760006403724133
1.2021480340859425	0.005777357115896432
1.201448105738165	0.005794749533998199
1.200749759204346	0.005812183748761345
1.2000529916943745	0.0058296598598382085
1.1993578004274699	0.005847177961709105
1.1986641826321607	0.005864738149023664
1.1979721355462336	0.005882340516600232
1.1972816564167217	0.005899985159424965
1.1965927424998435	0.005917672167044951
1.1959053910609942	0.005935401638297099
1.1952195993746872	0.0059531736726414495
1.194535364724538	0.005970988366894707
1.1938526844032225	0.005988845818047607
1.1931715557124423	0.006006746123264091
1.1924919759628967	0.006024689379880569
1.1918139424742398	0.006042675676710906
1.1911374525750549	0.0060607051212939215
1.1904625036028262	0.006078777812692235
1.1897890929038872	0.006096893850148016
1.1891172178334066	0.006115053333082196
1.1884468757553437	0.0061332563610937045
1.1877780640424211	0.006151503030868372
1.1871107800760983	0.006169793439707633
1.1864450212465179	0.006188127695122494
1.1857807849524975	0.006206505898688633
1.185118068601491	0.006224928152166161
1.1844568696095445	0.006243394557498821
1.1837971854012763	0.006261905216813099
1.1831390134098467	0.0062804602259942275
1.1824823510769171	0.006299059691562521
1.181827195852627	0.00631770372074138
1.1811735451955547	0.0063363924177154175
1.1805213965726968	0.0063551258868587415
1.1798707474594328	0.006373904232733934
1.179221595339485	0.006392727560091273
1.1785739377049032	0.006411595963905881
1.177927772056023	0.0064305095605994575
1.1772830959014398	0.006449468456869774
1.1766399067579782	0.006468472759610045
1.1759982021506632	0.006487522575907918
1.1753579796126856	0.006506618013044698
1.1747192366853774	0.006525759174953009
1.174081970918182	0.006544946166261563
1.173446179868617	0.0065641791032879145
1.1728118611022527	0.0065834580955365495
1.1721790121926825	0.00660278325271259
1.1715476307214872	0.006622154684720845
1.1709177142782121	0.0066415725016647454
1.170289260460338	0.006661036806484171
1.16966226687325	0.00668054771429796
1.1690367311302061	0.006700105341018733
1.1684126508523112	0.006719709799064878
1.1677900236684968	0.006739361201060808
1.1671688472154784	0.006759059659835863
1.1665491191377313	0.0067788052884232486
1.1659308370874775	0.006798598188640949
1.1653139987246282	0.006818438486879075
1.1646986017167922	0.006838326298369045
1.1640846437392118	0.006858261738554667
1.1634721224747642	0.00687824492309108
1.1628610356139193	0.006898275967843738
1.162251380854713	0.006918354984827681
1.1616431559027247	0.006938482086845462
1.1610363584710486	0.006958657400086942
1.160430986280265	0.006978881042919016
1.1598270370584125	0.00699915313392653
1.159224508540969	0.007019473791911122
1.1586233984708103	0.007039843135890208
1.1580237045982025	0.007060261276656036
1.157425424680759	0.007080728338953562
1.156828556483424	0.0071012444484239694
1.1562330977784379	0.0071218097266896535
1.1556390463453243	0.0071424242955966345
1.1550463999708502	0.0071630882772133345
1.154455156449011	0.007183801793829454
1.1538653135809938	0.007204564954862472
1.153276869175161	0.007225377897894307
1.152689821047024	0.007246240747697014
1.152104167019208	0.0072671536292732595
1.151519904921444	0.0072881166678549995
1.150937032590529	0.007309129988902364
1.1503555478703023	0.007330193713446632
1.1497754486116258	0.007351307963410501
1.149196732672361	0.0073724728760559835
1.148619397917338	0.007393688579659074
1.1480434422183294	0.007414955202732249
1.1474688634540353	0.007436272874023086
1.1468956595100486	0.007457641722513166
1.1463238282788386	0.007479061867736209
1.1457533676597211	0.00750053344521799
1.145184275558836	0.007522056591496833
1.1446165498891265	0.007543631438487168
1.144050188570308	0.007565258118345927
1.143485189528857	0.007586936763471052
1.142921550697962	0.007608667506500396
1.1423592700175396	0.007630450465291168
1.1417983454341696	0.007652285789997804
1.1412387749010966	0.007674173616063133
1.1406805563782032	0.00769611407917979
1.140123687831979	0.007718107315289063
1.1395681672355045	0.007740153460579362
1.1390139925684273	0.007762252646142804
1.1384611618169325	0.007784405004081258
1.1379096729737301	0.007806610684081453
1.1373595240380234	0.007828869825503506
1.136810713015492	0.007851182567963718
1.1362632379182664	0.007873549051333181
1.135717096764906	0.007895969415736155
1.13517228758038	0.007918443790439678
1.1346288083960374	0.00794097232304985
1.1340866572495931	0.00796355516231758
1.1335458321850982	0.007986192451671386
1.1330063312529284	0.008008884334802254
1.1324681525097524	0.00803163095566221
1.1319312940185078	0.00805443245846287
1.1313957538483952	0.008077288970435217
1.1308615300748381	0.008100200655867036
1.1303286207794756	0.008123167662141632
1.129797024050128	0.008146190136912828
1.1292667379807901	0.008169268228103467
1.1287377606715936	0.008192402083903828
1.128210090228798	0.008215591846636984
1.1276837247647735	0.008238837659770607
1.1271586623979595	0.008262139686943476
1.126634901252863	0.00828549807992087
1.1261124394600286	0.00830891299074534
1.125591275156025	0.008332384571734876
1.1250714064834144	0.008355912975481545
1.1245528315907396	0.00837949834209305
1.1240355486324993	0.008403140832720871
1.1235195557691333	0.008426840609811836
1.1230048511669928	0.008450597829683095
1.1224914329983269	0.0084744126489357
1.121979299441264	0.008498285224452954
1.1214684486797877	0.0085222157133986
1.1209588789037146	0.008546204253416494
1.1204505883086777	0.008570251024695757
1.1199435750961095	0.008594356187989425
1.1194378374732203	0.008618519904343125
1.1189333736529714	0.008642742335093214
1.118430181854063	0.008667023641865047
1.1179282603009189	0.00869136397952537
1.1174276072236555	0.008715763504239481
1.1169282208580635	0.008740222395326252
1.116430099445607	0.00876474081844398
1.1159332412333747	0.008789318939550693
1.1154376444740877	0.008813956924901936
1.1149433074260722	0.008838654941049198
1.1144502283532114	0.008863413140179646
1.1139584055249834	0.008888231698644855
1.113467837216399	0.00891311079426354
1.1129785217079933	0.00893805059779064
1.1124904572858114	0.00896305128028784
1.112003642241392	0.008988113013121479
1.1115180748717377	0.009013235967960742
1.1110337534793056	0.009038420294020074
1.1105506763719868	0.009063666189396469
1.1100688418630875	0.009088973829824761
1.1095882482713104	0.009114343391355705
1.1091088939207392	0.00913977505035395
1.108630777140817	0.009165268983495971
1.1081538962663284	0.009190825359667537
1.1076782496373831	0.009216444349229207
1.1072038355994027	0.009242126149139312
1.1067306525030887	0.009267870940628507
1.1062586987044207	0.009293678905250773
1.1057879725646318	0.00931955022488127
1.1053184724501883	0.009345485081714329
1.104850196732774	0.009371483641404131
1.104383143789279	0.009397546097375812
1.1039173120017713	0.00942367264471746
1.103452699757488	0.009449863470371559
1.102989305448814	0.009476118761611389
1.1025271274732693	0.009502438706038934
1.1020661642334832	0.009528823491582565
1.1016064141371844	0.009555273280318898
1.1011478755971829	0.0095817882905362
1.1006905470313528	0.009608368714773123
1.1002344268626123	0.0096350147459091
1.0997795135189146	0.009661726577161907
1.0993258054332193	0.00968850440208562
1.0988733010434866	0.009715348405246701
1.0984219987926547	0.009742258772888413
1.0979718971286285	0.00976923572183591
1.0975229945042544	0.009796279450791631
1.0970752893773144	0.009823390158806532
1.0966287802105004	0.00985056804527777
1.0961834654714038	0.009877813309946314
1.0957393436324978	0.00990512613349127
1.0952964131711196	0.009932506728536917
1.0948546725694561	0.009959955309594985
1.0944141203145294	0.009987472081776206
1.0939747548981764	0.010015057250547799
1.0935365748170343	0.010042711021731016
1.0930995785725286	0.010070433601498572
1.0926637646708515	0.010098225166233182
1.0922291316229509	0.010126085957019179
1.0917956779445117	0.010154016185263634
1.0913634021559442	0.010182016062740601
1.0909323027823619	0.01021008580158879
1.0905023783535712	0.010238225614308791
1.0900736274040554	0.010266435703023748
1.0896460484729535	0.010294716271765666
1.0892196401040612	0.010323067559765085
1.0887944008457884	0.010351489785350306
1.0883703292511733	0.010379983167224991
1.0879474238778468	0.010408547924465533
1.0875256832880267	0.010437184276518238
1.0871051060485013	0.010465892420839654
1.0866856907306075	0.01049467259167205
1.0862674359102311	0.01052352502540265
1.0858503401677735	0.010552449947558782
1.0854344020881521	0.010581447584051386
1.0850196202607774	0.010610518161172375
1.0846059932795393	0.010639661905591962
1.0841935197427939	0.010668879009615826
1.0837821982533518	0.010698169740104799
1.0833720274184542	0.010727534329679954
1.0829630058497708	0.010756973011357349
1.0825551321633693	0.010786486018545344
1.0821484049797292	0.010816073585041556
1.081742822923684	0.010845735932649005
1.0813383846244544	0.010875473285347001
1.0809350887155977	0.010905285907673111
1.0805329338350136	0.010935174040031246
1.08013191862492	0.010965137923229135
1.079732041731847	0.010995177798475319
1.0793333018066182	0.011025293907376187
1.0789356975043347	0.01105548646614209
1.078539227484365	0.011085755733393564
1.0781438904103315	0.011116101970192332
1.0777496849500927	0.011146525425041435
1.0773566097757374	0.011177026346856554
1.0769646635635564	0.01120760498496288
1.0765738449940456	0.01123826158909199
1.0761841527518834	0.011268996369288077
1.0757955855259118	0.011299809621608817
1.0754081420091417	0.01133070160256198
1.075021820898717	0.011361672569080229
1.0746366208959148	0.01139272277851775
1.0742525407061314	0.011423852488647142
1.0738695790388622	0.011455061943361064
1.073487734607694	0.011486351389037426
1.073107006130293	0.011517721118848148
1.0727273923283833	0.011549171398066993
1.0723488919277473	0.011580702492401644
1.071971503658197	0.01161231466799058
1.0715952262535733	0.011644008191399486
1.0712200584517262	0.011675783299827843
1.0708459989945054	0.011707640279434006
1.0704730466277488	0.0117395794191595
1.0701012001012598	0.011771600993405167
1.069730458168809	0.011803705277015382
1.069360819588109	0.011835892545274227
1.0689922831208092	0.011868163073902191
1.068624847532483	0.011900517092724196
1.0682585115926106	0.011932954930933541
1.0678932740745652	0.011965476871979946
1.0675291337556105	0.011998083199769473
1.0671660894168764	0.012030774198661116
1.066804139843356	0.012063550153463023
1.0664432838238898	0.012096411332900962
1.0660835201511465	0.012129358008543645
1.0657248476216221	0.012162390506025444
1.0653672650356236	0.012195509118687308
1.0650107711972474	0.012228714140336229
1.064655364914388	0.012262005865241649
1.0643010449987027	0.012295384588131534
1.0639478102656104	0.012328850569729061
1.063595659534288	0.012362404127359769
1.0632445916276405	0.012396045581527657
1.0628946053723052	0.012429775235879011
1.062545699598622	0.012463593394536175
1.0621978731406456	0.012497500362093376
1.0618511248361102	0.012531496443613148
1.0615054535264299	0.012565581891005186
1.0611608580566885	0.012599757071149806
1.0608173372756216	0.012634022297942504
1.0604748900356054	0.0126683778857689
1.0601335151926485	0.012702824149500547
1.0597932116063793	0.012737361404490848
1.0594539781400358	0.012771989947432068
1.059115813660448	0.012806710078274827
1.058778717038033	0.012841522159535749
1.0584426871467807	0.01287642651629412
1.0581077228642448	0.012911423474129586
1.0577738230715232	0.012946513359117891
1.0574409866532635	0.01298169649782651
1.0571092124976333	0.013016973177385259
1.0567784994963139	0.013052343750470364
1.0564488465445054	0.013087808573395159
1.0561202525408866	0.013123367982899373
1.05579271638763	0.013159022316233487
1.0554662369903767	0.013194771911154247
1.0551408132582272	0.013230617105920267
1.0548164441037353	0.013266558177132336
1.0544931284428896	0.013302595534636898
1.0541708651951114	0.013338729526808157
1.0538496532832362	0.013374960502546248
1.0535294916335036	0.013411288811272586
1.0532103791755567	0.013447714802925198
1.052892314842413	0.013484238805753354
1.0525752975704696	0.013520861151748912
1.052259326299487	0.013557582245433186
1.0519443999725768	0.01359440244785456
1.0516305175361895	0.013631322120598232
1.0513176779401114	0.013668341625781257
1.0510058801374462	0.013705461326047788
1.050695123084611	0.013742681538224473
1.0503854057413164	0.01378000265517844
1.0500767270705662	0.013817425073947837
1.0497690860386464	0.013854949168805848
1.0494624816151004	0.013892575314573484
1.0491569127727367	0.013930303886614339
1.0488523784876147	0.013968135260829706
1.0485488777390213	0.01400606974146805
1.0482464095094743	0.014044107787489164
1.04794497278471	0.014082249786405284
1.0476445665536684	0.01412049612629278
1.0473451898084893	0.014158847195786757
1.0470468415444913	0.014197303384076052
1.0467495207601765	0.01423586505509658
1.0464532264572082	0.014274532577093185
1.046157957640404	0.01431330640255199
1.0458637133177364	0.014352186933384643
1.045570492500298	0.014391174572078261
1.0452782942023209	0.014430269721690073
1.0449871174411474	0.014469472785841953
1.0446969612372272	0.01450878411482468
1.044407824614102	0.014548204147318753
1.0441197065984011	0.014587733326799723
1.043832606219837	0.01462737207021705
1.043546522511181	0.014667120795107578
1.0432614545082617	0.014706979919589509
1.0429774012499602	0.014746949862357018
1.0426943617781903	0.014787030958670122
1.0424123351378913	0.014827223723789964
1.0421313203770326	0.014867528589771185
1.0418513165465766	0.014907945989273115
1.041572322700496	0.01494847635555402
1.0412943378957453	0.014989120122465255
1.0410173611922684	0.015029877694397061
1.0407413916529737	0.015070749480712907
1.0404664283437266	0.015111735988828177
1.0401924703333532	0.015152837667201926
1.0399195166936168	0.015194054964910062
1.039647566499213	0.01523538833163947
1.0393766188277676	0.015276838217681705
1.0391066727598122	0.015318405011120664
1.0388377273787879	0.015360089203008943
1.03856978177103	0.015401891289925583
1.0383028350257617	0.01544381173747812
1.0380368862350866	0.015485851011903235
1.0377719344939702	0.015528009580060679
1.037507978900244	0.0155702879094268
1.0372450185545836	0.015612686370112634
1.0369830525605077	0.01565520554212263
1.0367220800243717	0.015697845908348048
1.0364621000553467	0.01574060795232868
1.0362031117654198	0.015783492158246006
1.0359451142693863	0.01582649901091653
1.0356881066848365	0.015869628960710883
1.0354320881321477	0.01591288246375546
1.0351770577344708	0.015956260090567956
1.0349230146177348	0.015999762342784878
1.0346699579106238	0.016043389722704
1.034417886744574	0.016087142733277465
1.0341668002537652	0.016131021878105025
1.033916697575113	0.016175027588056664
1.0336675778482574	0.016219160414241412
1.0334194402155565	0.016263420914155505
1.0331722838220732	0.016307809609051337
1.0329261078155736	0.016352327020855484
1.0326809113465127	0.016396973672161856
1.0324366935680331	0.016441750086224394
1.032193453635941	0.016486656672401536
1.031951190708715	0.016531694085400554
1.0317099039474922	0.016576862866313016
1.0314695925160524	0.0166221635569257
1.0312302555808184	0.016667596699712732
1.030991892310842	0.016713162837828473
1.030754501877803	0.016758862474055846
1.0305180834559908	0.016804696117858776
1.0302826362223034	0.01685066441249356
1.0300481593562314	0.01689676792054193
1.0298146520398626	0.016943007205294205
1.0295821134578624	0.016989382830741775
1.029350542797471	0.01703589536156936
1.0291199392484864	0.017082545277214322
1.0288903020032698	0.017129333197886735
1.0286616302567333	0.01717625975120119
1.0284339232063162	0.01722332552225311
1.0282071800520065	0.017270531096860445
1.0279813999963003	0.01731787706155573
1.0277565822442216	0.01736536400357827
1.0275327260032923	0.017412992376583898
1.0273098304835413	0.017460762921790413
1.0270878948974869	0.017508676247143338
1.0268669184601236	0.0175567329613333
1.0266469003889296	0.017604933673787636
1.0264278399038527	0.01765327899466208
1.0262097362272913	0.017701769486670484
1.0259925885840973	0.0177504057203069
1.0257763962015733	0.01779918842298312
1.0255611583094504	0.017848118227368953
1.0253468741398866	0.017897195766893782
1.0251335429274657	0.01794642167573806
1.02492116390918	0.017995796588824685
1.0247097363244284	0.018045321040879178
1.0244992594150024	0.01809499573191005
1.0242897324250886	0.018144821370538283
1.0240811546012445	0.018194798615367318
1.023873525192412	0.018244928125775092
1.0236668434498903	0.01829521056190512
1.0234611086273426	0.01834564658465735
1.0232563199807783	0.018396236697806153
1.0230524767685483	0.018446981743149193
1.022849578251344	0.018497882405704897
1.0226476236921793	0.01854893937129056
1.0224466123563896	0.01860015332651301
1.0222465435116233	0.018651524958759325
1.022047416427831	0.018703054899503923
1.0218492303772626	0.018754743789312855
1.0216519846344583	0.01880659245334903
1.021455678476238	0.018858601605184773
1.0212603111816978	0.018910771959207106
1.0210658820321996	0.01896310423060773
1.0208723903113692	0.01901559913537355
1.02067983530508	0.019068257271364023
1.0204882163014544	0.019121079431103347
1.0202975325908474	0.01917406641716861
1.0201077834658512	0.019227218973122722
1.019918968221275	0.01928053784335908
1.0197310861541473	0.01933402377309133
1.0195441365637001	0.01938767750834326
1.0193581187513765	0.019441499609739732
1.0191730320208046	0.019495491036513206
1.018988875677798	0.019549652562883477
1.0188056490303594	0.019603984963927252
1.0186233513886551	0.01965848901556772
1.0184419820650195	0.019713165494564134
1.0182615403739426	0.01976801511157012
1.0180820256320708	0.019823038587902922
1.0179034371581894	0.019878236862754448
1.0177257742732184	0.019933610743457647
1.0175490363002142	0.019989161038219086
1.017373222564349	0.02004488855610829
1.0171983323929148	0.02010079410704646
1.0170243651153061	0.020156878361226156
1.0168513200630274	0.020213142218886763
1.0166791965696669	0.020269586592046772
1.0165079939709125	0.02032621232286785
1.0163377116045174	0.020383020254402345
1.0161683488103201	0.020440011230581943
1.015999904930223	0.020497186096206186
1.0158323793081832	0.020554545476562963
1.015665771290218	0.020612090468625652
1.0155000802243812	0.02066982195028749
1.0153353054607723	0.02072774080036132
1.0151714463515207	0.020785847898568056
1.01500850225078	0.020844144125524492
1.0148464725147233	0.020902630283419262
1.014685356501535	0.020961307186998224
1.0145251535714035	0.021020175909082634
1.0143658630865173	0.02107923736613627
1.014207484411049	0.021138492475560808
1.0140500169111675	0.021197942155683047
1.0138934599550096	0.021257587325743104
1.013737812912688	0.021317428739100825
1.0135830751562747	0.021377467421980656
1.0134292460598069	0.02143770441446568
1.0132763249992645	0.021498140673651
1.0131243113525776	0.021558777157587833
1.0129732044996114	0.021619614825270392
1.0128230038221637	0.021680654636623057
1.012673708703955	0.02174189729069464
1.0125253185306222	0.021803344046810093
1.0123778326897215	0.02186499590390146
1.012231250570704	0.021926853861888692
1.012085571564922	0.021988918921666253
1.0119407950656236	0.022051192085089485
1.011796920467936	0.022113674260611504
1.0116539471688721	0.022176366371536586
1.011511874567307	0.022239269648059213
1.0113707020639924	0.022302385134253276
1.011230429061532	0.022365713875200116
1.0110910549643832	0.02242925691697414
1.0109525791788545	0.022493015306628904
1.0108150011130879	0.022556989893512673
1.0106783201770624	0.022621181851926676
1.010542535782584	0.022685592372550564
1.0104076473432793	0.02275022254709065
1.0102736542745916	0.022815073468279854
1.0101405559937633	0.022880146229863643
1.0100083519198526	0.022945441926584747
1.009877041473701	0.023010961341883775
1.0097466240779442	0.023076705927454384
1.0096170991570033	0.0231426768242295
1.009488466137068	0.023208875174204027
1.0093607244461102	0.02327530212041946
1.0092338735138549	0.023341958806948695
1.0091079127717881	0.023408846266166787
1.0089828416531526	0.023475965548095265
1.0088586595929268	0.023543318069248247
1.0087353660278402	0.0236109050236621
1.008612960396343	0.023678727606455965
1.0084914421386235	0.023746787013815624
1.0083708106965832	0.023815084442977967
1.0082510655138386	0.023883620854524525
1.0081322060357176	0.02395239759771805
1.0080142317092493	0.0240214160412702
1.0078971419831628	0.02409067743534961
1.007780936307868	0.024160183031228938
1.0076656141354667	0.024229934081267775
1.0075511749197341	0.024299931838896643
1.0074376181161224	0.024370177184412287
1.0073249431817437	0.024440671798735977
1.0072131495753756	0.024511416990264597
1.0071022367574443	0.024582414068537464
1.006992204190026	0.024653664344218975
1.0068830513368399	0.024725169129081473
1.0067747776632399	0.024796929600713676
1.00666738263621	0.02486894695777727
1.0065608657243565	0.024941222838636336
1.0064552263979052	0.025013758614500562
1.0063504641286913	0.025086555657744244
1.0062465783901622	0.02515961534188864
1.006143568657358	0.025232939041584013
1.006041434406919	0.02530652784686622
1.0059401751170678	0.02538038331489722
1.0058397902676155	0.025454507026054483
1.0057402793399477	0.02552890041806959
1.005641641817015	0.025603564929862068
1.0055438771833436	0.02567850200151991
1.0054469849250107	0.025753713074281523
1.0053509645296472	0.025829199139961904
1.0052558154864368	0.025904962154295892
1.0051615372860971	0.025981003624282226
1.005068129420889	0.0260573250581499
1.0049755913845975	0.026133927965338827
1.0048839226725348	0.02621081385647983
1.0047931227815297	0.02628798408020802
1.0047031912099271	0.02636544001045986
1.0046141274575773	0.0264431835513767
1.0045259310258248	0.026521216284694175
1.0044386014175235	0.02659953979340187
1.004352138137005	0.02667815566172406
1.0042665406900926	0.02675706547509842
1.0041818085840808	0.02683627047490787
1.004097941327744	0.026915772466859944
1.0040149384313224	0.026995573284529065
1.0039327994065117	0.027075674588963164
1.0038515237664678	0.02715607804248977
1.0037711110257985	0.02723678530869398
1.0036915607005545	0.027317798052397386
1.0036128723082234	0.027399117394233986
1.0035350453677274	0.027480745621564807
1.0034580793994172	0.027562684478340732
1.0033819739250638	0.027644935709839114
1.0033067284678556	0.027727501062641654
1.0032323425523946	0.027810382284611787
1.0031588157046816	0.027893580926978478
1.0030861474521235	0.027977098571528126
1.0030143373235192	0.02806093744291022
1.0029433848490568	0.028145099374565455
1.0028732895603079	0.028229586201287397
1.002804050990217	0.028314399759199062
1.0027356686731086	0.028399541885729466
1.00266814214467	0.028485014000058352
1.0026014709419457	0.028570818206985003
1.0025356546033437	0.028656956644961745
1.0024706926686198	0.028743431242608863
1.0024065846788723	0.02883024392992605
1.002343330176537	0.028917396638268106
1.0022809287053926	0.02900489130032035
1.0022193798105326	0.029092729186007058
1.0021586830383875	0.029180912985703904
1.002098837936697	0.02926944472790802
1.0020398440545146	0.029358326442548825
1.0019817009422052	0.029447560160962127
1.001924408151427	0.029537147915864554
1.00186796523514	0.02962709149987598
1.0018123717475942	0.029717392742756168
1.0017576272443227	0.02980805425842022
1.001703731282143	0.029899078183255684
1.001650683419141	0.02999046665511047
1.001598483214678	0.030082221813266207
1.001547130229376	0.030174345798411436
1.0014966240251144	0.030266840239661964
1.0014469641650299	0.030359707604286575
1.0013981502135065	0.030452950400462767
1.001350181736166	0.030546570879601838
1.0013030582998732	0.03064057129460448
1.0012567794727243	0.03073495389983243
1.0012113448240405	0.030829720951080677
1.001166753924364	0.030924873891845613
1.0011230063454584	0.031020415906014804
1.0010801016602904	0.031116349366182884
1.0010380394430411	0.031212676646492594
1.000996819269086	0.03130940012260501
1.0009564407150005	0.031406522171670184
1.0009169033585457	0.03150404487576496
1.0008782067786686	0.031601970362419136
1.0008403505555024	0.03170030172196631
1.0008033342703488	0.031799041458037865
1.0007671575056758	0.03189819207584398
1.0007318198451263	0.03199775608214268
1.0006973208734913	0.03209773598520872
1.0006636601767234	0.03219813366337981
1.0006308373419177	0.03229895202656996
1.0005988519573203	0.03240019403477832
1.0005677036123113	0.03250186233169786
1.0005373918973997	0.03260395956263172
1.0005079164042345	0.032706488374460135
1.0004792767255768	0.03280945141560839
1.00045147245531	0.0329128503319949
1.000424503188431	0.03301668891683721
1.0003983685210438	0.03312096996199648
1.000373068050355	0.0332256962610093
1.0003486013746672	0.033330870609053494
1.0003249680933797	0.033436495802913926
1.000302167806974	0.03354257427414835
1.0002802001170195	0.03364910851035977
1.0002590646261573	0.03375610218983648
1.000238760938102	0.03386355826486362
1.0002192886576446	0.033971479689434855
1.0002006473906202	0.034079869419216896
1.00018283674394	0.03418873041151308
1.0001658563255582	0.03429806484220132
1.000149705744472	0.034407876166243676
1.0001343846107276	0.03451816790040037
1.0001198925354076	0.03462894316890982
1.0001062291306233	0.034740205097752365
1.0000933940095167	0.03485195681461322
1.0000813867862521	0.03496420144884395
1.0000702070760064	0.03507694088308674
1.0000598544949726	0.035190179669644
1.0000503286603515	0.035303921115430556
1.0000416291903405	0.035418168529176904
1.0000337557041434	0.035532925221389025
1.0000267078219467	0.03564819450430937
1.0000204851649355	0.035763979234571426
1.0000150873552651	0.03588028233848308
1.0000105140160758	0.03599710822652137
1.000006764771481	0.03611446040371032
1.0000038392465558	0.036232342376925304
1.0000017370673475	0.03635075765485098
1.0000004578608532	0.03646970974794018
1.0000000012550256	0.03658920118941786
1.0000003668787658	0.036709236111450404
1.0000015543619194	0.03682981872310457
1.0000035633352675	0.036950952742398256
1.0000063934305263	0.03707264188923605
1.0000100442803446	0.03719488988536597
1.0000145155182856	0.03731770045433546
1.000019806778841	0.0374410757562585
1.0000259176974113	0.037565021298331135
1.000032847910306	0.037689541025842946
1.0000405970547415	0.03781463888605353
1.0000491647688332	0.03794031882814454
1.0000585506915904	0.03806658480317475
1.000068754462914	0.03819344018893118
1.000079775723585	0.03832088845059758
1.000091614115269	0.038448934919477505
1.0001042692805102	0.038577583787823076
1.0001177408627162	0.03870683924989392
1.0001320285061672	0.03883670550190831
1.0001471318559978	0.038967186741994723
1.000163050558204	0.03909828593523504
1.0001797842596314	0.03923000806349153
1.000197332607975	0.039362358205212215
1.0002156952517647	0.03949534081904942
1.0002348718403755	0.03962896036570052
1.0002548620240137	0.039763221307857165
1.0002756654537102	0.0398981281101537
1.000297281781319	0.040033683258422964
1.0003197106595125	0.040169893473911006
1.0003429517417854	0.04030676350083506
1.000367004682421	0.04044429808555091
1.0003918691365306	0.04058250197649735
1.0004175447600088	0.04072137992414214
1.0004440312095482	0.04086093595073899
1.0004713281426363	0.04100117418925374
1.0004994352175387	0.0411421011415887
1.0005283520933075	0.041283721863007196
1.0005580784297676	0.04142604141095126
1.0005886138875169	0.04156906484498308
1.0006199581279158	0.04171279722672836
1.0006521108130912	0.041857242046564595
1.0006850716059243	0.04200240536397677
1.0007188401700502	0.042148293361006894
1.0007534161698537	0.04229491142966747
1.000788799270454	0.04244226496418871
1.0008249891377197	0.04259035936095797
1.0008619854382512	0.04273920001845947
1.0008997878393697	0.04288878980495682
1.00093839600913	0.04303913700333449
1.0009778096163011	0.04319024736832758
1.0010180283303727	0.04334212665699277
1.0010590518215423	0.043494780628644064
1.0011008797607117	0.04364821504478832
1.0011435118194858	0.04380243473210363
1.0011869476701665	0.043957444659044734
1.0012311869857502	0.04411325283332781
1.0012762294399158	0.04426986540589016
1.0013220747070297	0.04442728853003263
1.0013687224621328	0.04458552836135082
1.0014161723809443	0.04474459105766774
1.0014644241398494	0.04490448075259148
1.001513477415898	0.04506520488850615
1.001563331886803	0.04522677106506917
1.0016139872309318	0.04538918586387798
1.0016654431272978	0.0455524558689339
1.0017176992555687	0.04571658766656984
1.00177075529605	0.04588158784537794
1.001824610929683	0.04604745972179671
1.0018792658380464	0.046214213613401785
1.001934719703341	0.046381856568049766
1.0019909722083982	0.04655039563611734
1.0020480230366602	0.0467198378704244
1.0021058718721922	0.04689019032615701
1.0021645183996668	0.04706145884430479
1.0022239623043598	0.04723364944960526
1.0022842032721506	0.04740677211220649
1.0023452409895126	0.04758083439094627
1.0024070751435137	0.047755843847223554
1.002469705421809	0.04793180804491807
1.0025331315126367	0.04810873455030763
1.0025973531048102	0.048286628290003554
1.0026623698877242	0.048465498504291105
1.0027281815513356	0.04864535463781389
1.0027947877861711	0.04882620480728965
1.0028621882833142	0.04900805713203795
1.0029303827344092	0.0491909197338924
1.0029993708316507	0.049374800737114456
1.0030691522677755	0.04955970398058485
1.0031397267360678	0.04974564247083277
1.003211093930353	0.04993262493188903
1.0032832535449847	0.050120660090515794
1.0033562052748493	0.05030975667611324
1.0034299488153549	0.05049992342062723
1.0035044838624334	0.050691167458210847
1.003579810112532	0.05088349616435855
1.0036559272626084	0.05107692210393606
1.0037328350101293	0.051271454669109616
1.0038105330530631	0.05146710325481596
1.003889021089876	0.051663877258663476
1.003968298819531	0.05186178608083275
1.0040483659414752	0.052060835632170475
1.004129222155648	0.052261037524397876
1.004210867162464	0.05246240363849098
1.004293300662818	0.05266494409966533
1.0043765223580718	0.052868669035942145
1.004460531950061	0.05307358857804248
1.004545329141078	0.05327971285928212
1.004630913633882	0.05348704632080228
1.004717285131679	0.053695605579287965
1.0048044433381276	0.053905401562688096
1.0048923879573335	0.05411644520190148
1.0049811186938455	0.05432874743066205
1.0050706352526413	0.05454231918542796
1.0051609373391424	0.05475716926904581
1.005252024659187	0.0549733068061122
1.0053438969190478	0.05519074784786217
1.005436553825409	0.0554095042093432
1.005529995085377	0.05562958770858455
1.0056242204064634	0.05585101016647529
1.0057192294965862	0.056073783406645095
1.0058150220640703	0.05629791456930348
1.005911597817638	0.0565234184449002
1.0060089564664003	0.05675031018420457
1.0061070977198596	0.05697860258090495
1.0062060212879056	0.05720830843169613
1.006305726880807	0.057439440536150556
1.0064062142092092	0.0576720116965881
1.0065074829841292	0.05790602703347021
1.0066095329169513	0.058141508096803365
1.0067123637194226	0.0583784687588718
1.0068159751036523	0.058616922895123366
1.0069203667821014	0.058856884384030375
1.0070255384675844	0.059098367106949885
1.0071314898732568	0.05934138204866869
1.007238220712625	0.05958594063017086
1.0073457306995215	0.059832063672385874
1.007454019548125	0.060079766245782866
1.0075630869729326	0.06032906342401297
1.0076729326887706	0.060579970283757605
1.0077835564107887	0.06083250190457989
1.0078949578544503	0.06108666697064136
1.0080071367355274	0.06134248461100976
1.0081200927701048	0.061599974445455334
1.0082338256745738	0.06185915287446347
1.008348335165617	0.06212003630170527
1.0084636209602171	0.06238264113387796
1.0085796827756506	0.06264698378054256
1.0086965203294693	0.06291307009616377
1.0088141333395229	0.06318092850759398
1.0089325215239309	0.06345057689161
1.009051684601084	0.06372203312834204
1.009171622289649	0.06399531510109886
1.009292334308557	0.06427044069619356
1.0094138203769993	0.06454742379319851
1.009536080214425	0.06482627887436308
1.0096591135405326	0.06510703342022402
1.0097829200752801	0.06538970695751516
1.0099074995388577	0.06567431901631206
1.010032851651701	0.06596088912984327
1.0101589761344865	0.06624943683430275
1.0102858727081139	0.0665399727599209
1.010413541093721	0.06683252207990303
1.010541981012663	0.06712711064912313
1.010671192186514	0.06742375983867108
1.0108011743370662	0.06772249102294796
1.0109319271863229	0.06802332557946122
1.0110634504564955	0.06832628488862215
1.011195743869995	0.0686313755276673
1.0113288071494342	0.06893863572813681
1.011462640017619	0.06924808892455189
1.0115972421975485	0.0695597585549103
1.0117326134124043	0.06987366806046642
1.011868753385555	0.0701898408855093
1.0120056618405415	0.07050829481197028
1.0121433385010856	0.07082904847267925
1.0122817830910735	0.07115213886434016
1.012420995334561	0.07147759174402617
1.0125609749557636	0.07180543287222367
1.0127017216790535	0.07213568801259054
1.0128432352289598	0.07246838293171755
1.0129855153301568	0.07280353071268222
1.0131285617074672	0.07314116514749826
1.0132723740858547	0.07348132099686322
1.0134169521904202	0.07382402663490806
1.0135622957463934	0.07416931043907792
1.0137084044791411	0.0745172007898704
1.0138552781141448	0.07486772607057575
1.0140029163770197	0.0752208934092534
1.0141513189934832	0.07557675538172627
1.014300485689378	0.07593534331620644
1.0144504161906462	0.07629668854436973
1.0146011102233399	0.07666082240106789
1.0147525675136118	0.07702777622404344
1.0149047877877062	0.0773975731490965
1.015057770771968	0.07777023754363072
1.0152115161928192	0.078145820368412
1.0153660237767788	0.07852435630443426
1.0155212932504332	0.07890588003599226
1.0156773243404573	0.07929042625036818
1.0158341167735896	0.07967802963752021
1.015991670276641	0.080068706349561
1.0161499845764856	0.08046250280306617
1.0163090594000588	0.08085946682765975
1.016468894474349	0.08125963691732427
1.016629489526399	0.08166305156912382
1.0167908442832998	0.08206974928286065
1.016952958472186	0.08247976856073114
1.017115831820235	0.08289311654163753
1.0172794640546543	0.08330986742130235
1.0174438549026907	0.08373006404168384
1.0176090040916168	0.0841537492479098
1.0177749113487227	0.0845809658878997
1.0179415764013333	0.08501175681198488
1.0181089989767733	0.08544615264407929
1.0182771788023917	0.08588418584297779
1.0184461156055464	0.08632592850091972
1.0186158091135873	0.08677142844330876
1.0187862590538743	0.08722073349837772
1.0189574651537692	0.08767389149677089
1.0191294271406122	0.08813095027112948
1.0193021447417439	0.08859192972706381
1.019475617684484	0.0890568953594926
1.0196498456961334	0.08952591478842228
1.0198248285039682	0.08999904156821244
1.0200005658352453	0.09047632925560875
1.0201770574171851	0.09095783140928149
1.0203543029769668	0.09144360158936694
1.0205323022417476	0.09193364557478058
1.0207110549386234	0.09242807129917288
1.0208905607946523	0.09292693892700984
1.0210708195368483	0.09343030862508728
1.0212518308921579	0.09393824056201723
1.0214335945874786	0.0944507949077144
1.0216161103496404	0.09496801298056712
1.021799377905411	0.09548993892700584
1.021983396981489	0.09601667799197149
1.022168167304494	0.09654829800523146
1.0223536886009712	0.09708486679820973
1.0225399605973868	0.09762645220341575
1.0227269830201167	0.09817312205387406
1.0229147555954503	0.09872490057897336
1.0231032780495835	0.09928188318416498
1.0232925501086163	0.09984416858791413
1.0234825714985452	0.10041183354520403
1.0236733419452646	0.10098495481181319
1.0238648611745615	0.1015636091436757
1.0240571289121074	0.10214787329624626
1.0242501448834618	0.10273774841734021
1.024443908814055	0.10333339729596641
1.024638420429209	0.1039349071287958
1.0248336794541033	0.10454236511291298
1.025029685613797	0.10515585844509558
1.0252264386332095	0.1057754743211
1.0254239382371189	0.10640126967562472
1.0256221841501647	0.10703330598200367
1.0258211760968392	0.10767174277637598
1.0260209138014833	0.10831667953598
1.026221396988284	0.10896821573715527
1.0264226253812725	0.10962645085453278
1.0266245987043163	0.11029148436022991
1.0268273166811177	0.11096334466417157
1.0270307790352127	0.11164217616902818
1.0272349854899592	0.11232812866980779
1.0274399357685435	0.11302131616387848
1.0276456295939695	0.11372185264603273
1.027852066689059	0.11442985210757162
1.0280592467764436	0.11514542853539789
1.0282671695785655	0.11586857068126746
1.0284758348176664	0.11659953503029365
1.0286852422157984	0.11733845285190006
1.0288953914948038	0.11808545541183635
1.0291062823763206	0.1188406739711307
1.0293179145817781	0.1196042397850564
1.0295302878323918	0.12037623310256824
1.0297434018491547	0.12115674182212915
1.0299572563528447	0.12194601911223403
1.0301718510640143	0.12274421691032855
1.0303871857029863	0.12355148714759023
1.03060325998985	0.12436798174773597
1.0308200736444615	0.12519385262583976
1.0310376263864343	0.12602912966820448
1.0312559179351448	0.12687404193984148
1.0314749480097163	0.1277288277553818
1.031694716329021	0.12859366395290586
1.0319152226116848	0.1294687273608901
1.0321364665760704	0.13035419479684213
1.0323584479402814	0.13125024306594163
1.0325811664221536	0.13215682956152996
1.0328046217392546	0.13307438073943995
1.033028813608886	0.13400310366796073
1.0332537417480663	0.13494320540306146
1.033479405873538	0.13589489298680504
1.0337058057017585	0.13685837344577523
1.0339329409489029	0.13783376248300394
1.0341608113308502	0.1388211894984527
1.0343894165631957	0.13982107977224853
1.0346187563612261	0.14083367733653254
1.0348488304399306	0.14185922620581162
1.0350796385140006	0.14289797037512295
1.035311180297811	0.1439501538182018
1.0355434555054308	0.14501579685279797
1.0357764638506104	0.14609528485030235
1.036010205046786	0.14718902011948526
1.036244678807068	0.14829729228733474
1.0364798848442394	0.14942039095628135
1.0367158228707598	0.1505586057020433
1.036952492598756	0.15171222607149182
1.0371898937400084	0.15288112911965096
1.037428026005969	0.1540660737310738
1.037666889107748	0.15526740632669453
1.0379064827560958	0.15648547329634507
1.0381468066614252	0.1577206209962052
1.0383878605337917	0.15897319574627564
1.0386296440828882	0.1602433673521671
1.0388721570180555	0.16153133209900472
1.0391153990482667	0.16283785813010965
1.0393593698821266	0.16416336326065317
1.0396040692278696	0.1655082652631744
1.039849496793357	0.1668729818645558
1.040095652286069	0.16825793074301423
1.0403425354131108	0.16966308400545618
1.0405901458811928	0.17108914102844688
1.0408384833966513	0.17253683490670493
1.041087547665417	0.17400667423767394
1.0413373383930344	0.17549916756077422
1.0415878552846478	0.17701482335377608
1.0418390980449983	0.17855415002919908
1.042091066378422	0.18011680645870348
1.042343759988849	0.18170426768242634
1.042597178579796	0.1833171592237722
1.0428513218543638	0.184956106531795
1.043106189515234	0.1866217349767802
1.0433617812646723	0.18831466984585868
1.0436180968045086	0.19003515930573164
1.043875135836152	0.1917835081150027
1.04413289806058	0.19356124276171127
1.0443913831783282	0.1953691412488014
1.0446505908894999	0.19720798147759136
1.0449105208937561	0.19907854124237057
1.0451711728903057	0.20098159822502443
1.0454325465779188	0.2029169386767542
1.045694641654907	0.20488596711101925
1.0459574578191293	0.2068901630242723
1.0462209947679846	0.20893050637105287
1.0464852521984107	0.21100797696656534
1.0467502298068854	0.21312355447997985
1.047015927289408	0.21527821842777498
1.047282344341517	0.21747097042300262
1.047549480658267	0.21970504054891174
1.04781733593424	0.22198168096665394
1.0480859098635384	0.22430214365361423
1.0483552021397746	0.22666768039493382
1.0486252124560786	0.2290795427750922
1.0488959405050826	0.23153805856821144
1.0491673859789328	0.23404369424083765
1.0494395485692751	0.23659990904404601
1.0497124279672503	0.23920832865880792
1.0499860238635046	0.24187057850917895
1.0502603359481675	0.2445882837514725
1.0505353639108737	0.247363069263506
1.0508111074407174	0.25019398766519146
1.0510875662263048	0.25308429027981133
1.0513647399557073	0.25603742289410725
1.05164262831648	0.2590555352049461
1.0519212309956472	0.2621407765456358
1.0522005476797092	0.26529529587185635
1.0524805780546307	0.2685212417476636
1.0527613218058414	0.2718152839509009
1.053042778618237	0.27518580537375664
1.0533249481761666	0.2786357098748414
1.0536078301634373	0.2821679008089608
1.0538914242633084	0.28578528100829603
1.0541757301584878	0.2894907527636981
1.0544607475311325	0.293284459331405
1.05474647606284	0.2971669584163252
1.0550329154346474	0.3011477460805218
1.0553200653270332	0.3052308420934099
1.055607925419906	0.3094202654835867
1.0558964953926078	0.31372003451319447
1.0561857749239074	0.31813416665247707
1.0564757636919975	0.3226582941756134
1.0567664613744976	0.32730173715263494
1.0570578676484412	0.33207444941436015
1.0573499821902788	0.3369821596582718
1.0576428046758766	0.3420305954652894
1.0579363347805117	0.347225483263874
1.0582305721788632	0.35257254829435813
1.0585255165450165	0.35805771543827186
1.0588211675524628	0.36370924210679056
1.0591175248740834	0.36953558379201523
1.0594145881821655	0.3755451943026738
1.0597123571483784	0.3817465257116994
1.0600108314437875	0.3881480283041333
1.06031001073884	0.3947468718768665
1.0606098947033753	0.401541921852774
1.0609104830066014	0.4085685901784928
1.0612117753171142	0.41583989771206437
1.0615137713028817	0.42336886258469675
1.0618164706312458	0.4311685001213871
1.062119872968909	0.43925182276210606
1.062423977981954	0.4475919917175632
1.0627287853358172	0.45622722411164474
1.0630342946953018	0.46519874871914235
1.0633405057245608	0.4745277139634377
1.0636474180871147	0.48423526362434693
1.063955031445822	0.49434253671147355
1.064263345462906	0.5048706673383777
1.064572359799924	0.5157272262492303
1.0648820741177834	0.5270625880861141
1.065192488076735	0.5389135515777747
1.0655036013363612	0.5513169072263727
1.065815413555586	0.5643094370894662
1.066127924392667	0.57792791456344
1.0664411335051818	0.592126676435981
1.066755040550051	0.6068724603819055
1.0670696451835109	0.6223990986428338
1.0673849470611183	0.6387767839899351
1.0677009458377553	0.6560756928089738
1.068017641167617	0.6743659846916765
1.0683350327042132	0.6937178020299861
1.068653120100364	0.7137976904076748
1.0689719030082012	0.734931099735846
1.0692913810791607	0.7574739813525674
1.069611553963981	0.7815789218218439
1.0699324213127068	0.8073984706092491
1.0702539827746709	0.8350851392094831
1.0705762379985098	0.8647914002799514
1.0708991866321511	0.8948311246097049
1.0712228283228098	0.9274493745374058
1.0715471627169932	0.9630523527801282
1.0718721894604912	1.0020461617523915
1.0721979081983732	1.0448368012692695
1.072524318574997	1.0918301662656649
1.0728514202339878	1.1405855604811097
1.0731792128182553	1.1890908630929313
1.0735076959699734	1.2445576579383917
1.0738368693305922	1.3085466457921533
1.0741667325408242	1.3826181273297466
1.074497285240651	1.468331994461001
1.0748285270693112	1.5672477217256322
1.0751604576653122	1.6059343234904846
1.075493076666407	1.6333983999793382
1.0758263837096151	1.7043147298418793
1.0761603784311977	1.8355722855236805
1.0764950604666763	2.044055553570721
1.076830429450812	2.3466444425488455
1.077166485017617	2.760214191627783
1.0775032268003424	4.1270426730267
1.077840654431479	5.52449111864137
1.0781787675427603	6.855462113529424
1.0785175657651516	8.022884383559788
1.078857048728853	8.92971331876135
1.0791972160632906	9.478931492869204
1.0795380673971278	8.973179624881473
1.079879602358248	6.805568876506293
1.0802218205737608	4.31467056946863
1.0805647216699943	1.6472225578893762
1.0809083052724981	1.0500781290406251
1.081252571006041	3.630576063384459
1.0815975184946043	5.947658189096375
1.081943147361377	6.748866882222162
1.082289457228764	6.587426076493666
1.0826364477183794	6.100167940447972
1.0829841184510385	5.3667287680551725
1.0833324690467576	4.466721994781052
1.0836814991247627	3.479737784101457
1.0840312083034707	2.485342617081962
1.0843815962004995	2.2042819860379606
1.0847326624326579	1.9862238136001336
1.0850844066159515	1.822139515637117
1.0854368283655733	1.7030031305117372
1.085789927295903	1.6197913654095895
1.0861437030205112	1.563483642323309
1.086498155152142	1.5057316757940937
1.0868532833027353	1.4211027818933606
1.0872090870833981	1.3468047579823121
1.0875655661044206	1.2816724385077287
1.0879227199752617	1.224541006339345
1.0882805483045694	1.1742459986359464
1.0886390507001455	1.1296233126672335
1.088998226768964	1.0854447799701012
1.0893580761171737	1.0431189000031023
1.089718598350083	1.0043615571459121
1.090079793072161	0.9688409546926542
1.090441659887043	0.9362253979417764
1.0908041983975203	0.9061832958346858
1.0911674082055385	0.8783831625817787
1.0915312889122013	0.8510401780062796
1.0918958401177656	0.8254774791593776
1.0922610614216401	0.8015645511496805
1.0926269524223753	0.7791709196343597
1.0929935127176773	0.758166151455972
1.0933607419043936	0.7384198552744179
1.0937286395785142	0.7196329470545438
1.0940972053351732	0.701531817820901
1.094466438768638	0.6843896594280678
1.0948363394723202	0.6681447203117746
1.0952069070387636	0.6527352685962176
1.095578141059648	0.638099592389477
1.0959500411257808	0.6241760000767382
1.0963226068271037	0.6107628694955297
1.0966958377526854	0.5978871109363008
1.0970697334907196	0.585586223513491
1.0974442936285287	0.5738272047733857
1.097819517752552	0.5625770630480852
1.0981954054483514	0.5518028176103482
1.0985719563006129	0.5414714988271807
1.0989491698931355	0.5314509754863657
1.0993270458088351	0.52182118767126
1.0997055836297425	0.5125628899686179
1.1000847829369977	0.503656843314175
1.100464643310856	0.4950838150818394
1.1008451643306796	0.486824579172159
1.1012263455749358	0.4788421156341826
1.1016081866212009	0.4711020947447398
1.1019906870461538	0.46362787241465375
1.1023738464255761	0.4564074718151405
1.102757664334347	0.44942892016132135
1.1031421403464527	0.44268024876658657
1.1035272740349646	0.4361494930965888
1.1039130649720643	0.4298046129919797
1.1042995127290167	0.4236463592319911
1.1046866168761826	0.4176770026578973
1.1050743769830145	0.41188869978355785
1.1054627926180571	0.4062736098306258
1.105851863348937	0.40082389476346375
1.1062415887423724	0.39553171932375547
1.106631968364165	0.39037133269073165
1.1070230017792024	0.38535530178813543
1.1074146885514484	0.380478273278111
1.107807028243955	0.37573489568648627
1.108200020418848	0.3711198194263124
1.1085936646373298	0.3666276968211977
1.108987960459684	0.3622493315744032
1.1093829074452666	0.3579761099632743
1.109778505152509	0.35381189709444405
1.1101747531389092	0.3497529153808195
1.1105716509610415	0.3457953885782055
1.1109691981745484	0.3419355418015589
1.1113673943341382	0.3381696015411263
1.111766238993591	0.33448877511408925
1.112165731705743	0.3308924690016227
1.1125658720225027	0.32738046998150333
1.1129666594948415	0.32395003623801466
1.1133680936727826	0.32059842694986096
1.113770174105421	0.3173229023017274
1.114172900340906	0.3141207234957478
1.114576271926441	0.3109841052892114
1.11498028840829	0.30791605657764365
1.1153849493317711	0.3049145383893468
1.1157902542412603	0.301977512497718
1.116196202680176	0.2991029414297495
1.1166027941909988	0.2962887884744342
1.1170100283152544	0.2935318189609534
1.1174179045935195	0.29082897978680544
1.117826422565416	0.2881811028217434
1.1182355817696177	0.28558664079885254
1.1186453817438418	0.28304404702742725
1.11905582202485	0.28055177539927006
1.1194669021484478	0.2781082803949471
1.119878621649483	0.275710315290735
1.1202909800618461	0.27335741275281994
1.1207039769184637	0.271049234445441
1.1211176117513104	0.268784585035217
1.1215318840913953	0.26656226964206153
1.1219467934687595	0.26438109384395486
1.1223623394124886	0.2622398636816707
1.1227785214506965	0.2601355445316128
1.1231953391105414	0.25806903919058616
1.123612791918204	0.25603940923891755
1.1240308793989018	0.25404571661522474
1.1244496010768896	0.2520870236201145
1.1248689564754444	0.2501623929198466
1.1252889451168773	0.2482704214415328
1.1257095665225298	0.2464097767952964
1.126130820212768	0.24458063726527016
1.1265527057069893	0.24278225610257426
1.1269752225236098	0.24101388684837385
1.1273983701800832	0.23927478333675054
1.1278221481928787	0.23756419969755996
1.1282465560774912	0.23588069039824278
1.1286715933484406	0.23422395315283376
1.1290972595192674	0.23259373877451506
1.129523554102538	0.2309894456361801
1.1299504766098334	0.2294104723482826
1.1303780265517573	0.22785621776110523
1.1308062034379367	0.22632608096700324
1.131235006777014	0.2248186653702119
1.1316644360766461	0.22333427659793145
1.1320944908435158	0.22187242433729945
1.1325251705833144	0.22043261847024567
1.1329564748007568	0.21901436907532448
1.1333884029995664	0.2176171864295162
1.1338209546824858	0.2162403703492685
1.1342541293512702	0.21488325263543523
1.1346879265066894	0.2135458478772131
1.135122345648526	0.21222775261788723
1.1355573862755748	0.21092856356355558
1.1359930478856421	0.20964787758458872
1.1364293299755488	0.20838529171709103
1.1368662320411227	0.207140073928314
1.1373037535772026	0.20591202995860103
1.1377418940776425	0.20470099054550667
1.138180653035298	0.2035066206758973
1.1386200299420388	0.20232858547387417
1.1390600242887439	0.20116655020196295
1.139500635565295	0.20002018026229637
1.1399418632605882	0.19888875307578485
1.1403837068625235	0.19777237614762808
1.1408261658580066	0.1966707688730057
1.1412692397329516	0.19558365076268439
1.1417129279722829	0.19451074144400074
1.14215723005992	0.19345176066183783
1.1426021454787987	0.19240632213637174
1.1430476737108572	0.1913740557235314
1.1434938142370346	0.1903549353237566
1.143940566537279	0.18934872421702434
1.1443879300905413	0.1883551857822184
1.1448359043747762	0.18737408349793877
1.1452844888669425	0.18640518094330583
1.145733683043004	0.18544807088490964
1.146183486377927	0.18450262527641076
1.146633898345683	0.1835687290600496
1.147084918419238	0.18264618114652312
1.147536546070577	0.18173478053170375
1.1479887807706723	0.1808343262973147
1.1484416219895075	0.17994461761159727
1.1488950691960642	0.17906524666524373
1.1493491218583318	0.17819624851669966
1.149803779443295	0.1773374511752443
1.150259041416948	0.17648868272337576
1.1507149072442813	0.17564977131737977
1.151171376389291	0.17482054518789086
1.1516284483149752	0.17400077457197996
1.1520861224833319	0.1731902385455297
1.1525443983553618	0.17238890441226842
1.1530032753910717	0.17159662425941705
1.1534627530494648	0.17081325023798508
1.1539228307885496	0.17003863456325394
1.1543835080653404	0.16927262951524388
1.1548447843358418	0.16851499174500933
1.1553066590550738	0.16776563422934793
1.1557691316770542	0.16702447722449348
1.1562322016548003	0.16629139282574643
1.1566958684403392	0.16556625318426452
1.157160131484693	0.16484893050746668
1.1576249902378923	0.16413929705943134
1.1580904441489692	0.16343710671478628
1.158556492665958	0.16274236668856262
1.1590231352359006	0.16205496576385964
1.1594903713048366	0.16137479277257025
1.1599582003178184	0.16070173659572343
1.1604266217188943	0.1600356861638282
1.160895634951119	0.15937649657312022
1.161365239456559	0.15872402808422287
1.1618354346762771	0.15807825079800766
1.1623062200503438	0.1574390675898
1.1627775950178425	0.15680638137804426
1.1632495590168535	0.15618009512459827
1.1637221114844702	0.15556011183502405
1.164195251856785	0.15494627767652785
1.1646689795689094	0.15433853174505044
1.1651432940549538	0.15373681746807888
1.1656181947480369	0.15314104965027694
1.1660936810802915	0.1525511431345668
1.1665697524828569	0.15196701280238037
1.1670464083858751	0.15138857357391172
1.1675236482185123	0.15081566877571365
1.1680014714089337	0.15024829495161376
1.1684798773843195	0.14968637702527743
1.1689588655708592	0.14912983995422602
1.1694384353937586	0.14857860873005205
1.1699185862772319	0.14803260837863957
1.1703993176445122	0.14749174313484226
1.1708806289178366	0.1469559204118535
1.1713625195184667	0.146425115135498
1.171844988866674	0.1458992609176105
1.1723280363817472	0.14537829140029054
1.1728116614819888	0.14486214025609065
1.1732958635847224	0.14435074118820246
1.1737806421062889	0.14384399243734067
1.1742659964620412	0.14334185023339402
1.1747519260663588	0.14284427351200868
1.1752384303326375	0.1423512033520224
1.1757255086732912	0.14186258085941708
1.176213160499761	0.14137834716748174
1.1767013852225094	0.1408984434369733
1.1771901822510158	0.1404227655197923
1.1776795509937903	0.13995130624274102
1.1781694908583555	0.13948401310650302
1.1786600012512773	0.13902083363603815
1.1791510815781334	0.13856171538072637
1.1796427312435367	0.13810660591450993
1.1801349496511198	0.13765543947814513
1.180627736203554	0.13720815235381412
1.1811210903025302	0.13676472412997598
1.1816150113487782	0.13632510789790755
1.1821094987420562	0.13588925677079505
1.1826045518811519	0.13545712388385817
1.1831001701638921	0.13502866239447456
1.183596352987132	0.1346038024277012
1.1840930997467682	0.1341825117778101
1.1845904098377278	0.13376475999861617
1.1850882826539828	0.133350505047227
1.1855867175885388	0.13293970490057652
1.186085714033437	0.13253231755553543
1.1865852713797673	0.1321283010290161
1.1870853890176578	0.1317275835576097
1.1875860663362794	0.13133015712341636
1.1880873027238488	0.13093598391658742
1.188589097567623	0.1305450261451659
1.1890914502539118	0.13015724603518253
1.1895943601680645	0.12977260583075098
1.1900978266944882	0.12939105891446462
1.1906018492166341	0.12901256002784117
1.1911064271170049	0.1286370927020432
1.1916115597771553	0.12826462285579382
1.1921172465776955	0.1278951164240909
1.192623486898291	0.12752853935829211
1.193130280117659	0.12716485762619936
1.1936376256135786	0.12680402172242902
1.1941455227628837	0.12644600745212706
1.1946539709414723	0.12609079180403865
1.1951629695242967	0.12573834397691144
1.1956725178853844	0.12538863318433316
1.1961826153978097	0.1250416286548046
1.1966932614337291	0.12469729963181453
1.1972044553643557	0.12435559514856595
1.197716196559971	0.1240165075033479
1.198228484389931	0.12368000877610229
1.198741318222659	0.12334607106026421
1.1992546974256506	0.1230146664628291
1.1997686213654792	0.12268576710441673
1.2002830894077903	0.12235933903463697
1.200798100917306	0.1220353492355943
1.2013136552578274	0.12171378441830764
1.201829751792234	0.12139461922626064
1.2023463898824935	0.12107782831529403
1.20286356888965	0.12076338635366417
1.2033812881738328	0.12045126802210333
1.2038995470942573	0.12014143730245375
1.2044183450092307	0.11983387568043452
1.2049376812761443	0.11952856546126232
1.2054575552514877	0.11922548356428887
1.2059779662908319	0.11892460692020486
1.2064989137488535	0.11862591247109329
1.2070203969793216	0.11832937717047948
1.2075424153350955	0.11803496387513701
1.2080649681681472	0.11774266562258594
1.208588054829538	0.11745246134786569
1.2091116746694404	0.11716432999639459
1.2096358270371235	0.11687825052401633
1.210160511280975	0.11659420189704597
1.2106857267484756	0.11631215881260143
1.2112114727862253	0.11603209662460989
1.2117377487399386	0.1157540045643131
1.2122645539544328	0.11547786337601645
1.2127918877736485	0.11520365381358476
1.213319749540645	0.11493135664048632
1.2138481385975926	0.11466095262983206
1.2143770542857915	0.1143924149706738
1.2149064959456601	0.11412572926208907
1.2154364629167387	0.11386088168487428
1.2159669545377032	0.11359785460234802
1.2164979701463499	0.11333663038665118
1.217029509079609	0.11307719141878397
1.2175615706735443	0.11281952008864171
1.2180941542633508	0.11256358871733699
1.2186272591833631	0.11230939118527232
1.2191608847670512	0.11205691129991013
1.219695030347031	0.11180613287683241
1.220229695255058	0.11155703973977622
1.2207648788220298	0.11130961572066479
1.221300580377994	0.111063841580411
1.221836799252146	0.1108196985531789
1.22237353477283	0.1105771778584063
1.2229107862675497	0.11033626460985582
1.2234485530629564	0.11009694392880687
1.2239868344848641	0.10985920094408758
1.224525629858244	0.10962302079210381
1.2250649385072236	0.1093883831152995
1.2256047597551045	0.10915527654764091
1.2261450929243485	0.10892369014509734
1.226685937336587	0.10869361019850014
1.2272272923126204	0.10846502300565032
1.227769157172416	0.10823791487134776
1.228311531235132	0.10801227210741457
1.2288544138190873	0.1077880736830069
1.2293978042417912	0.1075653142911215
1.2299417018199263	0.10734398127901452
1.2304861058693624	0.10712406200039076
1.231031015705162	0.10690554381542702
1.2315764306415637	0.10668841409079818
1.2321223499920075	0.10647265793968091
1.2326687730691241	0.1062582608231016
1.2332156991847343	0.10604521553130813
1.2337631276498677	0.10583351037372249
1.234311057774742	0.10562313366576388
1.2348594888687878	0.10541407372887
1.2354084202406357	0.10520631889051762
1.235957851198122	0.10499985342162697
1.236507781048304	0.10479466823334686
1.2370582090974365	0.10459075454887508
1.2376091346510008	0.1043881015499329
1.2381605570136935	0.10418669842382479
1.2387124754894259	0.10398653436345978
1.2392648893813403	0.10378759856736912
1.2398177979917953	0.10358987478043677
1.2403712006223846	0.10339335842746558
1.2409250965739298	0.10319803947730136
1.2414794851464794	0.10300390790397962
1.2420343656393293	0.10281095368674124
1.2425897373510044	0.10261916681005173
1.24314559957927	0.10242853557540879
1.2437019516211416	0.10223904854453178
1.2442587927728663	0.10205069975434712
1.2448161223299636	0.10186347989501206
1.245373939587181	0.10167737966152887
1.2459322438385316	0.10149238975375935
1.2464910343772773	0.1013085008764424
1.247050310495951	0.1011257006879711
1.2476100714863363	0.10094398183424201
1.2481703166394893	0.10076333719584173
1.2487310452457274	0.10058375812043335
1.2492922565946403	0.10040523596020853
1.2498539499750938	0.10022776207190053
1.250416124675223	0.10005132781679875
1.2509787799824459	0.09987592043908586
1.2515419151834652	0.09970153600142
1.2521055295642565	0.09952816644759237
1.2526696224100942	0.09935580372561831
1.2532341930055348	0.09918443978774909
1.2537992406344287	0.09901406659048614
1.2543647645799252	0.09884467481358845
1.2549307641244671	0.09867625533456283
1.2554972385498058	0.0985088031857533
1.256064187136983	0.09834231086027193
1.2566316091663638	0.0981767708551869
1.257199503917612	0.09801217567153515
1.25776787066971	0.09784851781433417
1.2583367087009456	0.09768578746606561
1.2589060172889486	0.09752397861238626
1.2594757957106404	0.09736308541815553
1.2600460432422866	0.09720310087965575
1.260616759159476	0.09704401799687963
1.2611879427371313	0.09688582977354114
1.2617595932495005	0.0967285292170871
1.2623317099701732	0.09657210618122376
1.262904292172082	0.09641655727545193
1.2634773391274927	0.09626187595417475
1.2640508501080285	0.09610805567526774
1.2646248243846554	0.09595508990009037
1.2651992612276899	0.09580297209349578
1.265774159906804	0.09565169473805425
1.2663495196910335	0.09550125046873612
1.2669253398487674	0.09535163511805111
1.267501619647766	0.0952028425646814
1.2680783583551571	0.09505486669057424
1.2686555552374281	0.09490770138094994
1.269233209560455	0.09476134052431112
1.26981132058948	0.09461577621424806
1.2703898875891309	0.09447100348408413
1.2709689098234234	0.09432701750584754
1.2715483865557475	0.09418381254856305
1.2721283170488877	0.09404138288432451
1.272708700565034	0.09389972278830566
1.2732895363657522	0.09375882653876634
1.2738708237120193	0.09361868596626774
1.2744525618642195	0.09347929814531762
1.275034750082128	0.09334065770166358
1.2756173876249444	0.09320275926393656
1.2762004737512713	0.09306559746365975
1.2767840077191328	0.09292916693525355
1.2773679887859668	0.0927934615477562
1.2779524162086422	0.09265847528915923
1.2785372892434415	0.09252420463968392
1.2791226071460875	0.09239064455697449
1.279708369171733	0.0922577900013944
1.2802945745749588	0.09212563593603051
1.2808812226097976	0.09199417732670072
1.281468312529716	0.09186340773494334
1.282055843587627	0.09173332302267745
1.2826438150358976	0.091603919160513
1.283232226126344	0.09147519141265678
1.283821076110238	0.09134713504587942
1.2844103642383145	0.09121974532952092
1.285000089760768	0.091093017535496
1.2855902519272666	0.0909669450132919
1.2861808499869352	0.09084152523147851
1.286771883188385	0.09071675373535944
1.2873633507796978	0.09059262607265273
1.287955252008436	0.09046913779349698
1.2885475861216529	0.09034628445045548
1.2891403523658738	0.09022406099281265
1.2897335499871332	0.09010246246377657
1.2903271782309473	0.08998148587153555
1.290921236342336	0.08986112702403695
1.2915157235658143	0.08974138173150875
1.2921106391454182	0.08962224580646395
1.2927059823246685	0.08950371506370776
1.2933017523466244	0.08938578420706086
1.2938979484538387	0.08926844976061436
1.2944945698883914	0.08915170833458778
1.2950916158918924	0.08903555598039771
1.29568908570547	0.08891998875161862
1.2962869785697801	0.08880500270398671
1.2968852937250264	0.08869059389540247
1.29748403041093	0.08857675685747189
1.2980831878667751	0.08846348939249211
1.2986827653313757	0.08835078777579752
1.2992827620430887	0.08823864828475986
1.299883177239846	0.08812706719879054
1.300484010159113	0.08801604079934687
1.3010852600379217	0.0879055648873638
1.3016869261128754	0.08779563533871645
1.3022890076201274	0.0876862495949033
1.3028915037954194	0.08757740414129361
1.3034944138740552	0.08746909546518628
1.3040977370909177	0.08736132005581278
1.304701472680475	0.08725407440434044
1.3053056198767847	0.08714735411399305
1.3059101779134783	0.08704115624310525
1.306515146023796	0.08693547791896004
1.3071205234405658	0.08683031582227432
1.3077263093962161	0.08672566663559418
1.3083325031227881	0.08662152704329446
1.3089391038519176	0.08651789373158643
1.3095461108148603	0.08641476216284316
1.3101535232424892	0.08631213042230021
1.3107613403652927	0.0862099953708193
1.3113695614133745	0.08610835387099268
1.311978185616485	0.08600720278714535
1.3125872122039803	0.08590653898533943
1.313196640404877	0.08580635894519459
1.3138064694478069	0.08570665920670605
1.3144166985610615	0.08560743756934447
1.3150273269725667	0.08550869106356249
1.3156383539098977	0.08541041672145468
1.3162497786002951	0.08531261157675966
1.31686160027065	0.08521527266486392
1.317473818147512	0.08511839630480987
1.3180864314570966	0.0850219799897674
1.3186994394252938	0.08492602126862156
1.3193128412776616	0.08483051733003376
1.3199266362394426	0.08473546536422556
1.3205408235355482	0.08464086256297941
1.3211554023905776	0.08454670611964171
1.3217703720288325	0.08445299223728078
1.3223857316742897	0.0843597192415251
1.3230014805506278	0.08426688446729068
1.323617617881232	0.08417448525097301
1.3242341428891864	0.0840825189304478
1.3248510547972847	0.0839909828450756
1.325468352828033	0.08389987402067413
1.3260860362036502	0.08380918953213257
1.3267041041460799	0.0837189274765415
1.3273225558769874	0.08362908532696897
1.32794139061777	0.08353966055788845
1.3285606075895526	0.08345065064518253
1.3291802060131983	0.08336205306614378
1.3298001851093086	0.08327386471515795
1.3304205440982284	0.0831860834422103
1.331041282200059	0.08309870714269883
1.33166239863464	0.08301173341893187
1.3322838926215794	0.08292515987455666
1.3329057633802355	0.08283898411455931
1.3335280101297404	0.08275320374526757
1.3341506320889847	0.08266781556496423
1.334773628476638	0.08258281810409822
1.3353969985111434	0.08249820908471908
1.3360207414107257	0.08241398623014781
1.3366448563933933	0.08233014726497889
1.3372693426769349	0.08224668991508219
1.3378941994789486	0.08216361164984304
1.3385194260168132	0.08208090997885828
1.3391450215077172	0.0819985832481672
1.3397709851686448	0.0819166292932846
1.3403973162163987	0.08183504595093581
1.3410240138675937	0.08175383105905962
1.3416510773386472	0.0816729824568093
1.342278505845816	0.08159249750521268
1.3429062986051674	0.08151237434927078
1.3435344548326054	0.08143261117129602
1.3441629737438692	0.08135320591322454
1.344791854554524	0.0812741565181477
1.3454210964799862	0.08119546093031182
1.3460506987355105	0.08111711709512047
1.3466806605362094	0.08103912229347847
1.347310981097043	0.08096147523091021
1.3479416596328309	0.08088417394815145
1.3485726953582549	0.08080721648703613
1.3492040874878533	0.08073060089049984
1.3498358352360509	0.08065432520257879
1.3504679378171311	0.08057838725590119
1.3511003944452684	0.08050278491629675
1.3517332043345098	0.08042751673925354
1.3523663666987928	0.08035258085940648
1.3529998807519457	0.08027797541243875
1.3536337457076908	0.08020369853508336
1.3542679607796464	0.08012974836512417
1.354902525181339	0.08005612264524756
1.3555374381261949	0.07998281976609875
1.3561726988275646	0.07990983814920533
1.3568083064986987	0.07983717601748504
1.357444260352774	0.07976483159485598
1.358080559602894	0.07969280310623825
1.358717203462084	0.07962108877755544
1.359354191143306	0.07954968628430412
1.3599915218594574	0.07947859448217862
1.3606291948233737	0.0794078116762086
1.3612672092478302	0.07933733617237697
1.361905564345563	0.07926716627762223
1.3625442593292554	0.07919730029983994
1.3631832934115378	0.07912773637143235
1.3638226658050168	0.07905847265240944
1.3644623757222538	0.07898950787545661
1.3651024223757853	0.07892084042385995
1.3657428049781215	0.07885246868181835
1.366383522741744	0.0787843910344433
1.3670245748791205	0.07871660586776011
1.367665960602706	0.07864911123903659
1.3683076791249382	0.07858190574480448
1.3689497296582653	0.07851498800733496
1.3695921114151162	0.07844835648365661
1.370234823607931	0.0783820096316706
1.3708778654491585	0.07831594591014954
1.371521236151252	0.07825016377873983
1.372164934926689	0.07818466123805236
1.3728089609879555	0.07811943727305555
1.37345331354757	0.07805449040948237
1.3740979918180765	0.07798981917389868
1.3747429950120442	0.07792542209370389
1.375388322342087	0.0778612976971323
1.3760339730208593	0.07779744436576752
1.37667994626105	0.07773386050430416
1.3773262412754088	0.0776705449961347
1.3779728572767342	0.07760749643264554
1.3786197934778777	0.07754471340601982
1.3792670490917496	0.07748219450923849
1.3799146233313353	0.07741993833608048
1.3805625154096883	0.07735794320498596
1.3812107245399257	0.07729620788612093
1.3818592499352533	0.0772347311712433
1.3825080908089487	0.07717351171373502
1.3831572463743884	0.07711254816774088
1.3838067158450285	0.07705183918816877
1.384456498434426	0.07699138343068973
1.3851065933562325	0.07693117916571285
1.3857569998242039	0.07687122548990062
1.386407717052209	0.07681152111448554
1.3870587442542102	0.07675206475143094
1.3877100806443072	0.07669285511342906
1.3883617254367075	0.0766338909139029
1.3890136778457445	0.07657517074296323
1.3896659370858733	0.07651669321018693
1.390318502371696	0.07645845732779298
1.3909713729179365	0.07640046186243579
1.3916245479394653	0.0763427055814681
1.3922780266512933	0.07628518725294199
1.3929318082685882	0.07622790564560873
1.393585892006666	0.07617085929620787
1.3942402770809923	0.0761140471221934
1.3948949627072074	0.0760574680592444
1.3955499481011058	0.07600112092645166
1.3962052324786622	0.0759450045435745
1.3968608150560065	0.07588911773104402
1.3975166950494717	0.07583345930995955
1.3981728716755515	0.07577802777613232
1.398829344150936	0.07572282232308496
1.3994861116925026	0.0756678418189106
1.4001431735173235	0.07561308513234445
1.4008005288426644	0.0755585511327627
1.401458176886004	0.07550423869018351
1.4021161168650158	0.07545014657032413
1.4027743479975952	0.07539627355539368
1.403432869501843	0.07534261876827195
1.404091680596086	0.07528918112410829
1.4047507804988717	0.07523595953866676
1.40541016842897	0.07518295292832758
1.4060698436053936	0.07513016021008552
1.4067298052473762	0.0750775801042994
1.407390052574403	0.07502521165405283
1.4080505848061964	0.07497305391790138
1.4087114011627269	0.07492110585559927
1.4093725008642204	0.07486936642749098
1.4100338831311598	0.07481783459451108
1.410695547184278	0.07476650931818499
1.4113574922445795	0.0747153892838224
1.4120197175333467	0.07466447376925223
1.412682222272108	0.0746137617759706
1.413345005682695	0.07456325230603844
1.4140080669872062	0.0745129443620836
1.4146714054080247	0.0744628369472997
1.4153350201678236	0.0744129289761665
1.4159989104895765	0.07436321937721255
1.416663075596538	0.07431370736881493
1.4173275147122784	0.07426439199264284
1.4179922270606626	0.07421527229090838
1.4186572118658665	0.07416634730636792
1.4193224683523789	0.07411761608232102
1.4199879957450134	0.0740690774944951
1.4206537932688925	0.0740207306936905
1.4213198601494699	0.07397257484391193
1.4219861956125213	0.07392460902497759
1.4226527988841762	0.07387683231722582
1.4233196691908692	0.07382924380151862
1.4239868057594025	0.07378184255923843
1.424654207816904	0.07373462743595652
1.4253218745908702	0.07368759778314751
1.4259898053091333	0.0736407527163741
1.4266579991998884	0.07359409135169943
1.4273264554916953	0.07354761280568842
1.4279951734134735	0.07350131619540566
1.4286641521945154	0.07345520056205848
1.4293333910644823	0.07340926495888674
1.4300028892534105	0.07336350868704583
1.4306726459917232	0.07331793089657485
1.431342660510229	0.07327253073799385
1.4320129320401165	0.07322730736230561
1.4326834598129756	0.0731822599209927
1.4333542430607815	0.07313738742198929
1.4340252810159262	0.07309268910890937
1.4346965729111854	0.0730481642366965
1.4353681179797708	0.07300381198818262
1.4360399154552683	0.07295963154666366
1.4367119645717241	0.07291562209589697
1.4373842645635688	0.07287178282010316
1.4380568146656691	0.07282811270114763
1.4387296141133217	0.07278461115506775
1.4394026621422524	0.07274127739546142
1.4400759579886304	0.07269811063636895
1.4407495008890436	0.07265511009227764
1.4414232900805457	0.07261227497811822
1.4420973248006261	0.07256960444362691
1.4427716042872258	0.07252709764889653
1.4434461277787405	0.0724847539671454
1.44412089451403	0.07244257264170426
1.4447959037324056	0.07240055291633174
1.4454711546736596	0.07235869403521389
1.4461466465780373	0.07231699524296474
1.4468223786862715	0.07227545566061279
1.447498350239567	0.07223407461212386
1.448174560479613	0.07219285143123087
1.448851008648574	0.07215178538959245
1.4495276939891182	0.072110875759278
1.4502046157443975	0.07207012181276824
1.450881773158064	0.07202952282295566
1.4515591654742623	0.0719890778882323
1.4522367919376518	0.0719487864814345
1.452914651793393	0.07190864790082592
1.4535927442871597	0.07186866144506548
1.4542710686651477	0.07182882641320773
1.4549496241740514	0.07178914210470362
1.4556284100611179	0.07174960776270113
1.4563074255740902	0.07171022263930607
1.4569866699612626	0.0716709861707272
1.4576661424714539	0.07163189768099276
1.4583458423540299	0.07159295649451035
1.4590257688588788	0.07155416193607059
1.4597059212364512	0.07151551333084287
1.4603862987377432	0.07147700989709121
1.461066900614291	0.07143865102865632
1.4617477261182035	0.07140043612784147
1.4624287745021356	0.07136236454325663
1.463110045019314	0.07132443562387888
1.4637915369235317	0.07128664871905183
1.4644732494691444	0.07124900317848569
1.465155181911086	0.07121149820070219
1.4658373335048736	0.07117413330867664
1.4665197035065884	0.07113690787413342
1.4672022911729206	0.0710998212691488
1.4678850957611314	0.07106287286615341
1.4685681165290803	0.07102606203792983
1.4692513527352116	0.07098938810841207
1.469934803638588	0.07095285040931619
1.4706184684988595	0.07091644843213146
1.4713023465762847	0.0708801815710066
1.4719864371317353	0.0708440492204312
1.4726707394266914	0.0708080507752335
1.4733552527232516	0.07077218563058266
1.4740399762841458	0.07073645308874353
1.4747249093727037	0.07070085260458438
1.4754100512529025	0.07066538364033614
1.4760954011893346	0.07063004561157596
1.4767809584472429	0.07059483793420704
1.4774667222924978	0.07055976002446061
1.4781526919916061	0.07052481129889589
1.478838866811725	0.07048999104248596
1.4795252460206636	0.07045529882261466
1.4802118288868757	0.07042073407502678
1.4808986146794636	0.07038629623578248
1.4815856026682006	0.0703519847412574
1.482272792123518	0.07031779902814218
1.4829601823165055	0.0702837384905555
1.4836477725189277	0.07024980252940749
1.484335562003212	0.07021599068488468
1.4850235500424669	0.07018230241233418
1.4857117359104757	0.07014873716740673
1.4864001188817169	0.07011529440605686
1.4870886982313327	0.07008197358454357
1.4877774732351599	0.07004877407803377
1.4884664431697325	0.07001569539491401
1.4891556073122825	0.06998273705000653
1.4898449649407202	0.069949898517414
1.4905345153336769	0.06991717927153188
1.4912242577704782	0.06988457878704923
1.4919141915311696	0.06985209653894765
1.4926043158964895	0.06981973188718532
1.4932946301478973	0.06978748443860709
1.4939851335675793	0.06975535368498756
1.4946758254384271	0.06972333911838355
1.4953667050440695	0.06969144023113448
1.496057771668857	0.0696596565158628
1.4967490245978643	0.06962798742792788
1.4974404631169063	0.06959643242864011
1.4981320865125356	0.06956499110124419
1.4988238940720384	0.06953366295471906
1.4995158850834431	0.0695024474983162
1.5002080588355389	0.0694713442415601
1.5009004146178417	0.06944035269424749
1.501592951720633	0.06940947229509163
1.5022856694349502	0.06937870259959876
1.502978567052585	0.06934804316892268
1.503671643866086	0.06931749352852656
1.5043648991687752	0.06928705320413646
1.5050583322547408	0.06925672172174095
1.505751942418832	0.06922649860759215
1.5064457289566842	0.0691963832869719
1.5071396911646966	0.06916637540190004
1.5078338283400672	0.06913647449338625
1.50852813978075	0.06910668010269386
1.5092226247855065	0.06907699177133939
1.5099172826538767	0.06904740904109373
1.5106121126861956	0.06901793142097602
1.5113071141835877	0.06898855842524208
1.5120022864479856	0.06895928967533949
1.5126976287821097	0.06893012472743805
1.5133931404894887	0.0689010631379522
1.5140888208744583	0.06887210446354088
1.5147846692421645	0.06884324826110773
1.5154806848985658	0.06881449402499057
1.51617686715043	0.06878584135233766
1.5168732153053395	0.068757289845274
1.5175697286717167	0.06872883907451177
1.5182664065587874	0.06870048861100082
1.5189632482766087	0.06867223802592583
1.519660253136071	0.0686440868907085
1.52035742044889	0.06861603468777841
1.5210547495276305	0.0685880810906046
1.521752239685678	0.06856022568362985
1.5224498902372572	0.06853246805152438
1.523147700497458	0.0685048077791864
1.5238456697821898	0.06847724445174239
1.5245437974082237	0.06844977762541715
1.525242082693181	0.06842240686106113
1.5259405249555453	0.06839513181413329
1.5266391235146302	0.06836795208248532
1.5273378776906432	0.0683408672641875
1.5280367868046223	0.0683138769575311
1.5287358501784907	0.06828698076102697
1.5294350671350359	0.06826017821789893
1.530134436997907	0.06823346896223019
1.5308339590916338	0.06820685263250538
1.5315336327416158	0.06818032883945467
1.5322334572741343	0.06815389719401954
1.5329334320163488	0.06812755730735462
1.5336335562963062	0.0681013087908266
1.5343338294429327	0.06807515117706077
1.5350342507860453	0.06804908416772905
1.5357348196563512	0.06802310738572996
1.5364355353854513	0.06799722045416748
1.5371363973058454	0.06797142299635141
1.537837404750927	0.06794571463579613
1.5385385570549919	0.06792009497041318
1.5392398535532419	0.06789456360221535
1.5399412935817764	0.06786912021704063
1.5406428764776159	0.0678437644496898
1.5413446015786807	0.06781849593516201
1.542046468223806	0.06779331430865476
1.5427484757527472	0.06776821920556328
1.5434506235061733	0.06774321021224163
1.54415291082568	0.0677182869956461
1.5448553370537765	0.06769344922664147
1.5455579015339023	0.06766869655147387
1.5462606036104305	0.0676440286165804
1.546963442628644	0.06761944506859048
1.5476664179347848	0.06759494555432362
1.5483695288760129	0.06757052965066579
1.5490727748004258	0.06754619708464926
1.5497761550570615	0.06752194751334527
1.5504796689959048	0.06749778059400928
1.5511833159678796	0.06747369598408243
1.5518870953248587	0.06744969334118978
1.5525910064196542	0.06742577230019202
1.5532950486060448	0.06740193249959857
1.5539992212387441	0.06737817365246433
1.554703523673438	0.06735449542646106
1.5554079552667566	0.06733089748943988
1.5561125153762922	0.06730737950943011
1.556817203360604	0.06728394115463966
1.5575220185792082	0.06726058204961512
1.5582269603925938	0.06723730189066864
1.5589320281622103	0.0672141003775949
1.5596372212504852	0.06719097718827104
1.560342539020812	0.0671679320007477
1.56104798083756	0.06714496449324767
1.5617535460660772	0.06712207434416614
1.562459234072688	0.06709926116956116
1.5631650442247027	0.06707652471933316
1.5638709758904037	0.06705386468102105
1.5645770284390703	0.06703128074233035
1.5652832012409572	0.06700877259113396
1.5659894936673153	0.06698633991547136
1.5666959050903908	0.06696398238306689
1.5674024348834088	0.06694169966490321
1.5681090824205974	0.06691949149849334
1.5688158470771845	0.0668973575808489
1.5695227282293929	0.06687529760914426
1.5702297252544397	0.06685331128071487
1.5709368375305586	0.0668313982930564
1.571644064436978	0.06680955830465632
1.5723514053539325	0.066787791038125
1.5730588596626767	0.0667660962191845
1.5737664267454483	0.06674447355397771
1.5744741059855325	0.06672292274880293
1.5751818967672064	0.06670144351011405
1.5758897984757583	0.06668003554452084
1.576597810497511	0.06665869850287423
1.5773059322197973	0.06663743215574745
1.5780141630309725	0.06661623621793347
1.578722502320415	0.06659511040437613
1.5794309494785241	0.06657405443017035
1.5801395038967332	0.06655306801056071
1.5808481649674935	0.06653215084260199
1.5815569320843053	0.06651130262626682
1.5822658046416735	0.06649052312110765
1.58297478203516	0.06646981205040989
1.5836838636613484	0.06644916913760512
1.584393048917866	0.06642859410627033
1.5851023372033741	0.06640808668012824
1.5858117279175752	0.06638764654793188
1.5865212204612154	0.06636727345591924
1.5872308142360814	0.06634696715312209
1.5879405086450056	0.06632672737101857
1.5886503030918702	0.06630655384122786
1.589360196981604	0.0662864462955102
1.5900701897201823	0.06626640446576643
1.5907802807146316	0.06624642803385583
1.59149046937304	0.0662265167890867
1.5922007551045383	0.06620667047070693
1.592911137319321	0.06618688881810061
1.5936216154286418	0.06616717157078865
1.5943321888448059	0.06614751846842766
1.595042856981183	0.06612792923433143
1.595753619252205	0.06610840359443802
1.5964644750733632	0.06608894132821252
1.597175423861222	0.06606954218253945
1.5978864650334073	0.06605020590443418
1.5985975980086067	0.0660309322410447
1.5993088222065948	0.06601172093964965
1.6000201370481895	0.06599257171607774
1.6007315419553074	0.06597348433786003
1.6014430363509258	0.06595445857503875
1.602154619659094	0.06593549418187204
1.6028662913049445	0.06591659091274463
1.6035780507146835	0.06589774852216837
1.6042898973155975	0.06587896676478301
1.6050018305360436	0.06586024535017515
1.60571384980548	0.06584158408467013
1.6064259545544317	0.06582298272952367
1.6071381442145096	0.06580444104611581
1.6078504182184132	0.06578595879594852
1.608562775999925	0.06576753574064768
1.6092752169939186	0.06574917162711132
1.6099877406363614	0.06573086620460117
1.6107003463642915	0.06571261927062227
1.61141303361586	0.06569443059331594
1.6121258018302975	0.06567629994094255
1.6128386504479335	0.06565822708188156
1.6135515789101862	0.06564021178463228
1.61426458665958	0.06562225378932049
1.6149776731397276	0.06560435288271567
1.6156908377953456	0.0655865088538539
1.6164040800722403	0.06556872147753136
1.6171173994173293	0.06555099052865884
1.617830795278625	0.06553331578226246
1.6185442671052461	0.06551569701348402
1.619257814347414	0.06549813395678161
1.6199714364564437	0.06548062643397087
1.620685132884776	0.06546317422616926
1.6213989030859417	0.06544577711460599
1.6221127465145855	0.06542843488062129
1.622826662626464	0.06541114730566772
1.6235406508784362	0.06539391415788465
1.624254710728476	0.06537673520754961
1.624968841635667	0.06535961026854584
1.6256830430602016	0.0653425391282159
1.6263973144634007	0.06532552157400996
1.6271116553076719	0.06530855739348657
1.6278260650565728	0.06529164637431169
1.6285405431747462	0.06527478827848092
1.6292550891279636	0.06525798291019154
1.6299697023831214	0.06524123007569121
1.6306843824082224	0.06522452956834371
1.6313991286723986	0.0652078811816173
1.6321139406458913	0.06519128470908493
1.632828817800081	0.06517473994442351
1.633543759607444	0.06515824664446702
1.634258765541598	0.06514180464516091
1.6349738350772882	0.06512541374559391
1.635688967690365	0.06510907374495647
1.6364041628578216	0.0650927844425392
1.637119420057759	0.06507654563773524
1.6378347387694314	0.06506035711786917
1.6385501184731897	0.06504421867220403
1.6392655586505331	0.0650281301295285
1.6399810587840817	0.06501209129457416
1.6406966183575804	0.0649961019721699
1.6414122368559185	0.0649801619672421
1.642127913765098	0.0649642710848163
1.6428436485722668	0.06494842910662665
1.6435594407656935	0.0649326358526955
1.6442752898347872	0.06491689114490465
1.6449911952700824	0.06490119479344793
1.645707156563258	0.06488554660861327
1.6464231732071142	0.06486994640078307
1.6471392446955926	0.06485439398043485
1.647855370523768	0.06483888912459103
1.6485715501878566	0.06482343168210909
1.6492877831852037	0.06480802146838023
1.6500040690142976	0.06479265829888667
1.650720407174753	0.06477734198920339
1.651436797167333	0.06476207235499605
1.6521532384939392	0.06474684920096378
1.6528697306576015	0.06473167233356619
1.6535862731625022	0.06471654159518454
1.6543028655139576	0.06470145680633552
1.6550195072184193	0.0646864177876253
1.655736197783481	0.06467142435974839
1.656452936717886	0.06465647634348795
1.6571697235315082	0.06464157353844345
1.657886557735373	0.06462671577903846
1.658603438841635	0.06461190290138806
1.659320366363602	0.06459713473097617
1.6600373398157213	0.06458241109337201
1.6607543587135838	0.06456773181423066
1.661471422573919	0.06455309671929313
1.6621885309146078	0.06453850560384583
1.662905683254673	0.06452395832856646
1.6636228791142724	0.06450945472366851
1.664340118014728	0.06449499461944802
1.6650573994784788	0.06448057784628448
1.665774723029135	0.06446620423463997
1.6664920881914391	0.06445187360498582
1.6672094944912845	0.06443758577939596
1.6679269414557019	0.06442334061267038
1.6686444286128799	0.0644091379396894
1.6693619554921413	0.06439497759541397
1.670079521623968	0.06438085941488603
1.6707971265399733	0.06436678323322724
1.6715147697729305	0.06435274886624562
1.6722324508567514	0.06433875616149809
1.6729501693265003	0.06432480496808457
1.673667924718383	0.06431089512541115
1.674385716569759	0.0642970264729613
1.6751035444191305	0.06428319885029692
1.6758214078061424	0.06426941209705732
1.6765393062716016	0.06425566602509396
1.6772572393574496	0.06424196050592328
1.6779752066067815	0.06422829538326366
1.6786932075638332	0.06421467050090927
1.6794112417739973	0.06420108570272974
1.680129308783807	0.0641875408326702
1.6808474081409477	0.06417403572555194
1.681565539394254	0.0641605702176597
1.6822837020937011	0.06414714417515958
1.6830018957904154	0.06413375744602885
1.6837201200366745	0.06412040987831776
1.684438374385899	0.06410710132015048
1.6851566583926567	0.06409383161972312
1.6858749716126649	0.06408060060758329
1.6865933136027897	0.06406740814328998
1.6873116839210403	0.0640542540878095
1.688030082126584	0.06404113829325161
1.6887485077797162	0.06402806061179575
1.6894669604418888	0.06401502089569266
1.6901854396757128	0.06400201899726345
1.6909039450449277	0.06398905474341972
1.6916224761144232	0.06397612801562919
1.6923410324502481	0.06396323866994147
1.6930596136195757	0.06395038656247459
1.6937782191907502	0.06393757154941528
1.694496848733241	0.0639247934870188
1.6952155018176702	0.06391205222319143
1.6959341780158113	0.06389934760717872
1.696652876900573	0.06388667951556579
1.6973715980460122	0.06387404780829556
1.6980903410273427	0.06386145234537689
1.698809105420901	0.06384889298688565
1.6995278908041844	0.06383636959296335
1.7002466967558267	0.06382388200759186
1.7009655228556015	0.06381143010131492
1.7016843686844445	0.06379901374596511
1.7024032338244022	0.06378663280526513
1.7031221178587	0.06377428714299993
1.703841020371682	0.06376197662302105
1.7045599409488361	0.06374970110924247
1.7052788791767992	0.0637374604422993
1.7059978346433502	0.06372525451280714
1.7067168069374	0.06371308318809611
1.7074357956490014	0.06370094633555687
1.7081548003693592	0.06368884382264284
1.7088738206908072	0.06367677551686916
1.7095928562068174	0.06366474127809826
1.7103119065120076	0.06365274096741783
1.7110309712021283	0.0636407744709794
1.7117500498740736	0.06362884165967699
1.7124691421258609	0.06361694240446486
1.7131882475566733	0.06360507657635707
1.7139073657667996	0.0635932440464294
1.7146264963576756	0.06358144467093226
1.715345638931886	0.0635696783304807
1.7160647930931243	0.06355794490687214
1.716783958446254	0.06354624427446288
1.7175031345972367	0.0635345763076681
1.7182223211531882	0.0635229408809611
1.7189415177223568	0.06351133786887367
1.7196607239141033	0.0634997671245707
1.720379939338957	0.06348822854708945
1.7210991636085384	0.06347672201409393
1.7218183963356317	0.06346524740330407
1.7225376371341294	0.06345380459249671
1.723256885619062	0.06344239345950535
1.7239761414065953	0.06343101387513403
1.7246954041140024	0.06341966571131291
1.725414673359715	0.06340834886298634
1.7261339487632674	0.06339706321108812
1.7268532299453245	0.0633858086366068
1.7275725165276805	0.06337458502058525
1.7282918081332599	0.06336339224412132
1.7290111043861054	0.06335223017469292
1.7297304049113784	0.0633410987021619
1.7304497093353806	0.06332999771747563
1.7311690172855143	0.0633189271047453
1.7318883283903166	0.0633078867481354
1.732607642279449	0.0632968765318619
1.7333269585836764	0.06328589634019652
1.7340462769349052	0.06327494603776589
1.734765596966144	0.06326402553136629
1.7354849183115162	0.06325313470814584
1.7362042406062843	0.06324227345530303
1.7369235634868045	0.06323144166008862
1.7376428865905675	0.06322063920980417
1.7383622095561586	0.06320986598528656
1.7390815320232926	0.06319912186840676
1.7398008536327991	0.0631884067622024
1.7405201740265992	0.06317772055682462
1.7412394928477481	0.06316706314247417
1.7419588097404124	0.06315643440940143
1.7426781243498448	0.06314583424790664
1.7433974363224294	0.06313526253575787
1.7441167453056525	0.06312471917131757
1.7448360509481131	0.06311420405394831
1.7455553528994923	0.06310371707672058
1.7462746508106153	0.06309325813275284
1.7469939443333793	0.06308282711521293
1.7477132331208063	0.06307242391731582
1.7484325168270047	0.06306204841419528
1.7491517951071966	0.06305170051980134
1.7498710676176992	0.06304138012999679
1.750590334015936	0.06303108714069118
1.751309593960427	0.06302082144784066
1.7520288471107868	0.06301058294744828
1.75274809312773	0.06300037152956245
1.7534673316730605	0.06299018708518365
1.7541865624097024	0.06298002952480496
1.754905785001643	0.06296989874705142
1.7556249991139785	0.06295979465059262
1.7563442044128983	0.0629497171341442
1.75706340056568	0.06293966609646691
1.7577825872406885	0.0629296414247743
1.7585017641073835	0.06291964302525407
1.7592209308363183	0.06290967080501404
1.7599400870991124	0.06289972466536552
1.7606592325685002	0.06288980450766278
1.761378366918278	0.06287991023330533
1.762097489823339	0.06287004174373526
1.76281660095965	0.0628601989237291
1.763535700004274	0.0628503816938399
1.7642547866353393	0.06284058995794799
1.7649738605320655	0.06283082361997785
1.765692921374753	0.06282108258389522
1.7664119688447613	0.06281136675370919
1.7671310026245384	0.06280167602793815
1.7678500223976246	0.06279201030597663
1.7685690278486008	0.06278236950519311
1.769288018663145	0.06277275353201131
1.7700069945280066	0.06276316229289623
1.7707259551309973	0.0627535956943552
1.7714449001609953	0.06274405364293598
1.7721638293079598	0.06273453603453541
1.772882742262918	0.0627250427825506
1.7736016387179392	0.06271557380122747
1.7743205183661854	0.06270612899946389
1.7750393809018732	0.0626967082861982
1.7757582260202873	0.06268731157040801
1.7764770534177525	0.06267793876111245
1.777195862791688	0.06266858975195096
1.7779146538405384	0.06265926446957347
1.7786334262638304	0.06264996282524574
1.7793521797621306	0.06264068473027386
1.7800709140370752	0.06263143009600163
1.780789628791353	0.06262219883381184
1.7815083237286868	0.06261299085001959
1.7822269985538781	0.06260380605174874
1.78294565297276	0.0625946443627102
1.7836642866922223	0.06258550569651383
1.7843828994202031	0.0625763899668079
1.7851014908656875	0.06256729708727744
1.7858200607386991	0.06255822697164592
1.7865386087503095	0.06254917952380261
1.7872571346126425	0.06254015466379266
1.787975638038842	0.06253115231244498
1.7886941187431162	0.06252217238564961
1.7894125764407027	0.06251321479933421
1.7901310108478574	0.06250427946946338
1.7908494216819164	0.06249536631203685
1.7915678086611944	0.06248647522885403
1.7922861715050964	0.06247760615219567
1.7930045099340166	0.062468759000137264
1.7937228236694034	0.062459933690789546
1.794441112433722	0.06245113014229864
1.795159375950472	0.06244234827284608
1.7958776139441892	0.06243358799593143
1.79659582614041	0.06242484922580126
1.7973140122657185	0.062416131892023094
1.7980321720477106	0.062407435914833914
1.7987503052149925	0.0623987612145055
1.7994684114972244	0.062390107711343144
1.8001864906250513	0.06238147532568723
1.8009045423301429	0.06237286396879141
1.8016225663452015	0.06236427356683717
1.8023405624039195	0.062355704046727044
1.8030585302410227	0.06234715533080277
1.8037764695922311	0.06233862734143887
1.804494380194289	0.062330120001043654
1.8052122617849369	0.062321633232057944
1.8059301141029283	0.062313166943798716
1.8066479368880268	0.062304721073751915
1.8073657298809958	0.06229629554627537
1.808083492823595	0.06228789028575864
1.8088012254585952	0.06227950521662394
1.8095189275297634	0.06227114026332596
1.810236598781862	0.06226279534599141
1.8109542389606494	0.062254470385436356
1.8116718478128897	0.06224616531663874
1.812389425086332	0.06223788006595119
1.8131069705297185	0.06222961455975817
1.8138244838927782	0.06222136872447567
1.8145419649262458	0.062213142486550244
1.8152594133818107	0.06220493576402885
1.815976829012192	0.06219674848875694
1.8166942115710571	0.06218858059324851
1.8174115608130836	0.062180432005798834
1.8181288764939063	0.062172302654734474
1.8188461583701558	0.062164192468411636
1.8195634061994308	0.06215610137521822
1.820280619740325	0.062148029291404096
1.8209977987523933	0.06213997615926711
1.8217149429961617	0.06213194190896532
1.8224320522331414	0.06212392647068561
1.8231491262258064	0.06211592977464504
1.8238661647375924	0.062107951751090525
1.8245831675329225	0.06209999232626499
1.8253001343771633	0.06209205142704992
1.8260170650366645	0.0620841289934227
1.8267339592787315	0.06207622495738367
1.8274508168716344	0.062068339250962466
1.8281676375845854	0.06206047180621731
1.8288844211877948	0.06205262255523466
1.8296011674523793	0.062044791422331505
1.830317876150445	0.06203697834458725
1.8310345470550482	0.06202918325969858
1.8317511799401711	0.06202140610146144
1.8324677745807885	0.06201364680369831
1.8331843307527909	0.06200590530026034
1.8339008482330243	0.06199818152502672
1.834617326799276	0.06199047540065014
1.8353337662302946	0.061982786873875394
1.8360501663057474	0.06197511588021902
1.8367665268062632	0.06196746235522389
1.8374828475133869	0.061959826234460336
1.8381991282096197	0.061952207453525567
1.8389153686783846	0.06194460594431348
1.8396315687040543	0.061937021639306346
1.840347728071926	0.061929454483103066
1.8410638465682145	0.06192190441292285
1.8417799239800814	0.06191437136601063
1.84249596009561	0.06190685527963762
1.8432119547038015	0.0618993560911017
1.843927907594597	0.061891873730511145
1.8446438185588372	0.061884408139782576
1.8453596873883071	0.061876959261403526
1.8460755138756875	0.0618695270342509
1.8467912978145988	0.061862111397228116
1.8475070389995645	0.061854712289263106
1.8482227372260216	0.061847329649310084
1.8489383922903158	0.06183996340593503
1.8496540039897174	0.061832613509996595
1.8503695721223803	0.06182527990196285
1.8510850964873926	0.06181796252232651
1.8518005768847379	0.06181066131160473
1.852516013115293	0.061803376210340225
1.8532314049808511	0.06179610715564778
1.8539467522840944	0.061788854085187896
1.8546620548286077	0.06178161694783126
1.855377312418878	0.06177439568561973
1.856092524860267	0.06176719024061985
1.85680769195906	0.0617600005549215
1.8575228135224104	0.06175282657063878
1.8582378893583673	0.06174566822323315
1.858952919275873	0.06173852545909243
1.8596679030847536	0.06173139822513223
1.8603828405957061	0.061724286464928585
1.861097731620334	0.06171719012207931
1.8618125759711048	0.06171010914020674
1.862527373461371	0.0617030434629563
1.8632421239053576	0.061695993024360025
1.8639568271181746	0.06168895777907961
1.864671482915798	0.061681937672160944
1.865386091115079	0.06167493264867279
1.8661006515337417	0.06166794265370589
1.8668151639903663	0.061660967632375274
1.867529628304416	0.061654007526622624
1.8682440442962107	0.06164706227889472
1.8689584117869342	0.061640131842012204
1.8696727305986391	0.061633216162476905
1.8703870005542165	0.06162631518681167
1.8711012214774465	0.06161942886156221
1.8718153931929442	0.06161255713329565
1.872529515526178	0.06160569994242284
1.873243588303482	0.06159885723946567
1.8739576113520282	0.061592028975435406
1.8746715844998487	0.06158521509825029
1.8753855075758121	0.06157841555585109
1.8760993804096473	0.06157163029619922
1.8768132028319036	0.061564859267278525
1.8775269746740015	0.06155810240817557
1.8782406957681754	0.061551359677068256
1.8789543659475112	0.06154463102323548
1.879667985045934	0.061537916395977124
1.8803815528981906	0.061531215744613774
1.8810950693398722	0.06152452901848736
1.881808534207397	0.06151785616400403
1.882521947338016	0.06151119712803656
1.8832353085697977	0.061504551867058325
1.8839486177416451	0.06149792033169394
1.8846618746932846	0.0614913024725884
1.8853750792652622	0.06148469824040683
1.88608823129894	0.06147810758583564
1.8868013306365066	0.06147153045386243
1.8875143771209661	0.06146496679883214
1.8882273705961268	0.06145841657554166
1.8889403109066274	0.06145187973592668
1.8896531978979059	0.06144535623194286
1.890366031416197	0.061438846015565624
1.8910788113085768	0.061432349038789684
1.8917915374228995	0.06142586524537804
1.8925042096078233	0.061419394596759005
1.8932168277128276	0.06141293704612557
1.893929391588178	0.06140649254669067
1.8946419010849427	0.06140006105168641
1.8953543560549706	0.061393642514364334
1.8960667563509288	0.06138723688525969
1.8967791018262692	0.06138084411533919
1.8974913923352295	0.06137446416445215
1.8982036277328391	0.06136809698703702
1.898915807874915	0.061361742537550404
1.8996279326180603	0.061355400770468096
1.9003400018196557	0.06134907164028456
1.901052015337877	0.06134275509622221
1.9017639730316676	0.061336451096161246
1.9024758747607529	0.061330159598398895
1.903187720385634	0.061323880558585904
1.9038995097675824	0.061317613932391
1.904611242768655	0.061311359675501186
1.905322919251664	0.06130511774362168
1.906034539080201	0.06129888808484225
1.9067461021186118	0.06129267066359441
1.9074576082320338	0.061286465436691424
1.9081690572863357	0.06128027236096526
1.9088804491481597	0.06127409139326541
1.9095917836849186	0.06126792249045871
1.9103030607647662	0.061261765606899825
1.9110142802566288	0.061255620697342965
1.9117254420301621	0.0612494877247582
1.912436545955814	0.061243366647109984
1.913147591904725	0.06123725742238094
1.9138585797488379	0.06123116000857005
1.9145695093608253	0.06122507436369392
1.9152803806140852	0.06121900044089392
1.9159911933827851	0.06121293820131717
1.9167019475418152	0.06120688760649857
1.9174126429668144	0.061200848615523676
1.918123279534157	0.06119482118749496
1.9188338571209476	0.061188805281532595
1.9195443756050192	0.06118280085677337
1.9202548348649686	0.06117680786530961
1.9209652347800839	0.061170826274348784
1.9216755752304062	0.06116485604405173
1.9223858560966782	0.06115889713459751
1.9230960772603904	0.06115294950617984
1.9238062386037524	0.06114701311900941
1.9245163400096799	0.06114108793097444
1.9252263813618211	0.061135173900332
1.925936362544536	0.061129270992935754
1.9266462834429032	0.06112337917001187
1.9273561439427023	0.061117498392802276
1.9280659439304404	0.0611116286225648
1.9287756832933225	0.061105769820573606
1.929485361919271	0.06109992194359452
1.930194979696902	0.061094084955796504
1.9309045365155413	0.06108825882170548
1.9316140322652238	0.0610824435035841
1.9323234668366724	0.06107663896371026
1.9330328401213084	0.06107084516437801
1.9337421520112685	0.06106506206789667
1.934451402399358	0.061059289630065364
1.9351605911790921	0.06105352782065291
1.9358697182446671	0.061047776602916604
1.9365787834909816	0.06104203594012868
1.9372877868136038	0.0610363057955769
1.9379967281087964	0.06103058613256371
1.9387056072735136	0.06102487691224494
1.9394144242053744	0.0610191780961173
1.940123178802682	0.06101348965269974
1.9408318709644359	0.061007811546233054
1.941540500590285	0.061002143740973146
1.9422490675805644	0.06099648620119093
1.9429575718362855	0.06099083889117204
1.9436660132591241	0.0609852017710363
1.9443743917514247	0.06097957480774468
1.9450827072161982	0.06097395796858803
1.9457909595571377	0.06096835121876547
1.9464991486785597	0.06096275452349142
1.9472072744854856	0.06095716784799411
1.94791533688357	0.060951591157516215
1.9486233357791296	0.06094602441128551
1.9493312710791433	0.06094046758143748
1.9500391426912267	0.06093492063409086
1.9507469505236885	0.06092938353537762
1.9514546944854243	0.06092385625144605
1.9521623744860381	0.0609183387484563
1.9528699904357487	0.060912830990586406
1.9535775422454227	0.060907332942329466
1.954285029826567	0.06090184457466524
1.9549924530913472	0.06089636585462156
1.9556998119525575	0.060890896749240316
1.9564071063236181	0.06088543722557751
1.9571143361185928	0.060879987250702455
1.957821501252187	0.060874546787837935
1.95852860163973	0.060869115806524446
1.9592356371971755	0.06086369427660699
1.9599426078411306	0.060858282165999616
1.9606495134887898	0.060852879442630244
1.9613563540580026	0.06084748607443912
1.9620631294672322	0.06084210202938061
1.9627698396355542	0.06083672726985548
1.9634764844826738	0.060831361770182085
1.9641830639289204	0.06082600549912369
1.964889577895208	0.06082065842545721
1.9655960263030998	0.06081532051797181
1.9663024090747485	0.06080999174547098
1.9670087261329225	0.0608046720749264
1.967714977401003	0.0607993614736011
1.9684211628029689	0.06079405991474686
1.9691272822634134	0.06078876736796717
1.9698333357075157	0.06078348380287879
1.9705393230610868	0.06077820918911085
1.9712452442504966	0.060772943496306076
1.971951099202744	0.060767686690556086
1.972656887845408	0.060762438743783745
1.973362610106667	0.060757199628194175
1.9740682659152826	0.06075196931420941
1.97477385520062	0.060746747772263965
1.9754793778926178	0.060741534972805496
1.9761848339218164	0.06073633088629341
1.9768902232193242	0.0607311354780631
1.9775955457168428	0.06072594872444717
1.9783008013466614	0.060720770596652464
1.9790059900416235	0.060715601065898225
1.9797111117351778	0.06071044010341554
1.9804161663613296	0.06070528768044797
1.9811211538546747	0.060700143766550564
1.9818260741503582	0.06069500833154698
1.9825309271841174	0.06068988135078489
1.9832357128922504	0.0606847627962472
1.9839404312116058	0.06067965263992965
1.9846450820796309	0.06067455085383873
1.985349665434291	0.06066945740999414
1.986054181214166	0.06066437227714014
1.9867586293583563	0.060659295429399324
1.9874630098065298	0.06065422684115501
1.988167322498909	0.06064916648514639
1.9888715673762838	0.060644114334123735
1.9895757443799709	0.060639070360849756
1.9902798534518633	0.06063403453809877
1.9909838945343852	0.06062900683391957
1.991687867570532	0.060623987226501606
1.9923917725037998	0.060618975689309254
1.9930956092782814	0.06061397219581647
1.9937993778385745	0.060608976719510155
1.9945030781298208	0.0606039892338881
1.9952067100977189	0.06059900971089192
1.9959102736884926	0.060594038122710164
1.9966137688488903	0.060589074446625604
1.997317195526213	0.06058411865681761
1.9980205536682807	0.06057917072747823
1.9987238432234438	0.06057423063281011
1.9994270641405871	0.06056929834702718
2.000130216369115	0.06056437384132653
2.0008332998589515	0.060559457091860426
2.0015363145605547	0.060554548075022537
2.00223926042491	0.0605496467656903
2.0029421374034926	0.060544753138753606
2.0036449454483205	0.06053986716911217
2.0043476845119184	0.06053498883167701
2.0050503545473295	0.06053011809700697
2.0057529555081004	0.06052525494500244
2.0064554873482994	0.06052039935120982
2.0071579500224965	0.0605155512911871
2.007860343485769	0.06051071074050231
2.0085626676936985	0.060505877674734775
2.0092649226023673	0.0605010520680303
2.009967108168383	0.060496233894762684
2.0106692243488165	0.06049142313399701
2.011371271101263	0.06048661976194149
2.0120732483838144	0.06048182375481479
2.0127751561550333	0.060477035088846935
2.0134769943740065	0.060472253740277544
2.014178763000293	0.06046747968256886
2.0148804619939376	0.06046271289374699
2.015582091315508	0.06045795335205826
2.0162836509260096	0.06045320103435567
2.016985140786977	0.06044845591750163
2.0176865608603847	0.06044371797836961
2.0183879111087264	0.06043898719384303
2.019089191494963	0.06043426353679825
2.019790401982521	0.060429546988712675
2.020491542535325	0.06042483752705476
2.021192613117752	0.06042013512930458
2.0218936136946697	0.06041543977295075
2.0225945442314073	0.060410751435493626
2.0232954046937706	0.06040607009311354
2.0239961950480323	0.0604013957222018
2.024696915260923	0.06039672830346661
2.0253975652996425	0.06039206781498714
2.02609814513187	0.0603874142348524
2.0267986547257273	0.060382767541162695
2.0274990940497837	0.06037812771202724
2.028199463073105	0.06037349472299975
2.028899761765177	0.06036886855383339
2.02959999009596	0.06036424918448424
2.0303001480358778	0.06035963659362559
2.0310002355557657	0.06035503075994118
2.031700252626946	0.06035043166212423
2.0324001992211733	0.06034583927887749
2.0331000753106774	0.06034125358521971
2.0337998808680635	0.06033667456407865
2.0344996158664688	0.06033210219469585
2.035199280279407	0.06032753645632313
2.0358988740808566	0.06032297732822232
2.0365983972452364	0.06031842478966386
2.03729784974739	0.06031387881870733
2.037997231562613	0.060309339393605145
2.0386965426666204	0.06030480649657767
2.039395783035565	0.060300280107430694
2.040094952646034	0.060295760205978474
2.040794051475031	0.06029124677204456
2.041493079500013	0.060286739785462465
2.042192036698818	0.06028223922371793
2.042890923049753	0.06027774506815441
2.0435897385315287	0.06027325730030344
2.0442884831232764	0.06026877590051768
2.044987156804543	0.060264300849159284
2.0456857595552984	0.06025983212659953
2.046384291355937	0.060255369713218564
2.0470827521872446	0.06025091358601355
2.047781142030445	0.060246463729245636
2.048479460867155	0.060242020123791935
2.049177708679415	0.06023758275053789
2.0498758854496657	0.06023315159037855
2.050573991160753	0.060228726624217646
2.0512720257959445	0.06022430783184662
2.0519699893388856	0.060219895193234965
2.0526678817736284	0.06021548869199612
2.05336570308465	0.06021108830952564
2.054063453256799	0.06020669402722795
2.0547611322753405	0.06020230582651632
2.055458740125924	0.060197923688813215
2.0561562767945922	0.06019354759338589
2.0568537422677817	0.06018917752304361
2.0575511365323385	0.06018481346076826
2.0582484595754655	0.06018045538845991
2.0589457113847773	0.06017610328802825
2.0596428919482723	0.0601717571413901
2.060340001254333	0.060167416930472395
2.0610370392917186	0.06016308263409664
2.061734006049568	0.06015875423775171
2.062430901517415	0.0601544317238201
2.0631277256851646	0.060150115074692735
2.063824478543102	0.06014580427277001
2.0645211600818762	0.060141499300460685
2.065217770292531	0.06013720013915232
2.0659143091664625	0.060132906770397385
2.066610776695453	0.06012861917909046
2.0673071728716548	0.060124337348092034
2.068003497687577	0.06012006126027143
2.0686997511360956	0.06011579089850683
2.069395933210476	0.0601115262456834
2.0700920439043182	0.06010726728271189
2.070788083211597	0.06010301399375049
2.0714840511266677	0.06009876636311643
2.0721799476441927	0.06009452437413489
2.0728757727592426	0.06009028801014014
2.073571526467225	0.06008605725447452
2.074267208763915	0.060081832090487744
2.0749628196454237	0.06007761249868505
2.075658359108216	0.06007339846568254
2.0763538271491195	0.06006918997524938
2.077049223765301	0.06006498701116355
2.0777445489542856	0.06006078955721126
2.0784398027139424	0.06005659759718601
2.0791349850424683	0.06005241111394773
2.079830095938425	0.060048230090506145
2.080525135400708	0.06004405451293428
2.081220103428552	0.06003988436544177
2.0819150000215343	0.06003571963224626
2.0826098251795693	0.06003156029757343
2.083304578902902	0.060027406345656814
2.0839992611921168	0.060023257758921325
2.084693872048142	0.060019114522766426
2.0853884114722137	0.06001497662273736
2.0860828794659203	0.06001084404347188
2.086777276031175	0.06000671676961495
2.0874716011702024	0.06000259478582044
2.088165854885579	0.05999847807674966
2.0888600371801855	0.059994366624458825
2.089554148057242	0.05999026041659899
2.090248187520282	0.05998615943821668
2.090942155573164	0.059982063674364754
2.0916360522200583	0.05997797311010574
2.0923298774654566	0.05997388773050847
2.093023631314168	0.059969807519787074
2.0937173137713287	0.05996573246229379
2.094410924842358	0.05996166254518524
2.095104464533029	0.05995759775391135
2.0957979328493863	0.05995353807393094
2.0964913297978134	0.05994948349071042
2.0971846553849858	0.05994543398972334
2.0978779096178948	0.05994138955478913
2.0985710925038314	0.05993735017244871
2.099264204050399	0.05993331582937689
2.0999572442654895	0.059929286511418
2.100650213157308	0.05992526220442439
2.1013431107343608	0.05992124289425509
2.1020359370054424	0.059917228566778086
2.1027286919796535	0.059913219205478596
2.1034213756663958	0.05990921479895876
2.1041139880753543	0.05990521533343834
2.104806529216522	0.05990122079514479
2.1054989991001554	0.059897231170313384
2.106191397736843	0.059893246445185615
2.1068837251374277	0.059889266605223625
2.1075759813130506	0.059885291636014235
2.1082681662751592	0.05988132152570828
2.1089602800354488	0.059877356260897775
2.1096523226059416	0.05987339582818226
2.1103442939989114	0.059869440214168915
2.1110361942269273	0.059865489405472205
2.1117280233028466	0.0598615433871948
2.112419781239764	0.05985760214692743
2.1131114680511174	0.05985366567238166
2.113803083750566	0.05984973395051235
2.1144946283520754	0.059845806968280804
2.1151861018698654	0.05984188471265577
2.115877504318446	0.05983796717061377
2.116568835712591	0.05983405432695604
2.1172600960673384	0.059830146171156603
2.117951285397999	0.05982624269051538
2.1186424037201625	0.05982234387233765
2.1193334510496644	0.05981844970393791
2.120024427402617	0.05981456017263612
2.120715332795412	0.05981067526504011
2.1214061672446616	0.05980679496787398
2.1220969307672815	0.059802919270201024
2.1227876233804217	0.0597990481596622
2.123478245101502	0.05979518162390638
2.1241687959481936	0.05979131965058931
2.124859275938435	0.05978746222737357
2.125549685090416	0.05978360934054264
2.1262400234225636	0.05977976097865101
2.126930290953582	0.05977591713036335
2.1276204877024014	0.05977207778365426
2.1283106136882384	0.05976824292650437
2.1290006689305088	0.0597644125469023
2.12969065344893	0.059760586632842755
2.130380567263408	0.05975676517033861
2.131070410394161	0.05975294814966301
2.131760182861588	0.05974913555910743
2.132449884686365	0.05974532738696893
2.133139515889414	0.05974152362155207
2.1338290764918693	0.059737724251168425
2.1345185665151445	0.05973392926348002
2.135207985980839	0.05973013864625485
2.135897334910835	0.05972635238939376
2.1365866133272453	0.05972257048150139
2.1372758212523806	0.0597187929111906
2.1379649587088236	0.05971501966708003
2.1386540257193714	0.05971125073779477
2.1393430223070613	0.05970748611070524
2.1400319484951487	0.05970372577524886
2.1407208043071275	0.05969996972096648
2.141409589766715	0.0596962179367682
2.1420983048978606	0.059692470411572
2.1427869497247154	0.05968872713430234
2.143475524271695	0.05968498809388963
2.144164028563402	0.05968125327745991
2.1448524626246837	0.059677522676019716
2.1455408264805875	0.05967379627877076
2.146229120156393	0.059670074074920365
2.1469173436776017	0.059666356053683624
2.1476054970699265	0.059662642204281024
2.148293580359292	0.05965893251534334
2.1489815935718477	0.05965522697559758
2.1496695367339385	0.05965152557571326
2.1503574098721514	0.05964782830517952
2.1510452130132593	0.05964413515349345
2.1517329461842496	0.05964044611015804
2.152420609412334	0.059636761164682674
2.1531082027249053	0.059633080305435744
2.1537957261496072	0.05962940352266539
2.1544831797142368	0.059625730806715564
2.1551705634468097	0.059622062147356526
2.1558578773756074	0.059618397534364806
2.156545121529021	0.05961473695752444
2.1572322959357004	0.05961108040662505
2.1579194006244764	0.05960742786981512
2.1586064356243795	0.059603779338774004
2.1592934009646516	0.05960013480353786
2.1599802966747164	0.05959649425414993
2.1606671227842096	0.05959285768065995
2.1613538793229417	0.05958922507312377
2.162040566320928	0.059585596421061225
2.1627271838083884	0.05958197171407969
2.1634137318157194	0.05957835094355212
2.1641002103734936	0.05957473409978125
2.164786619512516	0.05957112117307429
2.1654729592637385	0.05956751215374624
2.166159229658327	0.05956390703211723
2.1668454307276304	0.05956030579747162
2.1675315625031617	0.05955670844080289
2.168217625016643	0.05955311495318975
2.1689036182999732	0.05954952532519106
2.169589542385229	0.05954593954737275
2.170275397304665	0.059542357610306726
2.170961183090741	0.0595387795045704
2.1716468997760616	0.059535205219252686
2.1723325473934207	0.05953163474664657
2.1730181259758083	0.05952806807755552
2.173703635556368	0.05952450520278866
2.174389076168427	0.05952094611316172
2.1750744478454918	0.059517390799496556
2.1757597506212334	0.059513839252128324
2.1764449845295037	0.05951029146147291
2.1771301496043156	0.05950674741954835
2.177815245879851	0.05950320711740117
2.1785002733904815	0.05949967054608322
2.1791852321707283	0.059496137696653795
2.1798701222552808	0.05949260856017703
2.180554943679007	0.05948908312677766
2.18123969647692	0.05948556138813141
2.181924380684214	0.059482043335990976
2.182608996336242	0.0594785289616392
2.183293543468514	0.059475018256364365
2.183978022116716	0.059471511211461325
2.18466243231667	0.05946800781823025
2.1853467741043886	0.05946450806662163
2.1860310475160243	0.05946101194949216
2.1867152525878693	0.059457519458347256
2.1873993893564028	0.05945403058469889
2.1880834578582666	0.05945054532006501
2.1887674581302035	0.05944706365596937
2.1894513902091757	0.059443585583495245
2.190135254132256	0.059440111093799486
2.190819049936684	0.05943664017949075
2.191502777659848	0.059433172832297994
2.192186437339282	0.05942970904395548
2.192870029012684	0.05942624880620386
2.193553552717872	0.05942279211078937
2.19423700849283	0.05941933894860858
2.194920396375704	0.059415889311960485
2.1956037164047495	0.059412443193217236
2.196286968618388	0.05940900058432311
2.1969701530551893	0.059405561477230154
2.197653269753844	0.05940212586389427
2.198336318753214	0.059398693736278756
2.1990193000922678	0.0593952650851252
2.1997022138101556	0.05939183990380406
2.2003850599461074	0.059388418184465906
2.2010678385395583	0.05938499991926518
2.201750549630035	0.0593815851003639
2.2024331932572165	0.05937817371992891
2.2031157694609176	0.0593747657697291
2.203798278281072	0.059371361241600876
2.204480719757782	0.05936796012869264
2.205163093931248	0.059364562423358885
2.2058454008418096	0.059361168117959114
2.206527640529949	0.0593577772048587
2.207209813036272	0.05935438967642852
2.2078919184015255	0.05935100552427096
2.2085739566665468	0.05934762474125909
2.2092559278723427	0.05934424732032909
2.2099378320600382	0.059340873254033116
2.210619669270864	0.05933750253492921
2.2113014395461783	0.0593341351555815
2.211983142927522	0.05933077110855792
2.2126647794564582	0.05932741038532688
2.2133463491747425	0.059324052979728883
2.214027852124253	0.059320698884503704
2.2147092883469437	0.05931734809239606
2.2153906578849325	0.0593140005961568
2.2160719607804378	0.05931065638854154
2.216753197075788	0.05930731546194832
2.2174343668134475	0.05930397780883436
2.21811547003599	0.059300643422843406
2.2187965067860933	0.05929731229690272
2.219477477106572	0.05929398442394351
2.220158381040333	0.05929065979690326
2.220839218630414	0.05928733840872503
2.2215199899199494	0.05928402025165918
2.2222006949522135	0.059280705319101165
2.222881333770561	0.059277393604505804
2.223561906418452	0.05927408510098135
2.224242412939486	0.059270779801641006
2.224922853377359	0.059267477699603555
2.225603227775882	0.05926417878799392
2.226283536178929	0.05926088305894236
2.2269637786305427	0.059257590506722316
2.227643955174846	0.05925430112461234
2.2283240658560444	0.05925101490589693
2.2290041107184724	0.05924773184386631
2.2296840898065753	0.05924445193181504
2.2303640031648695	0.05924117516271626
2.231043850838	0.05923790152959688
2.2317236328707017	0.05923463102655372
2.2324033493077944	0.05923136364703717
2.2330830001942363	0.05922809938450253
2.233762585575046	0.05922483823241079
2.234442105495373	0.05922158018422865
2.2351215600004104	0.0592183252327992
2.2358009491355273	0.05921507337199687
2.2364802729461095	0.05921182459575044
2.237159531477691	0.059208578897676806
2.237838724775862	0.059205336271396895
2.2385178528863454	0.05920209671053906
2.239196915854911	0.059198860208735514
2.239875913727456	0.059195626758724876
2.240554846549973	0.059192396355173836
2.24123371436851	0.05918916899185572
2.241912517229228	0.05918594466254811
2.242591255178369	0.05918272336103483
2.24326992826227	0.059179505081104276
2.243948536527366	0.05917628981625515
2.2446270800201407	0.059173077560036196
2.2453055587871993	0.05916986830695788
2.2459839728752153	0.05916666205094956
2.2466623223309705	0.059163458785945706
2.2473406072012905	0.05916025850588721
2.2480188275331154	0.05915706120471917
2.2486969833734576	0.05915386687582679
2.2493750747694063	0.05915067551352358
2.2500531017681533	0.059147487112170924
2.250731064416935	0.05914430166585074
2.251408962763097	0.05914111916865007
2.2520867968540412	0.05913793961466141
2.252764566737291	0.05913476299798156
2.2534422724603886	0.059131589311905944
2.2541199140709884	0.05912841855146218
2.2547974916168214	0.059125250710873586
2.2554750051456827	0.059122085784370886
2.2561524547054264	0.059118923766188394
2.2568298403440474	0.05911576465056583
2.2575071621095293	0.05911260843148322
2.2581844200499877	0.05910945510296648
2.2588616142135662	0.05910630465990417
2.2595387446485264	0.05910315709666426
2.260215811403181	0.05910001240761941
2.2608928145258798	0.05909687058714817
2.2615697540651043	0.05909373162963352
2.2622466300693507	0.059090595528957734
2.2629234425872347	0.05908746227983435
2.2636001916673796	0.05908433187702133
2.2642768773585287	0.05908120431502561
2.264953499709449	0.05907807958835995
2.265630058769012	0.059074957691541634
2.2663065545861376	0.059071838619092994
2.266982987209802	0.05906872236481838
2.267659356689061	0.05906560892407296
2.268335663073019	0.0590624982914952
2.2690119064108516	0.059059390461727285
2.269688086751788	0.05905628542941658
2.270364204145146	0.059053183189215805
2.27104025864025	0.059050083735545454
2.2717162502865524	0.05904698706286609
2.2723921791335115	0.059043893166413085
2.2730680452306573	0.059040802040954764
2.2737438486276007	0.05903771368126482
2.274419589374003	0.05903462808212172
2.2750952675195393	0.05903154523831014
2.275770883114002	0.05902846514416438
2.2764464362072148	0.05902538779476501
2.2771219268490484	0.05902231318523218
2.2777973550894344	0.05901924131046185
2.278472720978359	0.05901617216535502
2.27914802456586	0.05901310574481836
2.2798232659020408	0.05901004204376203
2.28049844503704	0.059006981056455944
2.2811735620210656	0.059003922778556255
2.281848616904349	0.05900086720507874
2.282523609737204	0.058997814331042425
2.283198540569968	0.05899476415147301
2.283873409453049	0.05899171666139998
2.2845482164368978	0.0589886718556454
2.285222961572009	0.058985629729069206
2.285897644908917	0.05898259027722231
2.2865722664982338	0.05897955349523916
2.2872468263905774	0.05897651937826055
2.287921324636646	0.05897348792143063
2.2885957612871684	0.05897045911989899
2.2892701363929224	0.058967432968415605
2.289944450004713	0.05896440946239622
2.2906187021734232	0.05896138859729109
2.291292892949943	0.058958370368351734
2.2919670223852404	0.05895535477083458
2.2926410905303034	0.058952341800001376
2.293315097436162	0.05894933145111748
2.2939890431538936	0.05894632371887744
2.294662927734631	0.058943318599213146
2.2953367512294953	0.05894031608748489
2.2960105136897146	0.058937316179056856
2.2966842151665077	0.05893431886929881
2.297357855711168	0.05893132415358487
2.298031435374982	0.05892833202710649
2.2987049542093323	0.05892534248508526
2.2993784122655887	0.05892235552336185
2.300051809595172	0.05891937113740647
2.300725146249537	0.058916389322693205
2.3013984222801946	0.05891341007470088
2.302071637738678	0.058910433388913885
2.3027447926765308	0.05890745926046119
2.3034178871453794	0.058904487685063595
2.3040909211968477	0.05890151865847403
2.304763894882584	0.058898552176269436
2.3054368082543157	0.058895588234030204
2.3061096613637493	0.05889262682734251
2.3067824542626574	0.05888966795179717
2.30745518700283	0.058886711602475945
2.3081278596361057	0.058883757775562186
2.308800472214318	0.05888080646673151
2.309473024789362	0.05887785767166344
2.3101455174131447	0.05887491138604236
2.310817950137619	0.0588719676055577
2.3114903230147337	0.05886902632573539
2.312162636096509	0.05886608754213202
2.312834889434965	0.05886315125085011
2.313507083082139	0.05886021744766646
2.314179217090119	0.05885728612836083
2.3148512915110118	0.05885435728871746
2.3155233063969356	0.058851430924527055
2.3161952618000528	0.05884850703126279
2.3168671577725353	0.058845585604926115
2.31753899436659	0.05884266664154696
2.318210771634448	0.058839750136997486
2.3188824896283506	0.058836836087155474
2.319554148400566	0.058833924487903595
2.320225748003388	0.05883101533512871
2.320897288489138	0.05882810862426727
2.321568769910164	0.058825204351732066
2.3222401923187963	0.058822302513487336
2.322911555767434	0.05881940310549964
2.3235828603084645	0.05881650612374216
2.324254105994302	0.05881361156419108
2.324925292877392	0.05881071942267883
2.325596421010195	0.05880782969506565
2.326267490445169	0.058804942377696984
2.3269385012348223	0.05880205746662718
2.3276094534316263	0.058799174957915874
2.32828034708815	0.058796294847626975
2.32895118225692	0.05879341713182881
2.3296219589904807	0.0587905418063122
2.3302926773414443	0.05878766886733216
2.330963337362344	0.05878479831117243
2.3316339391058176	0.058781930133976236
2.332304482624481	0.058779064331891714
2.332974967970954	0.05877620090107257
2.333645395197891	0.05877333983767591
2.3343157643579593	0.058770481137462235
2.3349860755038225	0.05876762479705466
2.3356563286881515	0.0587647708126799
2.3363265239636495	0.0587619191805681
2.3369966613830417	0.058759069896954036
2.337666740999026	0.058756222958077704
2.3383367628643463	0.058753378360052066
2.339006727031727	0.05875053609901345
2.3396766335539154	0.05874769617152791
2.34034648248369	0.05874485857390575
2.341016273873825	0.05874202330246153
2.341686007777061	0.05873919035351396
2.3423556842462085	0.058736359723386804
2.3430253033340667	0.05873353140815775
2.3436948650934295	0.058730705404316866
2.3443643695771006	0.05872788170837742
2.3450338168379	0.05872506031673056
2.3457032069286594	0.05872224122577249
2.346372539902181	0.05871942443190383
2.347041815811327	0.058716609931528566
2.347711034708928	0.05871379772070271
2.3483801966478244	0.05871098779624205
2.3490493016808602	0.05870818015461279
2.349718349860901	0.058705374792285915
2.3503873412407894	0.05870257170573669
2.3510562758734124	0.05869977089144371
2.3517251538116244	0.058696972345776435
2.3523939751082645	0.05869417606512418
2.353062739816229	0.05869138204625552
2.3537314479883924	0.05868859028571289
2.3544000996776258	0.05868580078004392
2.355068694936787	0.05868301352580114
2.3557372338187794	0.058680228519539586
2.356405716376463	0.05867744575760171
2.3570741426627095	0.05867466523669024
2.3577425127304137	0.05867188695352894
2.358410826632442	0.05866911090473563
2.359079084421677	0.05866633708693242
2.3597472861509874	0.058663565496745854
2.360415431873256	0.058660796130805964
2.361083521641349	0.05865802898543776
2.361751555508135	0.058655264057632966
2.3624195335264893	0.058652501344078
2.3630874557492754	0.058649740841462274
2.363755322229363	0.0586469825464809
2.364423133019601	0.058644226455831866
2.36509088817285	0.058641472566117785
2.3657585877419507	0.05863872087395964
2.366426231779774	0.05863597137630905
2.3670938203391527	0.05863322406992313
2.3677613534729307	0.058630478951562204
2.368428831233926	0.058627736017990706
2.369096253674978	0.05862499526597709
2.369763620848906	0.058622256692103226
2.370430932808529	0.05861952029326724
2.3710981896066574	0.05861678606638598
2.3717653912960905	0.058614054008283165
2.372432537929613	0.05861132411578864
2.3730996295600355	0.058608596385733895
2.373766666240125	0.05860587081495637
2.3744336480226576	0.05860314740002646
2.3751005749603924	0.058600426138096975
2.3757674471060892	0.05859770702605464
2.376434264512506	0.05859499006079022
2.3771010272323685	0.05859227523919842
2.3777677353183875	0.0585895625581778
2.378434388823324	0.058586852014543625
2.379100987799854	0.05858414360512833
2.379767532300698	0.05858143732705301
2.3804340223785214	0.05857873317726851
2.3811004580860073	0.05857603115273038
2.3817668394758282	0.05857333125039691
2.382433166600635	0.0585706334672314
2.383099439513077	0.058567937800034164
2.3837656582657765	0.05856524424588188
2.3844318229113473	0.05856255280186794
2.3850979335024065	0.05855986346500541
2.3857639900915406	0.05855717623231123
2.3864299927313284	0.05855449110080753
2.387095941474332	0.05855180806751934
2.3877618363731097	0.05854912712924063
2.3884276774802076	0.05854644828327219
2.389093464848142	0.058543771526684406
2.3897591985294233	0.05854109685655115
2.3904248785765323	0.05853842426995059
2.3910905050419795	0.05853575376396358
2.3917560779782097	0.058533085335600796
2.392421597437673	0.058530418981886434
2.3930870634728016	0.05852775470009729
2.3937524761360267	0.05852509248736174
2.3944178354797416	0.058522432340812634
2.3950831415563174	0.058519774257586796
2.3957483944181455	0.058517118234824306
2.3964135941175657	0.05851446426952594
2.39707874070691	0.05851181235893148
2.3977438342384962	0.05850916250029542
2.3984088747646246	0.05850651469080349
2.399073862337562	0.05850386892764602
2.3997387970096002	0.05850122520801603
2.4004036788329484	0.058498583529111824
2.401068507859856	0.05849594388793141
2.4017332841425167	0.05849330628191171
2.4023980077331255	0.05849067070828967
2.403062678683835	0.05848803716430789
2.403727297046807	0.05848540564721043
2.4043918628741623	0.05848277615424714
2.405056376218009	0.05848014868260498
2.405720837130424	0.05847752322948544
2.406385245663487	0.05847489979230603
2.4070496018692475	0.05847227836835806
2.407713905799716	0.05846965895493735
2.408378157506906	0.0584670415493427
2.409042357042781	0.05846442614887736
2.4097065044593275	0.05846181275072353
2.410370599808458	0.05845920135227085
2.4110346431420995	0.05845659195092161
2.411698634512132	0.05845398454401994
2.412362573970456	0.05845137912891223
2.413026461568893	0.05844877570295074
2.413690297359255	0.058446174263491156
2.4143540813933666	0.058443574807717266
2.41501781372301	0.058440977333190265
2.415681494399926	0.05843838183730184
2.4163451234758386	0.058435788317445725
2.4170087010024637	0.058433196771020775
2.417672227031484	0.05843060719542893
2.4183357016145415	0.05842801958802003
2.418999124803287	0.05842543394615573
2.4196624966493214	0.058422850267384405
2.420325817204218	0.05842026854914613
2.4209890865195383	0.05841768878888484
2.4216523046468144	0.05841511098404872
2.4223154716375537	0.05841253513208838
2.422978587543219	0.05840996123035361
2.4236416524153004	0.058407389276369945
2.4243046663051855	0.05840481926767596
2.424967629264289	0.058402251201759486
2.425630541343973	0.05839968507611229
2.426293402595593	0.05839712088823029
2.426956213070489	0.058394558635612145
2.427618972819922	0.05839199831561289
2.4282816818951667	0.05838943992590836
2.4289443403474604	0.05838688346402976
2.4296069482280274	0.05838432892751122
2.430269505588009	0.058381776313892506
2.4309320124785927	0.058379225620714535
2.4315944689508995	0.058376676845475615
2.4322568750560016	0.05837412998568513
2.432919230844992	0.05837158503901008
2.4335815363688957	0.058369042003027435
2.4342437916787176	0.05836650087531681
2.4349059968254423	0.05836396165346228
2.435568151860031	0.05836142433505054
2.436230256833374	0.05835888891758389
2.436892311796371	0.05835635539871303
2.43755431679992	0.058353823776099795
2.4382162718948113	0.058351294047365124
2.4388781771318624	0.05834876621013242
2.4395400325618164	0.05834624026203072
2.4402018382354504	0.058343716200689184
2.4408635942034405	0.05834119402361915
2.441525300516475	0.05833867372860069
2.4421869572252026	0.05833615531329427
2.4428485643802493	0.05833363877536221
2.4435101220321647	0.05833112411247201
2.4441716302315326	0.05832861132229351
2.4448330890288537	0.05832610040246038
2.4454944984746096	0.058323591350616655
2.446155858619268	0.05832108416453902
2.4468171695132694	0.05831857884192892
2.4474784312069646	0.05831607538049087
2.448139643750741	0.0583135737779334
2.4488008071949077	0.058311074031967974
2.4494619215897746	0.05830857614023502
2.45012298698558	0.05830608010050083
2.4507840034325583	0.058303585910541855
2.451444970980918	0.05830109356809893
2.4521058896807992	0.05829860307091743
2.4527667595823175	0.058296114416746224
2.4534275807355987	0.058293627603336964
2.4540883531906807	0.05829114262834071
2.4547490769975813	0.058288659489636366
2.455409752206296	0.05828617818500068
2.456070378866792	0.05828369871221463
2.4567309570289613	0.058281221069062715
2.457391486742729	0.05827874525333214
2.458051968057914	0.0582762712627815
2.4587124010243526	0.058273799095176666
2.4593727856918064	0.05827132874839621
2.4600331221100524	0.058268860220255375
2.4606934103287794	0.05826639350857331
2.461353650397665	0.05826392861117272
2.4620138423663485	0.05826146552587906
2.46267398628443	0.05825900425046006
2.4633340822015106	0.05825654478278672
2.463994130167081	0.05825408712074077
2.4646541302306653	0.05825163126217449
2.4653140824417012	0.058249177204943756
2.4659739868496255	0.05824672494690823
2.4666338435038395	0.0582442744859306
2.4672936524536753	0.058241825819790975
2.4679534137484542	0.05823937894645761
2.4686131274374525	0.058236933863816134
2.469272793569907	0.05823449056975451
2.4699324121950363	0.05823204906216509
2.4705919833619796	0.058229609338943916
2.4712515071198857	0.05822717139796189
2.471910983517847	0.058224735237097945
2.4725704126049073	0.05822230085432441
2.4732297944301007	0.058219868247560785
2.4738891290423903	0.05821743741473102
2.474548416490714	0.05821500835376257
2.4752076568239856	0.05821258106258554
2.4758668500910685	0.058210155539083465
2.476525996340796	0.058207731781226006
2.4771850956219295	0.058205309786989366
2.4778441479832556	0.05820288955432808
2.4785031534734654	0.058200471081200585
2.479162112141227	0.05819805436556775
2.4798210240351817	0.05819563940539443
2.4804798892039153	0.058193226198578495
2.4811387076960068	0.05819081474317061
2.481797479559959	0.05818840503715569
2.4824562048442402	0.05818599707852135
2.483114883597314	0.05818359086525879
2.4837735158675565	0.05818118639536176
2.4844321017033333	0.05817878366680674
2.4850906411529903	0.05817638267757547
2.485749134264751	0.05817398342572592
2.4864075810869077	0.058171585909274036
2.4870659816676595	0.05816919012623989
2.487724336055132	0.05816679607464787
2.488382644297475	0.0581644037525234
2.4890409064427614	0.058162013157856095
2.4896991225390432	0.058159624288705525
2.4903572926342963	0.0581572371431364
2.491015416776499	0.058154851719197445
2.491673495013571	0.05815246801493959
2.4923315273933766	0.058150086028417834
2.4929895139637828	0.058147705757690224
2.4936474547725638	0.05814532720076234
2.4943053498674788	0.058142950355762536
2.4949631992962535	0.05814057522076596
2.4956210031065416	0.05813820179385113
2.4962787613459994	0.058135830073100477
2.496936474062209	0.05813346005659891
2.4975941413027196	0.05813109174241804
2.4982517631150456	0.05812872512863458
2.4989093395466617	0.05812636021338549
2.4995668706449865	0.0581239969947754
2.500224356457405	0.05812163547091332
2.5008817970312642	0.058119275639911115
2.501539192413853	0.05811691749988383
2.5021965426524417	0.05811456104891743
2.5028538477942615	0.05811220628515447
2.503511107886476	0.05810985320674106
2.5041683229762106	0.05810750181181186
2.5048254931105727	0.058105152098504455
2.505482618336594	0.05810280406495977
2.506139698701301	0.0581004577093209
2.506796734251635	0.058098113029693366
2.5074537250345488	0.0580957700242754
2.5081106710969117	0.05809342869122646
2.5087675724855436	0.05809108902870931
2.5094244292472685	0.058088751034889245
2.5100812414288147	0.05808641470793581
2.5107380090768943	0.058084080046007604
2.5113947322381773	0.05808174704726856
2.512051410959301	0.05807941570992861
2.5127080452868227	0.05807708603217477
2.5133646352672936	0.0580747580121971
2.5140211809471995	0.058072431648188774
2.5146776823730095	0.05807010693834582
2.5153341395910993	0.05806778388084468
2.5159905526478665	0.058065462473902776
2.516646921589614	0.058063142715741825
2.5173032464626335	0.05806082460457605
2.5179595273131383	0.058058508138622365
2.518615764187345	0.058056193316100166
2.5192719571313837	0.05805388013523331
2.519928106191353	0.05805156859421611
2.5205842114133445	0.05804925869131325
2.521240272843335	0.05804695042476195
2.521896290527315	0.05804464379280152
2.5225522645112153	0.05804233879367473
2.5232081948409055	0.05804003542562825
2.5238640815622375	0.05803773368690117
2.5245199247210053	0.058035433575737656
2.5251757243629775	0.05803313509041525
2.5258314805338293	0.05803083822919604
2.5264871932792454	0.05802854299034561
2.5271428626448516	0.05802624937213176
2.5277984886762104	0.0580239573728263
2.528454071418843	0.058021666990686546
2.5291096109182685	0.058019378224000294
2.5297651072199097	0.05801709107105995
2.530420560369151	0.058014805530152876
2.5310759704113517	0.058012521599568226
2.5317313373918235	0.05801023927759929
2.532386661355859	0.05800795856254163
2.5330419423486297	0.05800567945267367
2.533697180415334	0.058003401946321385
2.5343523756011064	0.05800112604179255
2.5350075279510196	0.05799885173739846
2.535662637510117	0.05799657903145248
2.536317704323403	0.057994307922272594
2.5369727284357984	0.057992038408171964
2.53762770989223	0.05798977048746877
2.5382826487375736	0.05798750415850343
2.5389375450166063	0.057985239419608106
2.5395923987741336	0.05798297626911631
2.540247210054866	0.05798071470536625
2.540901978903468	0.057978454726698755
2.541556705364587	0.057976196331446246
2.5422113894828033	0.057973939517962
2.542866031302685	0.05797168428460268
2.5435206308687013	0.057969430629722776
2.54417518822533	0.057967178551679856
2.5448297034169496	0.057964928048834304
2.5454841764879435	0.05796267911954938
2.5461386074826216	0.057960431762178764
2.5467929964452445	0.057958185975106276
2.5474473434200613	0.057955941756705404
2.5481016484512455	0.057953699105353154
2.5487559115829024	0.05795145801942975
2.549410132859155	0.05794921849731727
2.550064312324033	0.05794698053739803
2.550718450021524	0.05794474413805883
2.551372545995606	0.05794250929769742
2.5520266002901666	0.05794027601471047
2.552680612949057	0.057938044287496916
2.553334584016098	0.0579358141144579
2.553988513535065	0.05793358549399805
2.5546424015496765	0.05793135842451979
2.555296248103605	0.057929132904436374
2.555950053240487	0.057926908932164296
2.5566038170039005	0.057924686506121224
2.557257539437399	0.057922465624726346
2.557911220584457	0.05792024628640294
2.5585648604885116	0.05791802848957674
2.559218459192999	0.05791581223267102
2.5598720167412456	0.05791359751412286
2.5605255331765626	0.057911384332367484
2.561179008542221	0.05790917268584239
2.5618324428814367	0.057906962572988385
2.5624858362373684	0.057904753992249314
2.563139188653158	0.05790254694206958
2.5637925001718567	0.05790034142089883
2.5644457708365223	0.05789813742719074
2.5650990006901133	0.057895934959401
2.5657521897756026	0.05789373401598644
2.566405338135846	0.05789153459540936
2.5670584458137125	0.05788933669613289
2.5677115128520045	0.05788714031662289
2.568364539293459	0.05788494545534964
2.569017525180797	0.05788275211078498
2.5696704705566575	0.05788056028140442
2.5703233754636847	0.057878369965685385
2.5709762399444354	0.05787618116210841
2.5716290640414186	0.05787399386915736
2.5722818477971154	0.057871808085319915
2.5729345912539783	0.057869623809083136
2.573587294454365	0.05786744103893842
2.574239957440605	0.05786525977338059
2.574892580255016	0.0578630800109065
2.5755451629397994	0.05786090175001614
2.5761977055372096	0.057858724989212795
2.5768502080893323	0.05785654972700442
2.577502670638327	0.05785437596189447
2.578155093226202	0.05785220369239502
2.578807475895016	0.057850032917017805
2.579459818686698	0.057847863634279705
2.5801121216431624	0.057845695842699295
2.580764384806314	0.05784352954080136
2.5814166082179386	0.057841364727108484
2.5820687919198453	0.0578392014001442
2.582720935953742	0.057837039558437525
2.583373040361329	0.057834879200520405
2.584025105184238	0.057832720324926486
2.5846771304640543	0.057830562930193716
2.5853291162423298	0.05782840701486876
2.585981062560566	0.05782625257748551
2.5866329694602057	0.05782409961658849
2.5872848369826627	0.05782194813072417
2.5879366651692854	0.05781979811844318
2.588588454061391	0.05781764957829614
2.5892402037002444	0.05781550250884254
2.589891914127061	0.05781335690864209
2.5905435853830268	0.057811212776247595
2.591195217509229	0.05780907011022133
2.5918468105467865	0.05780692890912747
2.5924983645367297	0.05780478917153297
2.5931498795200145	0.05780265089600768
2.5938013555375994	0.05780051408113177
2.5944527926303675	0.05779837872547551
2.595104190839187	0.05779624482761094
2.595755550204812	0.057794112386118694
2.5964068707680474	0.05779198139957854
2.597058152569565	0.05778985186657579
2.5977093956500283	0.05778772378569699
2.598360600050058	0.05778559715554439
2.5990117658102045	0.05778347197469599
2.5996628929710077	0.05778134824174461
2.6003139815729113	0.05777922595528693
2.6009650316563615	0.05777710511392105
2.6016160432617523	0.05777498571624706
2.6022670164293973	0.05777286776087402
2.6029179511995695	0.05777075124641274
2.6035688476125247	0.057768636171460254
2.604219705708456	0.057766522534625823
2.604870525527508	0.057764410334522426
2.605521307109772	0.05776229956976464
2.6061720504953154	0.05776019023896959
2.6068227557241457	0.05775808234076793
2.6074734228362044	0.05775597587377526
2.608124051871409	0.05775387083661037
2.6087746428696406	0.05775176722789822
2.609425195870713	0.05774966504626707
2.6100757109143933	0.05774756429034791
2.6107261880404087	0.057745464958774424
2.6113766272884638	0.057743367050199
2.6120270286981477	0.057741270563241354
2.6126773923090862	0.05773917549654018
2.613327718160808	0.05773708184873713
2.6139780062928097	0.05773498961847584
2.614628256744556	0.057732898804403104
2.6152784695554008	0.057730809405174145
2.6159286447647503	0.05772872141944533
2.6165787824118896	0.057726634845856724
2.617228882536091	0.05772454968306257
2.6178789451765576	0.05772246592971925
2.6185289703724774	0.05772038358448637
2.6191789581629625	0.05771830264602595
2.619828908587081	0.0577162231130149
2.6204788216838777	0.057714144984112085
2.621128697492344	0.05771206825797772
2.6217785360513903	0.05770999293328159
2.6224283373999278	0.05770791900869526
2.6230781015768088	0.05770584648289302
2.6237278286208134	0.05770377535455141
2.6243775185707316	0.05770170562237025
2.6250271714652147	0.057699637285008716
2.6256767873429734	0.05769757034114766
2.626326366242602	0.0576955047894716
2.6269759082026636	0.0576934406286674
2.6276254132616743	0.057691377857424016
2.6282748814581405	0.05768931647443906
2.6289243128304634	0.05768725647841393
2.6295737074170393	0.05768519786802721
2.630223065256198	0.05768314064197538
2.6308723863862356	0.05768108479895682
2.6315216708453946	0.05767903033767205
2.632170918671877	0.05767697725682492
2.632820129903838	0.05767492555513602
2.633469304579394	0.057672875231304016
2.6341184427365887	0.05767082628402953
2.6347675444134375	0.05766877871202257
2.6354166096479252	0.05766673251399589
2.636065638477958	0.05766468768866419
2.63671463094143	0.05766264423474499
2.6373635870761625	0.057660602150981954
2.638012506919954	0.057658561436070344
2.6386613905105314	0.057656522088731954
2.6393102378855833	0.05765448410769112
2.639959049082767	0.05765244749167398
2.6406078241396855	0.05765041223940961
2.6412565630938984	0.057648378349637194
2.641905265982918	0.057646345821097365
2.642553932844205	0.057644314652506475
2.6432025637151733	0.05764228484260048
2.643851158633199	0.05764025639011636
2.6444997176356257	0.057638229293793856
2.645148240759709	0.05763620355237643
2.6457967280427215	0.057634179164624065
2.646445179521821	0.05763215612927459
2.647093595234165	0.05763013444506523
2.647741975216863	0.05762811411074427
2.6483903195069596	0.05762609512506262
2.649038628141472	0.057624077486773374
2.649686901157361	0.0576220611946329
2.6503351385915326	0.05762004624742421
2.650983340480894	0.05761803264387825
2.651631506862231	0.05761602038275462
2.6522796377723563	0.0576140094628145
2.6529277332479735	0.05761199988282281
2.6535757933258317	0.05760999164154419
2.654223818042514	0.05760798473775757
2.6548718074346596	0.057605979170240525
2.655519761538836	0.05760397493774472
2.656167680391502	0.05760197203904329
2.6568155640291873	0.05759997047290943
2.6574634124882586	0.057597970238120674
2.658111225805102	0.057595971333455655
2.6587590040160767	0.057593973757713954
2.6594067471574534	0.057591977509666756
2.6600544552654473	0.05758998258808876
2.6607021283763026	0.0575879889917629
2.661349766526126	0.05758599671947696
2.6619973697510404	0.05758400577001993
2.662644938087121	0.057582016142182675
2.663292471570356	0.0575800278347871
2.6639399702367244	0.0575780408465981
2.6645874341221525	0.05757605517640966
2.6652348632625404	0.05757407082301832
2.6658822576937	0.057572087785223984
2.6665296174514252	0.05757010606182823
2.667176942571477	0.05756812565164335
2.6678242330895565	0.05756614655348368
2.6684714890413086	0.05756416876613518
2.6691187104623513	0.057562192288403896
2.6697658973882534	0.05756021711909883
2.670413049854549	0.057558243257031204
2.6710601678966994	0.05755627070101459
2.6717072515501386	0.05755429944988415
2.6723543008502877	0.057552329502444655
2.673001315832462	0.05755036085750367
2.6736482965319768	0.0575483935138791
2.674295242984089	0.05754642747039194
2.6749421552239987	0.05754446272586469
2.675589033286879	0.057542499279123506
2.6762358772078727	0.05754053712902346
2.676882687022038	0.05753857627436255
2.6775294627644386	0.057536616713968015
2.6781762044700295	0.05753465844666977
2.678822912173775	0.057532701471300976
2.6794695859105895	0.05753074578669484
2.6801162257153237	0.05752879139169963
2.6807628316227867	0.0575268382851619
2.681409403667764	0.057524886465899365
2.6820559418849705	0.05752293593275098
2.682702446309104	0.0575209866845581
2.6833489169747815	0.05751903872016516
2.683995353916611	0.05751709203841744
2.6846417571691505	0.0575151466381839
2.6852881267669075	0.05751320251830144
2.685934462744343	0.05751125967760849
2.6865807651358695	0.057509318114955424
2.6872270339758955	0.057507377829195225
2.6878732692987035	0.05750543881918306
2.6885194711386298	0.057503501083775346
2.689165639529892	0.05750156462186239
2.6898117745067145	0.05749962943227014
2.690457876103239	0.05749769551385907
2.6911039443535842	0.0574957628654898
2.6917499792918433	0.05749383148602662
2.6923959809520146	0.05749190137433563
2.6930419493681095	0.057489972529294844
2.693687884574044	0.05748804494978353
2.69433378660373	0.05748611863464907
2.6949796554910455	0.05748419358276184
2.6956254912697712	0.05748226979299353
2.6962712939736844	0.057480347264220084
2.696917063636525	0.05747842599531632
2.697562800291976	0.05747650598518358
2.6982085039736607	0.05747458723268811
2.6988541747151773	0.0574726697367001
2.6994998125500986	0.057470753496098766
2.700145417511919	0.0574688385097675
2.700790989634125	0.057466924776591474
2.7014365289501066	0.05746501229545876
2.7020820354932917	0.057463101065288624
2.702727509296982	0.057461191084937996
2.7033729503945074	0.057459282353295754
2.7040183588191065	0.057457374869253196
2.7046637346039697	0.05745546863170425
2.7053090777823074	0.0574535636395434
2.705954388387216	0.05745165989168066
2.7065996664518033	0.057449757387023286
2.7072449120090964	0.057447856124448304
2.7078901250920757	0.05744595610285541
2.7085353057337342	0.05744405732114551
2.7091804539669675	0.05744215977822306
2.7098255698246474	0.05744026347299392
2.7104706533396095	0.057438368404386486
2.7111157045446386	0.057436474571298156
2.7117607234724757	0.05743458197262479
2.7124057101558092	0.05743269060727762
2.7130506646273402	0.05743080047416669
2.713695586919648	0.05742891157220704
2.7143404770653334	0.057427023900313505
2.7149853350969213	0.057425137457436805
2.7156301610469162	0.05742325224246005
2.7162749549477523	0.057421368254300685
2.7169197168318266	0.057419485491879425
2.7175644467315427	0.057417603954116915
2.7182091446792045	0.057415723639936876
2.718853810707074	0.057413844548276895
2.7194984448474298	0.05741196667807284
2.720143047132464	0.057410090028229416
2.720787617594326	0.05740821459767326
2.7214321562651382	0.057406340385334466
2.7220766631769555	0.05740446739014419
2.7227211383618477	0.05740259561103587
2.723365581851756	0.057400725046967034
2.724009993678672	0.057398855696860734
2.7246543738744884	0.05739698755964193
2.725298722471092	0.0573951206342471
2.7259430395002884	0.057393254919615624
2.7265873249938775	0.05739139041468798
2.7272315789835613	0.057389527118408085
2.7278758015010958	0.05738766502975273
2.72851999257812	0.05738580414763209
2.7291641522462387	0.05738394447099124
2.7298082805370596	0.05738208599877613
2.7304523774821052	0.05738022872993607
2.7310964431128792	0.05737837266342046
2.73174047746083	0.057376517798193784
2.7323844805573825	0.057374664133219656
2.733028452433897	0.057372811667427796
2.7336723931217075	0.057370960399772526
2.7343163026521173	0.05736911032920946
2.7349601810563877	0.057367261454696214
2.7356040283657133	0.057365413775192886
2.736247844611251	0.05736356728968362
2.7368916298241692	0.057361721997117227
2.737535384035511	0.05735987789644519
2.7381791072763697	0.05735803498662898
2.738822799577722	0.05735619326663508
2.73946646097057	0.057354352735429714
2.740110091485797	0.05735251339198183
2.7407536911543096	0.05735067523529563
2.741397260006968	0.05734883826430616
2.7420407980745813	0.05734700247798372
2.742684305387859	0.057345167875301445
2.7433277819776225	0.05734333445523125
2.7439712278744803	0.05734150221675146
2.7446146431091054	0.057339671158850254
2.7452580277120977	0.057337841280516874
2.745901381714033	0.05733601258070626
2.746544705145437	0.05733418505839819
2.7471879980367966	0.057332358712573014
2.7478312604185446	0.05733053354221499
2.7484744923210913	0.0573287095463079
2.749117693774813	0.057326886723861034
2.749760864810029	0.05732506507384948
2.750404005457035	0.057323244595247375
2.7510471157460623	0.05732142528704329
2.751690195707338	0.05731960714822735
2.7523332453710174	0.05731779017779116
2.75297626476723	0.05731597437472777
2.7536192539260633	0.05731415973806612
2.7542622128775887	0.05731234626676609
2.7549051416517734	0.05731053395982265
2.7555480402786463	0.057308722816232026
2.7561909087881133	0.057306912834993375
2.7568337472100186	0.057305104015107626
2.7574765555742964	0.05730329635558657
2.7581193339107144	0.057301489855444934
2.7587620822490635	0.05729968451366131
2.7594048006190737	0.05729788032924012
2.7600474890504407	0.05729607730118575
2.760690147572816	0.05729427542850581
2.7613327762158355	0.05729247471020872
2.7619753750090776	0.0572906751453272
2.7626179439820655	0.05728887673286058
2.7632604831643204	0.057287079471807126
2.7639029925853014	0.05728528336117892
2.7645454722744307	0.057283488399989466
2.765187922261105	0.05728169458725429
2.7658303425746595	0.05727990192199041
2.766472733244415	0.05727811040324949
2.7671150942996205	0.05727632003001624
2.767757425769541	0.0572745308013083
2.768399727683345	0.05727274271614517
2.7690420000702014	0.05727095577354976
2.7696842429592237	0.057269169972545546
2.770326456379488	0.057267385312168774
2.7709686403600298	0.057265601791456434
2.7716107949298694	0.0572638194094107
2.7722529201179547	0.05726203816505931
2.7728950159532055	0.0572602580574299
2.7735370824645553	0.05725847908555177
2.7741791196808094	0.05725670124845787
2.7748211276307844	0.057254924545203104
2.775463106343271	0.05725314897480968
2.7761050558470015	0.05725137453629873
2.7767469761706596	0.05724960122870521
2.777388867342937	0.057247829051065284
2.7780307293924125	0.057246058002417784
2.778672562347705	0.05724428808180121
2.7793143662373594	0.057242519288290876
2.77995614108986	0.05724075162089303
2.780597886933732	0.05723898507864777
2.7812396037973444	0.057237219660599054
2.781881291709144	0.05723545536578986
2.7825229506974867	0.05723369219326733
2.78316458079067	0.05723193014208889
2.783806182017009	0.05723016921131462
2.7844477544047184	0.05722840939996947
2.7850892979820223	0.057226650707102006
2.7857308127771097	0.0572248931317626
2.7863722988181006	0.05722313667300344
2.78701375613309	0.05722138132987852
2.787655184750178	0.057219627101464464
2.7882965846973584	0.05721787398680584
2.788937956002598	0.05721612198494638
2.7895792986938917	0.057214371094942186
2.7902206127991422	0.05721262131585108
2.7908618983461975	0.05721087264673424
2.791503155362949	0.05720912508665204
2.7921443838771682	0.05720737863469968
2.792785583916623	0.05720563328990683
2.7934267555090617	0.05720388905133534
2.794067898682159	0.05720214591804942
2.7947090134635766	0.05720040388911485
2.7953500998809613	0.05719866296359915
2.795991157961853	0.057196923140582424
2.7966321877338403	0.0571951844191448
2.797273189224421	0.057193446798333
2.797914162461066	0.0571917102772171
2.7985551074712287	0.05718997485486873
2.799196024282284	0.0571882405303617
2.7998369129216414	0.05718650730276962
2.800477773416595	0.05718477517119227
2.801118605794459	0.05718304413469426
2.801759410082478	0.057181314192339724
2.8024001863078807	0.057179585343207086
2.803040934497875	0.057177857586374725
2.8036816546795955	0.05717613092092358
2.8043223468801357	0.05717440534593721
2.804963011126617	0.05717268086052954
2.805603647446041	0.057170957463752385
2.806244255865462	0.05716923515468706
2.806884836411798	0.05716751393241986
2.8075253891120275	0.05716579379603718
2.8081659139930384	0.057164074744626335
2.8088064110817044	0.05716235677728824
2.8094468804048485	0.057160639893123005
2.810087321989247	0.05715892409119971
2.8107277358616938	0.057157209370607406
2.811368122048881	0.05715549573043883
2.8120084805775427	0.05715378316978704
2.8126488114742743	0.05715207168774881
2.8132891147657273	0.05715036128344119
2.8139293904784877	0.05714865195594976
2.814569638639095	0.057146943704359854
2.8152098592740495	0.05714523652776972
2.8158500524098575	0.05714353042527825
2.8164902180729356	0.05714182539598674
2.8171303562897063	0.05714012143899741
2.8177704670865498	0.057138418553445425
2.8184105504897756	0.05713671673840183
2.8190506065257264	0.05713501599296882
2.819690635220634	0.05713331631625293
2.8203306366007457	0.057131617707359326
2.8209706106922647	0.05712992016539588
2.8216105575213706	0.05712822368948341
2.8222504771141566	0.05712652827874208
2.822890369496764	0.057124833932258756
2.82353023469522	0.05712314064914458
2.824170072735542	0.05712144842851191
2.8248098836437543	0.05711975726947307
2.8254496674458123	0.057118067171143275
2.826089424167635	0.05711637813266019
2.826729153835097	0.05711469015312899
2.8273688564740733	0.0571130032316546
2.82800853211036	0.05711131736735455
2.8286481807697728	0.05710963255934738
2.829287802478052	0.05710794880675368
2.8299273972609242	0.05710626610869516
2.8305669651440617	0.05710458446432536
2.8312065061531206	0.05710290387273613
2.8318460203137183	0.05710122433304853
2.8324855076514597	0.05709954584438744
2.833124968191854	0.05709786840587844
2.8337644019604347	0.05709619201664866
2.834403808982707	0.05709451667583711
2.8350431892840953	0.05709284238258288
2.8356825428900234	0.05709116913599332
2.836321869825874	0.057089496935197895
2.836961170116994	0.05708782577932704
2.8376004437886877	0.057086155667513315
2.838239690866251	0.057084486598891766
2.8388789113749215	0.05708281857261672
2.8395181053399203	0.05708115158781278
2.840157272786425	0.05707948564360505
2.8407964137395982	0.057077820739128614
2.8414355282245376	0.05707615687352162
2.8420746162663266	0.05707449404592296
2.8427136778900293	0.0570728322554733
2.843352713120652	0.05707117150134441
2.8439917219831723	0.05706951178264631
2.844630704502534	0.057067853098520464
2.845269660703679	0.05706619544810911
2.8459085906114776	0.05706453883055687
2.8465474942507853	0.05706288324500892
2.8471863716463828	0.05706122869062373
2.8478252228231082	0.057059575166557595
2.8484640478057117	0.05705792267193611
2.8491028466188824	0.05705627120590887
2.849741619287323	0.05705462076762385
2.850380365835701	0.057052971356231975
2.8510190862886295	0.05705132297088587
2.851657780670677	0.05704967561075948
2.852296449006449	0.057048029274993896
2.852935091320438	0.05704638396273344
2.853573707637147	0.05704473967313205
2.854212297981035	0.05704309640534574
2.8548508623765145	0.05704145415853093
2.855489400848017	0.05703981293184714
2.8561279134198756	0.05703817272448332
2.8567664001164403	0.05703653353556828
2.857404860962011	0.05703489536426068
2.8580432959808584	0.057033258209721674
2.858681705197203	0.057031622071113675
2.8593200886352648	0.05702998694759973
2.8599584463192245	0.057028352838355
2.860596778273201	0.05702671974255506
2.8612350845213164	0.05702508765934334
2.8618733650876447	0.057023456587886226
2.862511619996228	0.057021826527350564
2.863149849271101	0.05702019747690491
2.8637880529362167	0.05701856943571945
2.864426231015553	0.05701694240298432
2.865064383533012	0.05701531637786035
2.8657025105124907	0.05701369135950917
2.866340611977832	0.057012067347101666
2.8669786879528885	0.05701044433981128
2.867616738461415	0.05700882233681356
2.8682547635272186	0.05700720133728382
2.868892763174005	0.057005581340428435
2.869530737425482	0.05700396234539405
2.870168686305315	0.05700234435135757
2.8708066098371186	0.057000727357497734
2.8714445080445814	0.056999111362992544
2.872082380951169	0.056997496367024954
2.872720228580504	0.056995882368785535
2.8733580509560803	0.05699426936746644
2.873995848101373	0.05699265736223026
2.874633620039843	0.056991046352260315
2.8752713667949203	0.05698943633673974
2.875909088389971	0.05698782731485564
2.876546784848371	0.056986219285794046
2.877184456193452	0.056984612248763146
2.877822102448506	0.05698300620294066
2.8784597236368197	0.056981401147503996
2.8790973197816143	0.05697979708164313
2.879734890906108	0.056978194004547726
2.880372437033437	0.05697659191541038
2.8810099581868256	0.056974990813423027
2.8816474543893187	0.05697339069780937
2.8822849256640306	0.056971791567733014
2.8829223720340185	0.05697019342238773
2.883559793522305	0.05696859626096869
2.884197190151901	0.05696700008267198
2.884834561945755	0.05696540488669547
2.8854719089268044	0.056963810672247914
2.886109231117955	0.056962217438537806
2.886746528542068	0.05696062518474475
2.887383801222019	0.05695903391006831
2.8880210491805993	0.056957443613709885
2.8886582724406096	0.056955854294870795
2.889295471024797	0.05695426595275592
2.8899326449558806	0.05695267858658823
2.8905697942565736	0.05695109219556263
2.8912069189495475	0.05694950677887368
2.8918440190573897	0.0569479223357286
2.892481094602782	0.05694633886533217
2.8931181456082564	0.05694475636689359
2.8937551720963737	0.05694317483962203
2.8943921740896332	0.05694159428275637
2.8950291516105486	0.05694001469547738
2.895666104681571	0.05693843607699576
2.8963030333251227	0.05693685842652258
2.896939937563616	0.05693528174327092
2.897576817419419	0.05693370602645448
2.8982136729148884	0.05693213127529786
2.898850504072319	0.056930557489025584
2.8994873109140067	0.056928984666834305
2.900124093462189	0.05692741280794005
2.9007608517391	0.05692584191156001
2.90139758576696	0.056924271976911765
2.902034295567923	0.056922703003216675
2.9026709811641163	0.05692113498971255
2.903307642577654	0.05691956793561158
2.9039442798306445	0.056918001840124396
2.9045808929451034	0.05691643670247311
2.905217481943082	0.056914872521880246
2.9058540468465663	0.05691330929757078
2.906490587677518	0.05691174702876934
2.9071271044578797	0.05691018571473027
2.9077635972095703	0.05690862535465043
2.908400065954451	0.056907065947757005
2.9090365107143987	0.05690550749327718
2.909672931511219	0.05690394999043951
2.910309328366721	0.056902393438473954
2.910945701302674	0.05690083783662035
2.9115820503408	0.05689928318411904
2.912218375502803	0.05689772948018244
2.912854676810421	0.05689617672404267
2.9134909542852503	0.05689462491493284
2.9141272079489333	0.05689307405208688
2.914763437823075	0.05689152413474028
2.9153996439292604	0.05688997516214686
2.916035826288991	0.056888427133535126
2.916671984923822	0.05688688004813045
2.9173081198552118	0.05688533390517187
2.9179442311046393	0.05688378870389705
2.9185803186935284	0.05688224444354571
2.9192163826432607	0.056880701123359335
2.9198524229752447	0.05687915874260576
2.920488439710821	0.05687761730049933
2.9211244328712795	0.056876076796282135
2.9217604024779473	0.05687453722919663
2.9223963485520787	0.056872998598486775
2.923032271114887	0.05687146090339874
2.9236681701876215	0.05686992414318659
2.9243040457914335	0.05686838831710592
2.9249398979474837	0.05686685342438554
2.9255757266769185	0.05686531946427287
2.926211532000812	0.056863786436015605
2.9268473139402578	0.05686225433886324
2.9274830725162704	0.05686072317206701
2.928118807749906	0.05685919293489521
2.9287545196621236	0.05685766362659102
2.929390208273887	0.05685613524639734
2.930025873606163	0.0568546077935658
2.930661515679837	0.056853081267351474
2.931297134515805	0.056851555667007635
2.9319327301348976	0.0568500309917919
2.93256830255796	0.05684850724098544
2.9332038518058052	0.05684698441381966
2.933839377899189	0.05684546250955058
2.934474880858869	0.05684394152743618
2.9351103607055693	0.05684242146673571
2.9357458174599387	0.05684090232671037
2.936381251142716	0.05683938410662803
2.937016661774505	0.05683786680575998
2.9376520493759135	0.05683635042334994
2.9382874139675486	0.05683483495866002
2.938922755569953	0.05683332041095359
2.9395580742036724	0.05683180677949473
2.940193369889212	0.05683029406354945
2.9408286426470576	0.05682878226240017
2.941463892497647	0.056827271375305424
2.942099119461435	0.05682576140152269
2.94273432355879	0.05682425234031973
2.9433695048101427	0.05682274419096401
2.944004663235784	0.05682123695272604
2.944639798856068	0.05681973062487658
2.945274911691302	0.056818225206711
2.9459100017617326	0.056816720697476446
2.946545069087598	0.05681521709644381
2.9471801136891522	0.056813714402885185
2.947815135586593	0.056812212616074616
2.9484501348000367	0.056810711735287144
2.9490851113496612	0.05680921175980677
2.9497200652555744	0.056807712688917586
2.950354996537863	0.05680621452187883
2.9509899052166135	0.05680471725796716
2.9516247913118265	0.05680322089646043
2.952259654843557	0.056801725436637446
2.952894495831757	0.05680023087777786
2.9535293142963925	0.056798737219179496
2.954164110257419	0.05679724446011372
2.954798883734735	0.05679575259985368
2.955433634748219	0.05679426163768138
2.9560683633177383	0.056792771572879715
2.956703069463129	0.056791282404731684
2.957337753204187	0.05678979413252409
2.9579724145607136	0.056788306755564344
2.9586070535524494	0.05678682027311521
2.9592416701991286	0.056785334684462
2.959876264520467	0.05678384998889177
2.9605108365361446	0.05678236618569141
2.961145386265824	0.05678088327415112
2.9617799137291043	0.05677940125356892
2.9624144189456474	0.05677792012324141
2.9630489019349926	0.05677643988244456
2.9636833627166994	0.056774960530467794
2.964317801310304	0.056773482066603806
2.9649522177353287	0.056772004490144655
2.9655866120112404	0.056770527800384954
2.966220984157496	0.056769051996635345
2.966855334193532	0.056767577078182384
2.967489662138749	0.05676610304431306
2.9681239680125295	0.05676462989432317
2.968758251834248	0.056763157627509477
2.969392513623218	0.056761686243170344
2.9700267533987574	0.05676021574060431
2.9706609711801426	0.05675874611913388
2.9712951669866414	0.05675727737803576
2.9719293408374865	0.056755809516609086
2.9725634927518914	0.056754342534154616
2.9731976227490025	0.05675287642997451
2.973831730848054	0.056751411203370815
2.9744658170681113	0.056749946853656474
2.9750998814283567	0.05674848338014137
2.9757339239478093	0.05674702078211486
2.9763679446455784	0.05674555905888192
2.9770019435406767	0.05674409820974745
2.9776359206521654	0.05674263823401828
2.9782698759989774	0.056741179131002774
2.978903809600113	0.05673972090002352
2.979537721474511	0.0567382635403823
2.980171611641079	0.05673680705137963
2.98080548011872	0.056735351432325457
2.98143932692633	0.05673389668252917
2.982073152082738	0.05673244280130272
2.982706955606738	0.0567309897879596
2.983340737517167	0.056729537641834284
2.983974497832783	0.05672808636221813
2.9846082365723254	0.056726635948423774
2.985241953754583	0.05672518639976486
2.9858756493981913	0.05672373771555761
2.9865093235218687	0.05672228989511832
2.987142976144249	0.05672084293777125
2.9877766072840095	0.0567193968428413
2.9884102169596956	0.05671795160963179
2.9890438051899353	0.05671650723745974
2.9896773719932708	0.05671506372564454
2.9903109173882862	0.056713621073506276
2.9909444413934483	0.05671217928036649
2.9915779440272807	0.05671073834556136
2.992211425308241	0.05670929826840567
2.9928448852547676	0.05670785904821348
2.9934783238852836	0.05670642068430801
2.994111741218186	0.056704983176012955
2.99474513727189	0.056703546522652366
2.995378512064714	0.05670211072355267
2.9960118656149777	0.05670067577806214
2.9966451979410076	0.056699241685484264
2.9972785090610836	0.05669780844514683
2.997911798993484	0.05669637605637569
2.9985450677564165	0.05669494451850107
2.999178315368109	0.05669351383085139
2.9998115418467934	0.056692083992765256
3.000444747210549	0.05669065500358041
3.001077931477595	0.056689226862612054
3.001711094666028	0.056687799569192385
3.0023442367939643	0.05668637312265271
3.0029773578794723	0.0566849475223257
3.0036104579405887	0.05668352276754739
3.0042435369953853	0.05668209885766524
3.0048765950618566	0.05668067579200759
3.005509632157956	0.05667925356990234
3.006142648301692	0.05667783219068467
3.006775643511003	0.05667641165369231
3.0074086178037938	0.056674991958262255
3.0080415711979684	0.05667357310373422
3.0086745037114064	0.05667215508946756
3.009307415361932	0.056670737914781444
3.0099403061674175	0.056669321579013755
3.010573176145629	0.05666790608150616
3.0112060253143937	0.05666649142159907
3.0118388536914416	0.05666507759863582
3.0124716612945424	0.05666366461196594
3.013104448141404	0.05666225246093966
3.0137372142497227	0.056660841144886925
3.014369959637148	0.05665943066315193
3.0150026843213684	0.056658021015078545
3.015635388319997	0.056656612200014014
3.0162680716506447	0.05665520421730455
3.0169007343309087	0.0566537970663115
3.0175333763783474	0.05665239074637533
3.0181659978104736	0.05665098525683821
3.0187985986448735	0.056649580597046785
3.0194311788989916	0.05664817676635175
3.0200637385903177	0.05664677376410338
3.0206962777363238	0.056645371589652924
3.021328796354437	0.0566439702423727
3.0219612944620384	0.05664256972159416
3.0225937720765557	0.056641170026669366
3.0232262292153567	0.05663977115695133
3.0238586658957667	0.05663837311179319
3.0244910821351247	0.05663697589055099
3.0251234779507414	0.05663557949258687
3.0257558533598705	0.056634183917263485
3.0263882083798106	0.05663278916392315
3.027020543027779	0.056631395231922295
3.0276528573209984	0.05663000212061902
3.028285151276676	0.05662860982937082
3.0289174249119544	0.05662721835753771
3.0295496782440363	0.056625827704493086
3.0301819112900232	0.056624437869589275
3.0308141240670134	0.05662304885218136
3.0314463165921426	0.056621660651628776
3.0320784888824437	0.05662027326729437
3.0327106409549542	0.0566188866985411
3.0333427728267632	0.05661750094473167
3.0339748845147945	0.056616116005251585
3.0346069760361045	0.05661473187944341
3.0352390474076083	0.056613348566672606
3.035871098646276	0.056611966066303705
3.036503129769024	0.05661058437770399
3.037135140792766	0.056609203500239506
3.0377671317343315	0.05660782343328642
3.0383991026106267	0.05660644417621726
3.039031053438505	0.05660506572838802
3.039662984234733	0.05660368808916783
3.040294895016139	0.05660231125792664
3.0409267857995004	0.05660093523403413
3.041558656601545	0.05659956001686333
3.0421905074390403	0.056598185605797935
3.0428223383286954	0.05659681200020366
3.0434541492871876	0.056595439199447296
3.0440859403312013	0.05659406720290137
3.0447177114774004	0.0565926960099394
3.045349462742378	0.056591325619937294
3.045981194142798	0.056589956032270294
3.0466129056952096	0.056588587246332735
3.0472445974162117	0.05658721926148273
3.0478762693223382	0.05658585207709676
3.048507921430125	0.05658448569255194
3.0491395537560804	0.05658312010722635
3.0497711663167015	0.05658175532049992
3.0504027591284486	0.05658039133175805
3.051034332207784	0.05657902814038778
3.051665885571118	0.05657766574575656
3.052297419234847	0.05657630414724505
3.0529289332153944	0.05657494334423454
3.0535604275291246	0.056573583336107264
3.0541919021923705	0.056572224122247626
3.0548233572214594	0.056570865702051255
3.055454792632706	0.05656950807489592
3.056086208442432	0.05656815124015961
3.056717604666839	0.05656679519722757
3.0573489813222205	0.0565654399454858
3.0579803384248008	0.05656408548432062
3.0586116759907767	0.056562731813119854
3.059242994036355	0.05656137893128949
3.0598742925776876	0.05656002683819939
3.0605055716309635	0.056558675533237505
3.0611368312122433	0.05655732501579342
3.0617680713376827	0.056555975285256646
3.0623992920233563	0.056554626341018634
3.0630304932853627	0.05655327818247658
3.063661675139717	0.05655193080902772
3.0642928376024887	0.05655058422005254
3.0649239806896644	0.05654923841494361
3.0655551044172475	0.05654789339309366
3.066186208801205	0.05654654915389683
3.066817293857479	0.056545205696749375
3.0674483596020417	0.05654386302105775
3.0680794060507632	0.05654252112621185
3.0687104332195805	0.056541180011601334
3.0693414411243585	0.056539839676622274
3.0699724297809365	0.056538500120672845
3.0706033992051562	0.05653716134315111
3.07123434941284	0.05653582334345592
3.0718652804197935	0.056534486121004215
3.07249619224179	0.056533149675178106
3.0731270848946166	0.05653181400537677
3.0737579583939643	0.056530479111001494
3.0743888127556094	0.05652914499145307
3.0750196479952487	0.05652781164613477
3.0756504641285205	0.05652647907445502
3.076281261171118	0.056525147275822946
3.0769120391387124	0.05652381624963023
3.0775427980469203	0.05652248599527944
3.0781735379113075	0.0565211565121777
3.078804258747524	0.05651982779972826
3.079434960571106	0.05651849985733909
3.0800656433976275	0.05651717268442694
3.080696307242609	0.056515846280394376
3.0813269521215663	0.05651452064464278
3.08195757804998	0.056513195776579116
3.08258818504338	0.05651187167561267
3.0832187731171605	0.056510548341152794
3.0838493422868147	0.0565092257726096
3.0844798925677304	0.05650790396941064
3.0851104239753186	0.05650658293095035
3.0857409365249873	0.05650526265663892
3.0863714302320826	0.05650394314588821
3.0870019051119284	0.056502624398112
3.087632361179901	0.0565013064127225
3.0882627984512756	0.056499989189140835
3.088893216941366	0.056498672726785736
3.089523616665432	0.05649735702506145
3.090153997638746	0.05649604208338205
3.0907843598765234	0.05649472790116389
3.0914147033939976	0.05649341447782327
3.092045028206373	0.056492101812777626
3.0926753343288134	0.05649078990545667
3.0933056217765125	0.056489478755272
3.093935890564572	0.056488168361637024
3.0945661407081912	0.056486858723969836
3.0951963722223823	0.05648554984169146
3.09582658512232	0.056484241714221096
3.0964567794230535	0.05648293434098103
3.0970869551396234	0.056481627721408925
3.097717112287065	0.056480321854910406
3.0983472508804346	0.05647901674090704
3.0989773709346817	0.056477712378822556
3.099607472464834	0.05647640876807919
3.100237555485848	0.056475105908102126
3.100867620012665	0.05647380379832216
3.1014976660601996	0.05647250243816965
3.1021276936433875	0.05647120182705933
3.1027577027771023	0.05646990196441653
3.103387693476251	0.05646860284966865
3.104017665755633	0.05646730448224303
3.104647619630187	0.056466006861567816
3.1052775551146743	0.05646470998708273
3.1059074722238664	0.056463413858211166
3.106537370972645	0.056462118474376315
3.1071672513756794	0.05646082383500937
3.1077971134477953	0.056459529939539455
3.1084269572037106	0.05645823678739864
3.1090567826581315	0.05645694437801886
3.109686589825746	0.05645565271084816
3.110316378721279	0.0564543617853033
3.110946149359352	0.056453071600817244
3.1115759017546556	0.0564517821568234
3.112205635921794	0.05645049345275595
3.1128353518753746	0.05644920548805075
3.11346504962999	0.05644791826214828
3.1140947292002803	0.05644663177448945
3.1147243906007094	0.05644534602450059
3.115354033845904	0.056444061011617634
3.11598365895035	0.056442776735278616
3.1166132659285712	0.056441493194920866
3.11724285479505	0.05644021038998357
3.117872425564272	0.056438928319917064
3.1185019782506775	0.05643764698415522
3.119131512868757	0.0564363663821318
3.1197610294328757	0.056435086513288886
3.1203905279574466	0.05643380737706648
3.1210200084569117	0.05643252897290616
3.121649470945593	0.05643125130025142
3.122278915437857	0.05642997435855999
3.122908341948064	0.056428698147260044
3.1235377504905064	0.056427422665793876
3.1241671410795373	0.056426147913606416
3.124796513729385	0.056424873890143265
3.1254258684543603	0.05642360059484777
3.1260552052687167	0.05642232802717304
3.1266845241866608	0.056421056186570895
3.127313825222453	0.056419785072476615
3.127943108390282	0.056418514684337236
3.128572373704336	0.056417245021600976
3.1292016211787823	0.056415976083716665
3.129830850827788	0.056414707870133085
3.130460062665488	0.05641344038030949
3.1310892567059634	0.05641217361369266
3.131718432963418	0.056410907569725055
3.132347591451822	0.05640964224785988
3.1329767321853272	0.05640837764754701
3.1336058551779398	0.05640711376823928
3.1342349604437545	0.056405850609389456
3.134864047996739	0.05640458817046538
3.1354931178509218	0.05640332645090569
3.1361221700203217	0.05640206545016397
3.136751204518858	0.056400805167694884
3.1373802213605373	0.056399545602953044
3.138009220559252	0.056398286755394926
3.1386382021289605	0.05639702862448175
3.1392671660835534	0.056395771209675025
3.139896112436911	0.056394514510421705
3.1405250412029573	0.056393258526178616
3.1411539523955283	0.056392003256404144
3.1417828460284474	0.05639074870055688
3.1424117221155417	0.056389494858096544
3.143040580670643	0.05638824172849256
3.143669421707567	0.05638698931119929
3.144298245240026	0.056385737605674044
3.1449270512818353	0.05638448661137564
3.145555839846717	0.05638323632776752
3.146184610948422	0.05638198675431055
3.1468133646006367	0.0563807378904687
3.147442100817098	0.05637948973571868
3.1480708196114677	0.05637824228951034
3.1486995209974076	0.05637699555130692
3.1493282049885707	0.056375749520572935
3.1499568715985906	0.05637450419677403
3.150585520841129	0.05637325957937546
3.151214152729701	0.056372015667849044
3.1518427672779694	0.05637077246166532
3.152471364499487	0.056369529960282175
3.1530999444077876	0.05636828816316669
3.1537285070164587	0.05636704706978679
3.1543570523389635	0.05636580667961168
3.154985580388865	0.05636456699210994
3.1556140911796255	0.05636332800676142
3.1562425847247177	0.05636208972303152
3.156871061037652	0.05636085214038434
3.1574995201318283	0.056359615258292535
3.158127962020688	0.05635837907622677
3.1587563867176547	0.056357143593659204
3.159384794236125	0.05635590881006218
3.1600131845894843	0.056354674724924
3.1606415577910916	0.05635344133770292
3.161269913854312	0.05635220864787335
3.161898252792477	0.05635097665490914
3.1625265746189237	0.05634974535828513
3.163154879346935	0.05634851475747774
3.1637831669898437	0.05634728485196621
3.1644114375608825	0.05634605564123318
3.165039691073336	0.056344827124745527
3.1656679275404667	0.05634359930197984
3.166296146975453	0.05634237217241523
3.166924349391584	0.05634114573552803
3.167552534802002	0.05633991999079939
3.168180703219896	0.05633869493771694
3.1688088546584865	0.056337470575755146
3.1694369891308782	0.056336246904391325
3.170065106650215	0.056335023923104126
3.170693207229651	0.056333801631376135
3.171321290882274	0.05633258002868854
3.17194935762121	0.056331359114523354
3.1725774074594946	0.05633013888837688
3.1732054404102175	0.056328919349719876
3.17383345648643	0.05632770049803438
3.174461455701161	0.056326482332804954
3.175089438067431	0.05632526485351606
3.1757174035982345	0.05632404805965299
3.1763453523065994	0.056322831950705234
3.1769732842054577	0.05632161652616421
3.1776011993078153	0.05632040178550699
3.178229097626559	0.05631918772822071
3.1788569791746855	0.056317974353791184
3.1794848439650547	0.05631676166170746
3.180112692010612	0.056315549651458886
3.180740523324209	0.05631433832254164
3.1813683379187543	0.056313127674441445
3.181996135807061	0.05631191770664364
3.182623917002028	0.056310708418637556
3.183251681516458	0.05630949980991367
3.183879429363129	0.05630829187996451
3.184507160554897	0.05630708462828102
3.1851348751045236	0.05630587805436909
3.1857625730247676	0.056304672157707486
3.186390254328381	0.056303466937789946
3.187017919028159	0.05630226239410807
3.1876455671367707	0.05630105852615726
3.1882731986669173	0.056299855333432305
3.1889008136313546	0.056298652815432
3.1895284120427227	0.05629745097165572
3.1901559939137196	0.05629624980159091
3.1907835592569884	0.056295049304733995
3.191411108085144	0.05629384948058141
3.192038640410866	0.05629265032863019
3.192666156246716	0.056291451848378346
3.1932936556053053	0.056290254039333354
3.193921138499234	0.056289056900988364
3.1945486049410645	0.05628786043283912
3.195176054943331	0.0562866646343849
3.1958034885186097	0.05628546950512423
3.1964309056793834	0.05628427504455888
3.1970583064382057	0.05628308125219008
3.1976856908075666	0.056281888127530856
3.1983130587999167	0.056280695670071344
3.198940410427757	0.056279503879313714
3.199567745703565	0.056278312754758975
3.2001950646397463	0.05627712229591175
3.200822367248707	0.056275932502276325
3.201449653542923	0.056274743373360095
3.202076923534755	0.05627355490867184
3.2027041772365763	0.056272367107708283
3.2033314146607754	0.05627117996997523
3.203958635819735	0.05626999349497779
3.2045858407257826	0.05626880768222257
3.2052130293912313	0.05626762253121654
3.205840201828418	0.05626643804147569
3.206467358049638	0.056265254212502884
3.207094498067175	0.056264071043803286
3.2077216218932807	0.05626288853488438
3.2083487295403152	0.05626170668525416
3.208975821020387	0.05626052549442492
3.2096028963458347	0.05625934496190478
3.2102299555288356	0.056258165087217135
3.2108569985816233	0.05625698586985991
3.2114840255163397	0.05625580730934529
3.2121110363451963	0.05625462940518481
3.2127380310803817	0.056253452156889386
3.2133650097339856	0.05625227556397329
3.213991972318194	0.05625109962595357
3.2146189188451344	0.05624992434234659
3.2152458493268856	0.05624874971266002
3.215872763775572	0.05624757573640687
3.2164996622033097	0.056246402413101595
3.217126544622046	0.05624522974226187
3.217753411043975	0.05624405772339999
3.218380261481093	0.056242886356043145
3.219007095945398	0.05624171563970409
3.2196339144489574	0.05624054557389361
3.220260717003733	0.056239376158130995
3.22088750362173	0.0562382073919331
3.2215142743149303	0.05623703927481882
3.222141029095308	0.056235871806306646
3.222767767974778	0.05623470498592932
3.2233944909653505	0.056233538813191916
3.2240211980788334	0.05623237328761798
3.22464788932725	0.05623120840872473
3.225274564722392	0.0562300441760362
3.2259012242762837	0.05622888058907107
3.2265278680006513	0.056227717647357046
3.2271544959074134	0.05622655535042038
3.227781108008408	0.056225393697776266
3.2284077043155226	0.05622423268894587
3.229034284840485	0.056223072323454734
3.229660849595145	0.05622191260082562
3.230287398591311	0.05622075352058418
3.2309139318407145	0.05621959508226341
3.231540449355172	0.056218437285384136
3.232166951146398	0.05621728012946795
3.232793437226157	0.056216123614041755
3.233419907606183	0.05621496773863129
3.2340463622981295	0.056213812502765165
3.2346728013137938	0.05621265790596951
3.235299224664791	0.0562115039477837
3.23592563236279	0.056210350627727564
3.2365520244194954	0.05620919794532622
3.23717840084659	0.056208045900109985
3.237804761655621	0.05620689449160955
3.2384311068582554	0.05620574371935447
3.2390574364660907	0.05620459358287948
3.2396837504907516	0.05620344408171854
3.2403100489438237	0.05620229521539565
3.2409363318368634	0.056201146983443764
3.2415625991814165	0.056199999385393266
3.242188850989068	0.05619885242077756
3.24281508727131	0.056197706089130266
3.243441308039724	0.056196560389992004
3.2440675133057573	0.056195415322893634
3.2446937030809395	0.05619427088736481
3.2453198773767302	0.05619312708294137
3.2459460362046233	0.05619198390915725
3.2465721795760665	0.05619084136554846
3.247198307502528	0.056189699451651816
3.2478244199954256	0.05618855816701368
3.2484505170661615	0.05618741751116162
3.249076598726166	0.056186277483631496
3.249702664986889	0.056185138083960424
3.2503287158595855	0.05618399931168807
3.2509547513557333	0.05618286116635303
3.251580771486647	0.056181723647497
3.2522067762636877	0.05618058675466412
3.2528327656981944	0.05617945048738583
3.253458739801481	0.056178314845203345
3.254084698584865	0.056177179827656236
3.254710642059632	0.05617604543428566
3.2553365702370645	0.05617491166463414
3.255962483128421	0.05617377851825051
3.2565883807450016	0.05617264599467367
3.257214263098034	0.05617151409344198
3.2578401301987565	0.05617038281409861
3.2584659820584223	0.05616925215618716
3.2590918186881748	0.05616812211925233
3.259717640099239	0.0561669927028387
3.2603434463028456	0.056165863906500316
3.260969237310115	0.05616473572977274
3.2615950131322484	0.05616360817220185
3.2622207737803572	0.05616248123333293
3.2628465192656084	0.056161354912712305
3.263472249599129	0.056160229209887884
3.264097964792043	0.05615910412440956
3.2647236648553877	0.056157979655829054
3.265349349800377	0.05615685580368707
3.2659750196379798	0.05615573256753229
3.2666006743792697	0.05615460994691376
3.26722631403534	0.05615348794138032
3.267851938617227	0.0561523665504823
3.268477548135967	0.05615124577377552
3.269103142602567	0.05615012561080871
3.2697287220280113	0.056149006061128985
3.2703542864233226	0.05614788712428687
3.2709798357994604	0.056146768799834434
3.2716053701674483	0.056145651087323944
3.2722308895381955	0.056144533986307844
3.272856393922669	0.05614341749634922
3.273481883331769	0.056142301616992435
3.274107357776457	0.05614118634778982
3.2747328172676866	0.056140071688295115
3.2753582618162533	0.05613895763806469
3.2759836914331317	0.05613784419665161
3.2766091061291296	0.056136731363616514
3.277234505915167	0.05613561913851697
3.2778598908021004	0.056134507520903563
3.2784852608007204	0.05613339651033185
3.2791106159218932	0.05613228610636017
3.2797359561764283	0.0561311763085441
3.280361281575164	0.05613006711644199
3.28098659212884	0.056128958529620014
3.2816118878482614	0.056127850547632495
3.2822371687441882	0.05612674317003514
3.2828624348274364	0.05612563639638589
3.283487686108692	0.056124530226246416
3.2841129225987298	0.056123424659176246
3.28473814430824	0.05612231969473627
3.2853633512479763	0.05612121533249671
3.285988543428617	0.05612011157200908
3.286613720860843	0.05611900841283678
3.2872388835553847	0.056117905854538915
3.287864031522873	0.05611680389667969
3.2884891647739454	0.05611570253882215
3.2891142833192815	0.056114601780532576
3.2897393871694858	0.0561135016213786
3.290364476335216	0.05611240206091733
3.2909895508271205	0.05611130309871208
3.291614610655707	0.05611020473432876
3.2922396558315605	0.05610910696733359
3.2928646863653364	0.05610800979729117
3.2934897022675957	0.0561069132237732
3.2941147035488587	0.056105817246344517
3.2947396902196564	0.056104721864567914
3.295364662290571	0.05610362707801047
3.2959896197720786	0.056102532886239634
3.2966145626747156	0.05610143928882433
3.2972394910089533	0.05610034628533281
3.2978644047852983	0.05609925387534206
3.2984893040142316	0.05609816205841399
3.299114188706215	0.056097070834116115
3.2997390588717286	0.05609598020201862
3.3003639145211556	0.05609489016169283
3.300988755665005	0.05609380071270763
3.3016135823136117	0.05609271185463972
3.3022383944774614	0.0560916235870616
3.302863192166905	0.05609053590954058
3.303487975392365	0.05608944882164707
3.3041127441641973	0.05608836232295542
3.304737498492789	0.05608727641303687
3.3053622383884727	0.056086191091466085
3.305986963861593	0.056085106357823426
3.3066116749224954	0.056084022211678665
3.307236371581511	0.05608293865260392
3.3078610538489217	0.05608185568017407
3.3084857217350567	0.05608077329396428
3.309110375250158	0.056079691493550035
3.3097350144045983	0.056078610278507406
3.3103596392085772	0.056077529648422365
3.3109842496723414	0.056076449602862656
3.311608845806154	0.05607537014140549
3.312233427620294	0.05607429126362745
3.3128579951249426	0.05607321296910701
3.3134825483303096	0.05607213525742313
3.3141070872465854	0.056071058128157054
3.314731611884011	0.05606998158089079
3.3153561222527483	0.0560689056151979
3.315980618362967	0.05606783023065759
3.316605100224826	0.05606675542685103
3.317229567848504	0.05606568120335782
3.3178540212440506	0.05606460755976039
3.3184784604216895	0.05606353449564428
3.3191028853915014	0.05606246201058955
3.319727296163619	0.05606139010417441
3.3203516927480687	0.0560603187759824
3.320976075155008	0.05605924802559486
3.3216004433945185	0.056058177852595696
3.322224797476616	0.056057108256568816
3.3228491374113758	0.056056039237106205
3.3234734632088307	0.05605497079378448
3.3240977748790232	0.05605390292618751
3.3247220724319977	0.056052835633899754
3.32534635587774	0.05605176891650773
3.32597062522628	0.05605070277359672
3.326594880487588	0.0560496372047562
3.3272191216716154	0.05604857220957488
3.3278433487883965	0.05604750778763501
3.328467561847844	0.05604644393852257
3.329091760859951	0.05604538066182509
3.3297159458346064	0.056044317957132134
3.330340116781754	0.05604325582403081
3.3309642737113103	0.056042194262116034
3.331588416633237	0.0560411332709733
3.332212545557373	0.056040072850191025
3.332836660493648	0.05603901299935618
3.333460761451899	0.056037953718060814
3.3340848484420103	0.05603689500589537
3.334708921473855	0.05603583686245134
3.335332980557228	0.05603477928732756
3.335957025702014	0.05603372228010753
3.336581056918057	0.0560326658403826
3.3372050742151202	0.056031609967746
3.3378290776030575	0.056030554661790015
3.338453067091616	0.056029499922107893
3.339077042690627	0.05602844574829584
3.339701004409837	0.05602739213995055
3.3403249522590146	0.056026339096660965
3.340948886247963	0.05602528661802054
3.341572806386346	0.05602423470362508
3.3421967126839824	0.05602318335306948
3.3428206051505147	0.056022132565949685
3.343444483795714	0.056021082341867104
3.344068348629279	0.05602003268041517
3.3446921996608623	0.056018983581188536
3.3453160369002046	0.05601793504378284
3.3459398603569674	0.056016887067796145
3.346563670040803	0.05601583965282604
3.3471874659613703	0.056014792798471415
3.3478112481282847	0.05601374650433883
3.3484350165512535	0.056012700770018006
3.349058771239827	0.056011655595109316
3.349682512203686	0.05601061097921116
3.350306239452374	0.05600956692192368
3.350929952995526	0.056008523422847685
3.3515536528427137	0.05600748048158658
3.352177339003534	0.05600643809774331
3.352801011487526	0.0560053962709147
3.353424670304258	0.05600435500070146
3.3540483154632703	0.0560033142867065
3.3546719469741157	0.05600227412853129
3.3552955648462883	0.056001234525779375
3.3559191690893324	0.05600019547805804
3.3565427597127524	0.055999156984970155
3.357166336726039	0.05599811904611483
3.3577899001387044	0.05599708166109644
3.3584134499601768	0.05599604482951994
3.3590369861999743	0.055995008550990405
3.3596605088675098	0.055993972825113106
3.3602840179722717	0.055992937651500346
3.3609075135236774	0.05599190302975168
3.361530995531158	0.05599086895947218
3.362154464004126	0.05598983544026909
3.3627779189520273	0.05598880247174824
3.3634013603842305	0.055987770053518425
3.3640247883101635	0.055986738185188484
3.3646482027391316	0.05598570686637051
3.365271603680568	0.05598467609666721
3.3658949911438527	0.055983645875685314
3.36651836513827	0.05598261620303621
3.3671417256732177	0.05598158707832831
3.367765072758015	0.05598055850117109
3.36838840640196	0.055979530471180455
3.369011726614408	0.05597850298796312
3.3696350334046845	0.055977476051127954
3.370258326782005	0.05597644966028683
3.3708816067556735	0.05597542381504943
3.371504873335043	0.05597439851502844
3.3721281265293164	0.05597337375983629
3.372751366347784	0.05597234954909134
3.3733745927996286	0.05597132588240178
3.3739978058941458	0.05597030275937898
3.3746210056405976	0.055969280179635
3.3752441920481524	0.055968258142785575
3.3758673651259676	0.055967236648445495
3.3764905248834047	0.055966215696229143
3.377113671329493	0.05596519528575673
3.3777368044735154	0.055964175416636876
3.3783599243246107	0.055963156088484595
3.3789830308919773	0.0559621373009159
3.379606124184667	0.055961119053549044
3.38022920421195	0.05596010134599743
3.3808522709829103	0.055959084177880425
3.3814753245066425	0.055958067548815604
3.3820983647923306	0.05595705145842017
3.3827213918490684	0.05595603590631272
3.383344405685898	0.05595502089211439

==> anc/Figure8_BulkViscosity_EO.dat <==
4199.902026706584	2.2115723466238664e-14
741.744129431998	2.9363034795229797e-13
481.981413007164	1.3941104586109949e-12
361.7946891597833	4.265287029835615e-12
290.2702988164577	1.0211056950643255e-11
242.5101784181216	2.0897483024084357e-11
208.29064551747553	3.83527939660524e-11
182.54982298870223	6.496738440317586e-11
162.47778220027033	1.0349381486940537e-10
146.3853486431885	1.570468118008365e-10
133.19476209376228	2.29103267528245e-10
122.18558342071175	3.2350224026673945e-10
112.85779064221676	4.444449541018578e-10
104.8534091806962	5.964947989713917e-10
97.90938700813356	7.845773306421203e-10
91.82807463495236	1.0139802706805879e-9
86.45808172188639	1.2903535064169604e-9
81.6814882434892	1.6197090909010225e-9
77.4050773108425	2.008421242849125e-9
73.55418720745908	2.4632263465810297e-9
70.0683127924437	2.9912229519454056e-9
66.89790170894663	3.5998717742326064e-9
64.00198309171893	4.296995694073557e-9
61.346386836667925	5.09077975732315e-9
58.90238865999372	5.989771174926659e-9
56.64566670823497	7.002879322767778e-9
54.55548922012257	8.139375741496491e-9
52.614075668118446	9.408894136335087e-9
50.80608964017708	1.082143037686064e-8
49.11823281893736	1.2387342496761876e-8
47.53891729983017	1.4117350693569072e-8
46.05799916264668	1.602253732835409e-8
44.66656034124581	1.811434692539954e-8
43.35672887590683	2.0404586171834173e-8
42.12152989306545	2.2905423917232495e-8
40.95476135381342	2.5629391173176875e-8
39.85088989754646	2.8589381112778722e-8
38.804963088558075	3.1798649070157684e-8
37.812535128872746	3.52708125398753e-8
36.869603686519795	3.901985117632112e-8
35.97255594605603	4.306010679304831e-8
35.11812234790639	4.7406283362056916e-8
34.30333676773668	5.2073447013020894e-8
33.52550211361234	5.7077026032456665e-8
32.78216050003624	6.243281086283096e-8
32.07106730388653	6.815695410160378e-8
31.39016852532211	7.426597050020266e-8
30.73758097268171	8.077673696293087e-8
30.11157486876855	8.770649254579616e-8
29.510558540201735	9.507283845526728e-8
28.933064904484606	1.0289373804694869e-7
28.37773951325252	1.1118751682417175e-7
27.84332994655547	1.1997286243649811e-7
27.3286763833653	1.292688246781354e-7
26.832703198878516	1.3909481548625658e-7
26.354411460495083	1.4947060893922222e-7
25.892872212302244	1.6041634125470203e-7
25.447220453064876	1.7195251078768932e-7
25.016649725580457	1.8409997802841114e-7
24.60040724619263	1.9687996560011856e-7
24.197789512579597	2.1031405825676894e-7
23.80813833590625	2.2442420288057708e-7
23.430837250263185	2.3923270847945044e-7
23.065308258192093	2.547622461842887e-7
22.71100887615907	2.7103584924615455e-7
22.367429448211904	2.8807691303330237e-7
22.034090699844274	3.05909195028069e-7
21.71054150737523	3.2455681482361537e-7
21.39635686101403	3.44044254120514e-7
21.091136002266825	3.643963567231891e-7
20.794500718523675	3.856383285361838e-7
20.506093779563447	4.0779573756027776e-7
20.22557750238888	4.3089451388841657e-7
19.952632432266935	4.549609497014853e-7
19.686956129145237	4.800216992638823e-7
19.42826204974984	5.061037789189311e-7
19.176278516678774	5.332345670840727e-7
18.930747766693617	5.61441804245892e-7
18.691425071200232	5.907535929549311e-7
18.458077922610624	6.211983978202864e-7
18.230485280899124	6.528050455040166e-7
18.008436875220998	6.856027247153117e-7
17.79173255595477	7.196209862044608e-7
17.580181692972314	7.548897427565769e-7
17.373602616332946	7.914392691850953e-7
17.171822095953456	8.293002023250269e-7
16.974674857121514	8.685035410259769e-7
16.782003129003954	9.09080646144905e-7
16.59365622355865	9.510632405386278e-7
16.40949014248705	9.944834090560753e-7
16.22936721007374	1.0393735985302383e-6
16.053155729944486	1.0857666177698996e-6
15.880729663945177	1.133695637551033e-6
15.711968331495665	1.1831941906079395e-6
15.54675612791204	1.2342961716240816e-6
15.384982260314624	1.2870358372226388e-6
15.226540499855163	1.341447805956713e-6
15.071328949097751	1.39756705829926e-6
14.91924982348368	1.4554289366326989e-6
14.770209245895284	1.5150691452381699e-6
14.62411705341143	1.5765237502844727e-6
14.480886615419292	1.6398291798166795e-6
14.340434662311182	1.7050222237443753e-6
14.202681124054548	1.7721400338295652e-6
14.06754897797768	1.8412201236742152e-6
13.934964105163449	1.9123003687074054e-6
13.80485515488745	1.9854190061721508e-6
13.67715341658102	2.0606146351118063e-6
13.551792698835358	2.137926216356069e-6
13.428709214999175	2.217393072506635e-6
13.30784147495497	2.2990548879224215e-6
13.18913018268757	2.382951708704345e-6
13.072518139286705	2.4691239426797457e-6
12.957950151050138	2.55761235938635e-6
12.845372942377384	2.648458090055778e-6
12.734735073164767	2.741702627596648e-6
12.62598686043304	2.8373878265772185e-6
12.519080303936878	2.935555903207545e-6
12.41396901552154	3.0362494353212094e-6
12.310608152009083	3.139511362356557e-6
12.208954351409606	3.2453849853374397e-6
12.108965672267013	3.353913966853504e-6
12.010601535961225	3.465142331039913e-6
11.91382267179983	3.5791144635566665e-6
11.818591064743245	3.6958751115672767e-6
11.72486990561713	3.815469383717054e-6
11.63262354367519	3.93794275011071e-6
11.54181744138377	4.063341042289602e-6
11.452418131307777	4.191710453208242e-6
11.364393174985157	4.323097537210382e-6
11.277711123683284	4.457549210004448e-6
11.192341480937941	4.595112748638455e-6
11.108254666780912	4.735835791474314e-6
11.025421983568153	4.879766338161537e-6
10.943815583325632	5.0269527496103295e-6
10.863408436534542	5.1774437479641236e-6
10.78417430228279	5.331288416571404e-6
10.706087699713194	5.488536199956979e-6
10.629123880703142	5.649236903792624e-6
10.553258803714542	5.813440694866924e-6
10.478469108755467	5.981198101054652e-6
10.404732093399142	6.152560011285408e-6
10.332025689808415	6.327577675511508e-6
10.260328442716855	6.506302704675225e-6
10.18961948832035	6.688787070675422e-6
10.11987853403549	6.8750831063333515e-6
10.051085839083711	7.06524350535784e-6
9.983222195861947	7.2593213223095755e-6
9.916268912062947	7.457369972564951e-6
9.850207793510382	7.659443232278771e-6
9.785021127675376	7.865595238346634e-6
9.720691667843406	8.07588048836614e-6
9.657202617901708	8.290353840597661e-6
9.59453761771891	8.50907051392405e-6
9.532680729090277	8.732086087809679e-6
9.471616422223198	8.959456502258695e-6
9.41132956273875	9.191238057772478e-6
9.351805399166695	9.42748741530598e-6
9.293029550911871	9.668261596223729e-6
9.23498799667177	9.913617982254535e-6
9.177667063285334	0.000010163614315445465
9.121053414994474	0.000010418308698115096
9.065134043100858	0.00001067775959280567
9.0098962560006	0.000010942025822234489
8.955327669581225	0.000011211166569244337
8.901416197965588	0.000011485241376752955
8.848150044588039	0.000011764310147701795
8.795517693589082	0.000012048433145003436
8.743507901515544	0.000012337670991488479
8.69210968931324	0.000012632084669851165
8.641312334600675	0.000012931735522594308
8.591105364212083	0.000013236685251972685
8.54147854699863	0.000013546995919936277
8.492421886878159	0.000013862729948071745
8.443925616122788	0.000014183950117543206
8.395980188875349	0.000014510719569031962
8.348576274885328	0.000014843101802675199
8.30170475345604	0.000015181160678003557
8.255356707594448	0.000015524960413877627
8.209523418355838	0.000015874565588423397
8.164196359376056	0.000016230041138966642
8.119367191583615	0.000016591452361966246
8.075027758085355	0.000016958864912946164
8.031170079218635	0.00001733234480642644
7.987786347763869	0.000017711958415853232
7.94486892431158	0.000018097772473527326
7.902410332777831	0.000018489854070531717
7.860403256062883	0.000018888270656657987
7.818840531847402	0.00001929309004033139
7.777715148521608	0.000019704380388534825
7.737020241241904	0.000020122210226731627
7.69674908811103	0.000020546648438786847
7.6568951064765685	0.000020977764266887856
7.617451849344161	0.00002141562731146297
7.578413001900819	0.000021860307531099294
7.539772378144721	0.000022311875242459136
7.501523917617547	0.000022770401120195284
7.463661682235832	0.00002323595619686459
7.426179853217765	0.000023708611862840553
7.389072728102174	0.00002418843986622461
7.3523347178563965	0.000024675512312755648
7.315960344070079	0.000025169901665718715
7.279944236231854	0.000025671680745851957
7.24428112908601	0.000026180922731252202
7.208965860066621	0.000026697701157279385
7.173993366806238	0.000027222089916459266
7.139358684716864	0.000027754163258384844
7.105056944640587	0.000028293995789616345
7.071083370567717	0.00002884166247357965
7.03743327741995	0.000029397238630463595
7.004102068896735	0.00002996079993711497
6.971085235382386	0.00003053242242693283
6.938378351912251	0.0000311121824897612
6.905977076195713	0.000031700156871779684
6.873877146694555	0.000032296422675393143
6.842074380754512	0.00003290105735911922
6.810564672788526	0.00003351413873747503
6.779343992509959	0.00003413574498086168
6.748408383214187	0.000034765954615447214
6.717753960107123	0.00003540484652304827
6.687376908678895	0.000036052499941009814
6.657273483121707	0.000036708994462083314
6.627440004790111	0.00003737441003430338
6.5978728607024575	0.000038048826960862254
6.568568502082413	0.00003873232589998351
6.5395234429391165	0.00003942498786479293
6.510734258684859	0.00004012689422318839
6.482197584789071	0.00004083812669770817
6.453910115467709	0.00004155876736539645
6.4258686024065845	0.00004228889865766862
6.398069853518098	0.0000430286033601732
6.3705107317299365	0.0000437779646126526
6.343188153804955	0.000044537065908803355
6.316099089191433	0.00004530599109613168
6.289240558902542	0.000046084824375809994
6.262609634424313	0.00004687365030253001
6.236203436651326	0.00004767255378435441
6.210019134849109	0.00004848162008256626
6.184053945642651	0.00004930093481151716
6.158305132030136	0.00005013058393847302
6.132770002421224	0.00005097065378345825
6.107445909699294	0.00005182123101909685
6.082330250306582	0.000052682402670453616
6.057420463352089	0.000053554256114871196
6.032714029741085	0.00005443687908180643
6.008208471325989	0.000055330359652664645
5.983901350077826	0.00005623478626063055
5.9597902672776755	0.000057150247690499784
5.93587286272768	0.000058076833078504995
5.912146813980904	0.00005901463191214263
5.888609835589617	0.00005996373402999597
5.865259678371514	0.00006092422962155729
5.842094128693278	0.00006189620922704626
5.819111007771059	0.00006287976373722786
5.796308170987427	0.00006387498439322731
5.7736835072243435	0.00006488196278634252
5.751234938211664	0.00006590079085785528
5.728960417890797	0.00006693156089883866
5.706857931793098	0.00006797436554996454
5.684925496432644	0.0000690292978013063
5.663161158712853	0.00007009645099214107
5.641562995346823	0.00007117591881074896
5.620129112290816	0.00007226779529421002
5.598857644190575	0.00007337217482819858
5.57774675384031	0.00007448915214677647
5.556794631653666	0.0000756188223321824
5.53599949514684	0.00007676128081461881
5.5153595884330135	0.0000779166233720392
5.494873181728241	0.00007908494612992876
5.474538570868185	0.00008026634556108576
5.454354076835686	0.0000814609184854
5.434318045298587	0.00008266876206962607
5.4144288461578745	0.00008388997382715956
5.39468487310553	0.00008512465161780459
5.375084543192233	0.00008637289364754345
5.355626296404296	0.00008763479846830112
5.336308595249778	0.00008891046497770905
5.317129924353663	0.0000901999924188642
5.298088790061552	0.00009150348038008813
5.279183720051987	0.00009282102879468087
5.26041326295697	0.00009415273794067326
5.241775987990603	0.00009549870844057866
5.223270484585563	0.00009685904126113763
5.204895362037258	0.00009823383771306404
5.18664924915551	0.00009962319945078566
5.168530793923493	0.00010102722847218427
5.150538663163837	0.00010244602711833099
5.132671542211624	0.00010387969807322074
5.114928134594275	0.00010532834436350207
5.097307161717993	0.00010679206935820548
5.079807362560613	0.00010827097676846912
5.062427493370876	0.00010976517064726
5.045166327373794	0.00011127475538909465
5.028022654482058	0.00011279983572975427
5.010995281013226	0.00011434051674600003
4.9940830294127885	0.00011589690385528261
4.977284737982703	0.00011746910281545047
4.960599260615429	0.00011905721972445557
4.94402546653334	0.00012066136102005358
4.927562240033279	0.00012228163347950428
4.911208480236255	0.0001239181442192673
4.89496310084209	0.00012557100069469484
4.878825029888897	0.00012724031069972133
4.862793209517411	0.00012892618236655043
4.846866595739744	0.00013062872416533968
4.831044158212934	0.0001323480449038796
4.8153248800167185	0.0001340842537272721
4.799707757435709	0.00013583746011760554
4.78419179974581	0.0001376077738936245
4.7687760290047425	0.00013939530521039854
4.753459479846593	0.00014120016455898798
4.7382411992803934	0.00014302246276610406
4.723120246492426	0.0001448623109937681
4.708095692652432	0.0001467198207389667
4.693166620723469	0.00014859510383330346
4.678332125275297	0.0001504882724426479
4.663591312301453	0.00015239943906678014
4.648943299039628	0.00015432871653903342
4.634387213795506	0.0001562762180259326
4.6199221957698855	0.0001582420570268286
4.605547394889024	0.00016022634737353176
4.591261971638122	0.0001622292032299388
4.5770650968979565	0.00016425073909165852
4.562955951784502	0.00016629106978563324
4.548933727491473	0.00016835031046975619
4.5349976251358735	0.00017042857663248701
4.521146855606258	0.00017252598409246318
4.5073806394138325	0.00017464264899810515
4.49369820654628	0.00017677868782722356
4.480098796324192	0.0001789342173866163
4.46658165726017	0.0001811093548116683
4.453146046920368	0.0001833042175659418
4.439791231788674	0.00018551892344076891
4.4265164871331875	0.0001877535905548342
4.4133210968752	0.00019000833735376032
4.400204353460424	0.0001922832826096832
4.387165557732584	0.00019457854542082932
4.374204018809203	0.00019689424521108554
4.361319053959645	0.00019923050172956594
4.348509988485207	0.00020158743505017653
4.335776155601453	0.00020396516557117392
4.323116896322483	0.00020636381401472207
4.310531559347319	0.00020878350142644372
4.298019500948245	0.0002112243491749676
4.285580084861058	0.0002136864789514754
4.273212682177252	0.0002161700127692385
4.260916671238057	0.00021867507296315816
4.248691437530339	0.0002212017821892944
4.23653637358419	0.00022375026342439804
4.224450878872418	0.00022632063996543185
4.2124343597116045	0.00022891303542909425
4.200486229164974	0.00023152757375133294
4.18860590694684	0.00023416437918685797
4.176792819328675	0.00023682357630865333
4.165046399046801	0.00023950529000747685
4.153366085211612	0.0002422096454913621
4.141751323218338	0.00024493676828511463
4.130201564659266	0.0002476867842298037
4.118716267237474	0.0002504598194822503
4.107294894682	0.0002532560005145084
4.095936916664335	0.00025607545411334955
4.084641808716464	0.00025891830737973
4.073409052150089	0.00026178468772826956
4.062238133977302	0.00026467472288671236
4.051128546832482	0.00026758854089539165
4.040079788895569	0.00027052627010668625
4.0290913638164545	0.00027348803918447555
4.01816278064074	0.00027647397710358685
4.00729355373664	0.00027948421314924276
3.9964832027230313	0.0002825188769164989
3.9857312523987596	0.00028557809830968026
3.975037232673013	0.0002886620075418144
3.9644006784968306	0.00029177073513405504
3.9538211297957258	0.00029490441191510925
3.9432981314033944	0.0002980631690206491
3.93283123299642	0.00030124713789273264
3.9224199890301024	0.00030445645027920714
3.912063958675236	0.00030769123823311435
3.901762705755951	0.0003109516341120908
3.891515798688463	0.000314237770577765
3.8813228104208704	0.0003175497805951419
3.871183318373783	0.00032088779743199663
3.8610969043820313	0.00032425195465824727
3.851063154637147	0.00032764238614533837
3.841081659630812	0.0003310592260656073
3.831152014099189	0.00033450260889165365
3.821273816968079	0.00033797266939569997
3.811446671298956	0.0003414695426489518
3.8016701842358014	0.00034499336402094575
3.791943966952807	0.00034854426917890074
3.782267634602846	0.00035212239408705863
3.772640806266712	0.00035572787500602317
3.7630631049031917	0.00035936084849209346
3.753534157299837	0.0003630214513965901
3.744053594024533	0.00036670982086517824
3.734621049377775	0.00037042609433718794
3.7252361613456495	0.0003741704095449275
3.715898571553571	0.000377942904512987
3.706607925220683	0.0003817437175575467
3.6973638711149346	0.00038557298728567215
3.6881660615088534	0.0003894308525946078
3.67901415213596	0.00039331745267106406
3.669907802147849	0.00039723292699050234
3.660846674071875	0.00040117741531641056
3.651830433769535	0.0004051510576995748
3.6428587503953644	0.00040915399447734785
3.6339312963564985	0.00041318636627291376
3.625047747272863	0.00041724831399454033
3.616207781937878	0.0004213399788348312
3.607411082279754	0.0004254615022699754
3.5986573333233927	0.00042961302605898594
3.5899462231528005	0.00043379469224293386
3.581277442874069	0.00043800664314418283
3.572650686578884	0.00044224902136560945
3.564065651308555	0.000446521969789829
3.55552203701858	0.0004508256315784022
3.5470195465437073	0.00045516015017104923
3.538557885563508	0.00045952566928485244
3.5301367625684414	0.00046392233291345166
3.521755888826386	0.00046835028532623863
3.513414978349664	0.00047280967106754494
3.5051137478625507	0.00047730063495582013
3.4968519167691974	0.000481823322082813
3.4886292071220617	0.0004863778778127326
3.480445343590737	0.0004909644477814249
3.472300053431271	0.0004955831778955209
3.464193066455853	0.0005002342143315972
3.4561241150029796	0.0005049177035353219
3.4480929339080246	0.0005096337922205941
3.44009926047418	0.0005143826273686856
3.4321428344438734	0.0005191643562273637
3.424223397970527	0.0005239791263100255
3.416340695590707	0.0005288270853948111
3.408494474196698	0.000533708381523719
3.4006844830094343	0.0005386231630017085
3.392910473551753	0.0005435715783958163
3.3851721996221396	0.0005485537765342321
3.3774694172687045	0.0005535699065054061
3.369801884763574	0.0005586201176571227
3.3621693625776308	0.0005637045595955834
3.3545716133555894	0.0005688233821844786
3.347008401891406	0.0005739767355440528
3.339479495104045	0.000579164770050169
3.33198466201352	0.0005843876363333544
3.324523673717325	0.0005896454852778588
3.3170963033671215	0.0005949384680206967
3.3097023261458083	0.0006002667359506701
3.3023415192448016	0.0006056304407074185
3.2950136618417147	0.000611029734180429
3.2877185350782767	0.0006164647685080589
3.2804559220385783	0.0006219356960765484
3.273225607727563	0.0006274426695190304
3.2660273790498597	0.0006329858417145196
3.2588610247888403	0.000638565365786914
3.2517263355860058	0.000644181395103982
3.2446231039205764	0.0006498340832763457
3.237551124089451	0.0006555235841564443
3.230510192187313	0.0006612500518375178
3.2235001060870707	0.0006670136406525571
3.2165206654205263	0.0006728145051732693
3.209571671559323	0.0006786528002090203
3.202652927596109	0.0006845286808057815
3.1957642383259395	0.0006904423022450695
3.188905410227956	0.0006963938200428713
3.182076251447283	0.0007023833899485692
3.1752765717771454	0.0007084111679438612
3.1685061826412317	0.000714477310241674
3.16176489707628	0.0007205819732850615
3.1550525297148773	0.0007267253137461077
3.1483688967684946	0.0007329074885248202
3.1417138160107334	0.00073912865474801
3.135087106760773	0.0007453889697681779
3.128488589867027	0.0007516885911623758
3.121918087691045	0.0007580276767310825
3.1153754240915585	0.0007644063844970602
3.1088604244087734	0.0007708248727042026
3.102372915448846	0.0007772832998163876
3.095912725468532	0.0007837818245163124
3.089479684160077	0.0007903206057043228
3.083073622636242	0.0007968998024972481
3.0766943734155645	0.0008035195742272112
3.07034177040774	0.0008101800804404472
3.0640156488992885	0.0008168814808961037
3.0577158455392484	0.0008236239355650459
3.051442198325217	0.0008304076046286452
3.04519454658943	0.000837232648477559
3.0389727309850523	0.0008440992277105253
3.0327765934727173	0.0008510075031331108
3.0266059773070557	0.0008579576357565018
3.0204607270235875	0.0008649497867962415
3.0143406884256385	0.0008719841176709887
3.008245708571455	0.0008790607900012657
3.0021756357614873	0.0008861799656081894
2.996130319525841	0.0008933418065122055
2.9901096106118183	0.000900546474931811
2.9841133609716755	0.0009077941332822643
2.978141423750506	0.0009150849441743077
2.9721936532742546	0.0009224190704128564
2.966269905037888	0.0009297966749957037
2.9603700356937255	0.0009372179211122035
2.9544939030398636	0.0009446829721419533
2.948641366008791	0.0009521919916534674
2.9428122846560947	0.000959745143402848
2.937006520149338	0.0009673425913324368
2.9312239347570372	0.0009749844995694793
2.9254643918378	0.0009826710324247576
2.9197277558295633	0.0009904023543912423
2.9140138922389913	0.0009981786301427149
2.9083226676309493	0.0010060000245323887
2.9026539496181583	0.001013866702591541
2.897007606850941	0.0010217788295281062
2.8913835090070754	0.0010297365707252891
2.885781526781801	0.0010377400917401527
2.8802015318779013	0.0010457895583022101
2.874643396995952	0.0010538851363120147
2.8691069958246405	0.0010620269918397082
2.8635922030311995	0.001070215291123614
2.8580988942519823	0.0010784502005687798
2.8526269460831237	0.0010867318867455386
2.847176236071304	0.0010950605163880418
2.8417466427046483	0.0011034362563928008
2.8363380454036817	0.0011118592738172312
2.8309503245124383	0.0011203297358781431
2.825583361289662	0.0011288478099502868
2.820237037900058	0.0011374136635648405
2.814911237405724	0.0011460274644079164
2.80960584375761	0.0011546893803190612
2.8043207417871177	0.0011633995792897198
2.799055817197768	0.0011721582294617365
2.793810956556994	0.0011809654991258058
2.7885860472879815	0.0011898215567199475
2.783380977661667	0.0011987265708279498
2.7781956367887277	0.0012076807101778387
2.7730299146117874	0.0012166841436402826
2.767883701897597	0.0012257370402270575
2.762756890229364	0.0012348395690894491
2.757649371999153	0.0012439918995166901
2.752561040400358	0.001253194200934349
2.747491789420295	0.001262446642902741
2.7424415138328246	0.0012717493951153287
2.7374101091911025	0.0012811026273970997
2.732397471820382	0.0012905065097029462
2.727403498810923	0.0012999612121160412
2.7224280880109295	0.0013094669048461945
2.7174711380196364	0.0013190237582282188
2.7125325481803944	0.0013286319427202673
2.707612218573918	0.0013382916289021833
2.702710050011505	0.0013480029874738248
2.697825944028419	0.0013577661892533964
2.692959802877304	0.0013675814051757654
2.688111529521668	0.0013774488062907667
2.6832810276294468	0.0013873685637615103
2.6784682015666452	0.0013973408488626706
2.6736729563910244	0.0014073658329787817
2.6688951978458926	0.0014174436876024982
2.66413483235391	0.0014275745843328916
2.6593917670110288	0.0014377586948736854
2.6546659095804173	0.001447996191031531
2.6499571684865355	0.0014582872447142534
2.6452654528092125	0.001468632027929073
2.640590672277804	0.0014790307127808587
2.635932737265421	0.001489483471470338
2.6312915587832104	0.0014999904762923236
2.6266670484747	0.0015105518996339157
2.622059118610218	0.00152116791397269
2.6174676820813207	0.0015318386918749176
2.6128926523953613	0.0015425644059937288
2.6083339436700355	0.0015533452290672981
2.603791470628032	0.001564181333917006
2.5992651485917264	0.001575072893445612
2.594754893477937	0.0015860200806353895
2.5902606217927246	0.0015970230685462812
2.585782250626236	0.0016080820303140573
2.5813196976476456	0.0016191971391484022
2.5768728811001083	0.0016303685683310629
2.5724417197957674	0.0016415964912139638
2.568026133110848	0.0016528810812172987
2.5636260409807594	0.0016642225118276327
2.5592413638952745	0.0016756209565960006
2.554872022893753	0.0016870765891359818
2.550517939560405	0.0016985895831217732
2.5461790360196295	0.0017101601122862518
2.541855234931355	0.0017217883504190407
2.537546459486481	0.0017334744713645527
2.5332526334023266	0.0017452186490200295
2.5289736809181487	0.0017570210573335946
2.5247095267906783	0.001768881870302246
2.520460096289756	0.0017808012619699022
2.516225315193942	0.0017927794064253996
2.5120051097862137	0.0018048164778004994
2.5077994068497302	0.001816912650267873
2.5036081336635614	0.0018290680980391036
2.499431217998539	0.0018412829953626385
2.495268588113103	0.0018535575165217924
2.4911201727492203	0.0018658918358326778
2.4869859011283153	0.0018782861276421792
2.482865702947267	0.0018907405663258854
2.4787595083744085	0.0019032553262860363
2.4746672480456327	0.001915830581949461
2.470588853060467	0.0019284665077654633
2.4665242549782262	0.0019411632782037923
2.4624733858141923	0.001953921067752488
2.458436178035835	0.0019667400509158326
2.45441256455908	0.0019796204022121937
2.4504024787445844	0.0019925622961719388
2.4464058543940777	0.002005565907335301
2.4424226257467416	0.00201863141025023
2.4384527274755827	0.0020317589794702716
2.4344960946839063	0.0020449487895524035
2.430552662901765	0.002058201015054878
2.426622368082484	0.0020715158305350573
2.4227051465991822	0.002084893410547254
2.4188009352413764	0.0020983339296405104
2.4149096712115785	0.0021118375623564592
2.4110312921219195	0.002125404483227083
2.407165735990868	0.0021390348667725168
2.4033129412398937	0.0021527288874988643
2.39947284669024	0.0021664867198959285
2.3956453915596785	0.002180308538435021
2.391830515459313	0.002194194517566702
2.3880281583904304	0.0022081448317185274
2.384238260741328	0.0022221596552928387
2.38046076328426	0.0022362391626644345
2.3766956071723118	0.002250383528178361
2.372942733936387	0.0022645929261475854
2.3692020854821743	0.0022788675308507583
2.365473604087163	0.002293207516529885
2.3617572323976845	0.0023076130573880206
2.358052913425991	0.002322084327586992
2.3543605905473313	0.0023366215012450477
2.3506802074970885	0.00235122475243455
2.347011708367929	0.002365894255179644
2.343355037606993	0.0023806301834538987
2.339710140013067	0.0023954327111779753
2.336076960733848	0.002410302012217275
2.3324554452631956	0.002425238260379535
2.3288455394383933	0.0024402416294125066
2.3252471894374906	0.0024553122930015487
2.3216603417766137	0.0024704504247672326
2.31808494330733	0.0024856561982629635
2.3145209412140413	0.0025009297869725677
2.310968283011367	0.002516271364307878
2.3074269165416177	0.002531681103606326
2.303896789972222	0.0025471591781284857
2.300377851793213	0.002562705761055671
2.2968700508147157	0.0025783210254874955
2.2933733361645263	0.0025940051444393814
2.2898876572855955	0.0026097582908401365
2.286412963933644	0.0026255806375294764
2.282949206174751	0.0026414723572555573
2.279496334382955	0.002657433622672467
2.2760542992379116	0.002673464606337791
2.2726230517225394	0.0026895654807100483
2.269202543120703	0.0027057364181462423
2.26579272501494	0.002721977590899321
2.262393549284156	0.0027382891711156478
2.2590049681013777	0.0027546713308325053
2.2556269339315236	0.0027711242419755384
2.252259399529192	0.0027876480763562132
2.2489023179364516	0.0028042430056692707
2.2455556424806957	0.0028209092014901678
2.2422193267724575	0.0028376468352725084
2.2388933247032896	0.0028544560783454825
2.235577590443652	0.0028713371019112683
2.232272078440812	0.0028882900770424496
2.2289767434167644	0.002905315174679439
2.225691540366166	0.002922412565627848
2.2224164245543148	0.0029395824205558853
2.2191513515151153	0.002956824909991761
2.215896277049068	0.0029741402043210094
2.212651157221297	0.0029915284737839225
2.2094159483595743	0.003008989888472853
2.2061906070523647	0.0030265246183296163
2.202975090146909	0.003044132833142789
2.1997693547472927	0.00306181470254507
2.1965733582125426	0.003079570396010628
2.193387058154768	0.0030974000828523905
2.190210412437263	0.0031153039322193783
2.1870433791726906	0.0031332821130940275
2.1838859167212195	0.003151334794289468
2.1807379836887244	0.0031694621444468244
2.177599538924988	0.003187664332032509
2.1744705415219086	0.0032059415253355055
2.1713509508117186	0.003224293892464632
2.168240726365263	0.00324272160134582
2.165139827990228	0.003261224819719365
2.162048215729441	0.003279803715137168
2.158965849859146	0.0032984584549600065
2.1558926908873173	0.003317189206354761
2.1528286995519914	0.003335996136291637
2.149773836819575	0.003354879411541394
2.1467280638832245	0.003373839198672583
2.1436913421611976	0.0033928756640487267
2.1406636332952282	0.0034119889738255384
2.1376448991489254	0.003431179293948129
2.134635101806183	0.0034504467901481676
2.1316342035695945	0.003469791627941098
2.1286421669588775	0.0034892139726233093
2.1256589547093494	0.003508713989269266
2.122684529770355	0.003528291842728728
2.1197188553037556	0.003547947697623884
2.116761894682433	0.0035676817183464796
2.1138136114887525	0.0035874940690550127
2.1108739695131025	0.0036073849136718126
2.1079429327524117	0.0036273544158801976
2.1050204654086873	0.00364740273912162
2.1021065318875705	0.003667530046592722
2.0992010967968806	0.003687736501242549
2.0963041249452097	0.0037080222657695366
2.0934155813405084	0.003728387502618669
2.0905354311886724	0.0037488323739785943
2.0876636398921544	0.0037693570417786635
2.0848001730485963	0.0037899616676860307
2.0819449964494545	0.003810646413102728
2.079098076078653	0.0038314114391627225
2.0762593781112213	0.003852256906728984
2.073428868911992	0.0038731829763905493
2.0706065150342483	0.0038941898084595304
2.0677922832184437	0.0039152775629682345
2.0649861403908645	0.003936446399666106
2.0621880536623927	0.003957696478016835
2.0593979903271737	0.003979027957195341
2.0566159178614	0.004000440996084787
2.053841803922007	0.004021935753273632
2.0510756163454653	0.004043512387052601
2.048317323146525	0.004065171055411701
2.045566892516994	0.004086911916037186
2.042824292824526	0.004108735126308634
2.0400894926114073	0.004130640843295811
2.037362460593364	0.004152629223755755
2.034643165658389	0.004174700424129659
2.031931576865545	0.004196854600539916
2.029227663443807	0.004219091908787054
2.026531394790907	0.004241412504346657
2.0238427404721926	0.004263816542366363
2.0211616702194757	0.004286304177662787
2.0184881539299084	0.004308875564718472
2.0158221616648655	0.004331530857678797
2.0131636636488395	0.004354270210348953
2.010512630268322	0.004377093776190836
2.0078690320707246	0.004400001708319952
2.005232839763297	0.004422994159502368
2.002604024212035	0.0044460712821516165
1.9999825564406382	0.004469233228325553
1.9973684076294331	0.004492480149723323
1.9947615491143338	0.0045158121976821945
1.992161952385788	0.004539229523174494
1.9895695890877694	0.004562732276804465
1.9869844310167248	0.00458632060880515
1.9844064501205723	0.004609994669035279
1.9818356184976995	0.004633754606976124
1.9792719083959476	0.004657600571728368
1.976715292211636	0.004681532712008975
1.9741657424885617	0.0047055511761480385
1.9716232319170408	0.004729656112085642
1.9690877333329204	0.004753847667368674
1.9665592197166353	0.004778125989147727
1.964037664192245	0.004802491224173873
1.9615230400264871	0.00482694351879555
1.959015320627853	0.00485148301895539
1.95651447954563	0.004876109870186987
1.9540204904690073	0.0049008242176117964
1.951533327226147	0.004925626205935868
1.9490529637832676	0.004950515979446748
1.9465793742437458	0.004975493682010246
1.944112532847235	0.00500055945706721
1.941652413968764	0.005025713447630383
1.9391989921178612	0.005050955796281166
1.9367522419376753	0.00507628664516643
1.9343121382041073	0.005101706135995321
1.9318786558249654	0.0051272144100359945
1.9294517698390967	0.005152811608112423
1.927031455415538	0.005178497870601227
1.924617687852688	0.0052042733374283575
1.9222104425774538	0.005230138148065987
1.9198096951444505	0.005256092441529102
1.9174154212351568	0.00528213635637249
1.915027596657109	0.005308270030687337
1.9126461973430926	0.005334493602098024
1.9102711993503385	0.005360807207758918
1.9079025788597215	0.0053872109843511335
1.9055403121749805	0.005413705068079233
1.9031843757219333	0.005440289594667963
1.9008347460476882	0.005466964699359107
1.8984913998198825	0.005493730516908087
1.8961543138259052	0.005520587181580815
1.893823464972156	0.005547534827150353
1.8914988302832634	0.005574573586893694
1.8891803869013655	0.005601703593588481
1.886868112085336	0.00562892497950971
1.8845619832100762	0.0056562378764264875
1.8822619777657625	0.005683642415598758
1.8799680733571311	0.005711138727773997
1.8776802477027426	0.0057387269431839385
1.8753984786342948	0.005766407191541309
1.8731227440958729	0.005794179602036547
1.870853022143288	0.0058220443033344515
1.8685892909433386	0.005850001423570994
1.8663315287731401	0.005878051090349933
1.864079714019436	0.00590619343073959
1.861833825177894	0.00593442857126953
1.8595938408524564	0.00596275663792722
1.8573597397546342	0.00599117775615484
1.8551315007028741	0.006019692050845851
1.852909102621857	0.006048299646341817
1.8506925245418722	0.006077000666428995
1.8484817455981448	0.0061057952343351015
1.846276745030188	0.006134683472725999
1.844077502181168	0.006163665503702361
1.841883996497256	0.0061927414487963715
1.8396962075270018	0.006221911428968439
1.8375141149206948	0.006251175564603858
1.835337698429738	0.0062805339755095495
1.8331669379060431	0.006309986780910639
1.8310018133013959	0.006339534099447311
1.8288423046668556	0.006369176049171297
1.826688392152141	0.006398912747542752
1.82454005600503	0.006428744311426828
1.8223972765707708	0.006458670857090368
1.8202600342914794	0.006488692500198602
1.8181283097055319	0.006518809355811871
1.816002083447026	0.006549021538382247
1.813881336245153	0.0065793291617502565
1.8117660489236485	0.006609732339141558
1.8096562024002034	0.006640231183163616
1.807551777685916	0.006670825805802383
1.8054527558847016	0.006701516318419015
1.803359118192759	0.00673230283174649
1.8012708458979942	0.0067631854558863735
1.799187920379478	0.006794164300305423
1.797110323106895	0.006825239473832345
1.7950380356400064	0.006856411084654429
1.7929710396280878	0.006887679240314267
1.7909093168094348	0.006919044047706391
1.7888528490107725	0.006950505613074031
1.7868016181467867	0.006982064042005746
1.7847556062195595	0.00701371943943212
1.7827147953180573	0.007045471909622535
1.780679167617624	0.00707732155618167
1.7786487053794562	0.007109268482046405
1.7766233909500917	0.007141312789482418
1.774603206760914	0.007173454580080857
1.772588135327641	0.007205693954755073
1.7705781592498286	0.007238031013737331
1.7685732612103815	0.007270465856575424
1.766573423975044	0.007302998582129523
1.7645786303919209	0.007335629288568776
1.762588863391008	0.007368358073367948
1.7606041059836801	0.007401185033304312
1.7586243412622338	0.007434110264454186
1.7566495523994157	0.007467133862189736
1.7546797226479225	0.007500255921175681
1.7527148353399706	0.0075334765353659685
1.750754873886802	0.007566795798000492
1.748799821778239	0.007600213801601888
1.7468496625822174	0.007633730637972166
1.7449043799443302	0.007667346398189457
1.7429639575873863	0.007701061172604755
1.74102837931095	0.007734875050838698
1.7390976289908997	0.007768788121778166
1.737171690578986	0.007802800473573126
1.7352505481023872	0.007836912193633382
1.7333341856632818	0.007871123368625239
1.7314225874384097	0.007905434084468255
1.729515737678637	0.007939844426332074
1.7276136207085349	0.007974354478633098
1.7257162209259558	0.008008964325031287
1.7238235228016028	0.008043674048426841
1.7219355108786296	0.008078483730957091
1.720052169772199	0.00811339345399315
1.7181734841690854	0.008148403298136729
1.7162994388272728	0.008183513343216906
1.7144300185755306	0.008218723668286914
1.7125652083130085	0.008254034351620927
1.710704993008853	0.0082894454707108
1.7088493577017936	0.008324957102262923
1.7069982874997502	0.008360569322194951
1.7051517675794345	0.008396282205632672
1.7033097831859745	0.008432095826906776
1.7014723196325046	0.008468010259549642
1.699639362299804	0.008504025576292169
1.6978108966358871	0.008540141849060628
1.6959869081556502	0.00857635914897343
1.694167382440474	0.00861267754633801
1.6923523051378504	0.008649097110647595
1.6905416619610287	0.008685617910578088
1.6887354386886169	0.008722240013984932
1.6869336211642383	0.008758963487899866
1.6851361952961526	0.008795788398527927
1.683343147056899	0.008832714811244155
1.6815544624829308	0.008869742790590572
1.679770127674267	0.008906872400272976
1.6779901287941246	0.00894410370315789
1.6762144520685731	0.008981436761269418
1.6744430837861901	0.009018871635786085
1.672676010297694	0.009056408387037826
1.6709132180156165	0.009094047074502815
1.6691546934139516	0.009131787756804396
1.6674004230278114	0.009169630491708028
1.6656503934530984	0.009207575336118122
1.6639045913461465	0.00924562234607512
1.6621630034234145	0.009283771576752253
1.660425616461129	0.00932202308245261
1.6586924172949726	0.009360376916606062
1.6569633928197431	0.009398833131766189
1.6552385299890398	0.009437391779607212
1.6535178158149193	0.009476052910921098
1.651801237367602	0.009514816575614418
1.650088781775127	0.009553682822705311
1.6483804362230605	0.009592651700320613
1.6466761879541472	0.00963172325569275
1.6449760242680327	0.009670897535156778
1.6432799325209237	0.00971017458414737
1.641587900125302	0.009749554447195923
1.6398999145496005	0.009789037167927487
1.6382159633179028	0.009828622789057903
1.6365360340096446	0.009868311352390758
1.6348601142593164	0.00990810289881455
1.6331881917561462	0.009947997468299646
1.6315202542438219	0.009987995099895414
1.6298562895201831	0.010028095831727339
1.6281962854369443	0.010068299700994028
1.6265402298993772	0.01010860674396441
1.6248881108660482	0.010149016995974779
1.6232399163485214	0.010189530491425899
1.6215956344110598	0.010230147263780224
1.619955253170358	0.010270867345558944
1.6183187607952576	0.010311690768339174
1.6166861455064614	0.010352617562751115
1.6150573955762613	0.010393647758475216
1.6134324993282496	0.010434781384239348
1.6118114451370662	0.010476018467815925
1.6101942214280989	0.0105173590360193
1.6085808166772353	0.010558803114702718
1.6069712194105799	0.010600350728755668
1.605365418204186	0.010642001902101182
1.6037634016838074	0.010683756657692837
1.6021651585245997	0.010725615017512326
1.6005706774508985	0.010767577002566397
1.5989799472359223	0.010809642632884324
1.5973929567015384	0.01085181192751512
1.595809694717991	0.010894084904524875
1.5942301502036544	0.01093646158099394
1.5926543121247703	0.01097894197301438
1.5910821694951984	0.011021526095687295
1.5895137113761688	0.011064213963119901
1.5879489268760258	0.011107005588423301
1.586387805149989	0.011149900983709486
1.5848303353998903	0.011192900160088838
1.5832765068739534	0.01123600312766761
1.5817263088665288	0.011279209895545102
1.5801797307178562	0.011322520471811223
1.578636761813841	0.01136593486354389
1.5770973915857913	0.011409453076806447
1.5755616095101936	0.011453075116645055
1.5740294051084804	0.01149680098708618
1.5725007679467877	0.011540630691134174
1.570975687635724	0.011584564230768497
1.5694541538301432	0.011628601606941439
1.5679361562289067	0.011672742819575605
1.5664216845746675	0.01171698786756125
1.564910728653628	0.011761336748754
1.5634032782953275	0.011805789459972363
1.561899323372408	0.011850345996995186
1.5603988538004023	0.011895006354559316
1.558901859537494	0.01193977052635715
1.5574083305843223	0.011984638505034256
1.5559182569837438	0.01202961028218697
1.5544316288206197	0.012074685848360004
1.5529484362216064	0.012119865193044116
1.5514686693549344	0.012165148304673747
1.549992318430192	0.012210535170624615
1.5485193736981266	0.0122560257772116
1.5470498254504161	0.01230162010968622
1.5455836640194804	0.01234731815223435
1.5441208797782466	0.012393119887974166
1.5426614631399673	0.01243902529895369
1.5412054045580021	0.012485034366148525
1.5397526945256157	0.012531147069459696
1.5383033235757722	0.012577363387711529
1.5368572822809397	0.012623683298649225
1.5354145612528853	0.01267010677893681
1.5339751511424737	0.012716633804154978
1.5325390426394765	0.012763264348798896
1.5311062264723656	0.012809998386275981
1.529676693408122	0.012856835888903944
1.528250434252044	0.012903776827908556
1.5268274398475532	0.012950821173421539
1.5254077010759974	0.01299796889447858
1.5239912088564591	0.013045219959017244
1.522577954145577	0.013092574333874849
1.5211679279373422	0.013140031984786511
1.5197611212629214	0.013187592876383044
1.5183575251904642	0.013235256972189084
1.5169571308249263	0.013283024234621084
1.5155599293078696	0.013330894624985185
1.514165911817295	0.013378868103475458
1.5127750695674531	0.013426944629171914
1.5113873938086624	0.013475124160038498
1.5100028758271342	0.013523406652921326
1.5086215069447853	0.013571792063546792
1.5072432785190766	0.013620280346519499
1.505868181942815	0.013668871455320647
1.504496208643994	0.01371756534230618
1.5031273500856117	0.013766361958704747
1.5017615977655	0.013815261254616245
1.500398943216153	0.013864263179009738
1.4990393780045541	0.013913367679721863
1.4976828937320035	0.013962574703455062
1.4963294820339532	0.014011884195775844
1.4949791345798338	0.014061296101112983
1.4936318430728952	0.014110810362756031
1.4922875992500282	0.01416042692285347
1.4909463948816097	0.01421014572241115
1.4896082217713307	0.01425996670129063
1.4882730717560448	0.014309889798207529
1.4869409367055832	0.014359914950729961
1.4856118085226249	0.014410042095276998
1.4842856791425012	0.014460271167116992
1.4829625405330675	0.014510602100366206
1.4816423846945217	0.014561034827987061
1.4803252036592613	0.014611569281786916
1.479010989491713	0.014662205392416245
1.4776997342881906	0.014712943089367598
1.4763914301767338	0.014763782300973673
1.4750860693169507	0.014814722954406279
1.4737836438998682	0.014865764975674729
1.4724841461477853	0.01491690828962453
1.4711875683141082	0.014968152819935942
1.4698939026832092	0.01501949848912276
1.4686031415702792	0.01507094521853077
1.4673152773211753	0.015122492928336732
1.466030302312264	0.015174141537546797
1.4647482089502932	0.015225890963995447
1.4634689896722306	0.01527774112434422
1.4621926369451235	0.015329691934080285
1.4609191432659552	0.015381743307515563
1.4596485011615	0.015433895157785213
1.4583807031881793	0.015486147396846712
1.457115741931921	0.015538499935478567
1.4558536100080242	0.015590952683279272
1.454594300061004	0.015643505548666153
1.453337804764465	0.015696158438874286
1.4520841168209606	0.015748911259955447
1.4508332289618486	0.01580176391677713
1.4495851339471584	0.015854716313021364
1.4483398245654584	0.015907768351183904
1.447097293633712	0.015960919932573155
1.4458575339971502	0.016014170957309188
1.4446205385291344	0.016067521324322945
1.443386300131016	0.01612097093135511
1.442154811732028	0.016174519674955364
1.440926066289114	0.01622816745048155
1.4397000567868354	0.016281914152098727
1.4384767762372213	0.01633575967277834
1.437256217679641	0.01638970390429757
1.4360383741806784	0.01644374673723825
1.434823238834002	0.016497888060986423
1.4336108047602356	0.01655212776373153
1.4324010651068422	0.016606465732465474
1.4311940130479808	0.016660901852982208
1.4299896417843956	0.01671543600987691
1.4287879445432836	0.01677006808654538
1.4275889145781757	0.016824797965183446
1.426392545168812	0.016879625526786204
1.425198829621014	0.016934550651147687
1.4240077612665771	0.016989573216860156
1.42281933346313	0.01704469310131349
1.421633539594032	0.01709991018069491
1.4204503730682418	0.01715522432998822
1.419269827320205	0.01721063542297358
1.4180918958097277	0.017266143332226903
1.4169165720218773	0.01732174792911955
1.4157438494668408	0.0173774490838178
1.4145737216798229	0.017433246665282568
1.41340618222093	0.017489140541269096
1.4122412246750538	0.01754513057832656
1.4110788426517566	0.017601216641797687
1.4099190297851507	0.017657398595818753
1.408761779733796	0.017713676303319003
1.407607086180585	0.01777004962602065
1.4064549428326274	0.017826518424438484
1.4053053434211338	0.017883082557879938
1.4041582817013216	0.01793974188444464
1.4030137514522905	0.01799649626102458
1.4018717464769146	0.018053345543303664
1.4007322606017436	0.018110289585757895
1.3995952876768831	0.01816732824165527
1.3984608215758842	0.018224461363055604
1.3973288561956572	0.018281688800810693
1.3961993854563446	0.018339010404564152
1.3950724033012212	0.01839642602275159
1.3939479036965894	0.018453935502600615
1.392825880631682	0.01851153869013088
1.3917063281185396	0.018569235430154308
1.3905892401919284	0.018627025566275077
1.3894746109092184	0.01868490894088993
1.3883624343502976	0.018742885395188213
1.3872527046174576	0.018800954769152226
1.3861454158352995	0.018859116901557275
1.38504056215063	0.018917371629972143
1.3839381377323587	0.01897571879075925
1.3828381367714047	0.01903415821907495
1.3817405534805935	0.01909268974886989
1.3806453820945597	0.01915131321288939
1.379552616869649	0.01921002844267388
1.37846225208382	0.01926883526855914
1.3773742820365427	0.019327733519676902
1.376288701048714	0.019386723023955183
1.3752055034625472	0.0194458036081189
1.3741246836414935	0.019504975097690242
1.3730462359701254	0.019564237316989398
1.3719701548540675	0.01962359008913483
1.3708964347198755	0.019683033236044162
1.3698250700149677	0.019742566578434654
1.3687560552075144	0.019802189935823767
1.3676893847863587	0.01986190312652988
1.3666250532609114	0.019921705967673214
1.3655630551610751	0.019981598275176055
1.3645033850371322	0.02004157986376403
1.3634460374596777	0.020101650546966603
1.3623910070195142	0.020161810137117663
1.3613382883275684	0.02022205844535685
1.3602878760147996	0.0202823952816299
1.359239764732113	0.02034282045468996
1.3581939491502664	0.020403333772098072
1.357150423959795	0.020463935040224403
1.356109183870908	0.020524624064249066
1.3550702236134167	0.020585400648163107
1.3540335379366386	0.02064626459476944
1.352999121609317	0.020707215705684123
1.3519669694195324	0.020768253781337027
1.3509370761746196	0.020829378620973334
1.3499094367010804	0.020890590022654275
1.34888404584451	0.020951887783258533
1.3478608984694997	0.021013271698483164
1.346839989459556	0.021074741562845122
1.3458213137170303	0.021136297169682065
1.344804866163025	0.021197938311153894
1.3437906417373138	0.02125966477824391
1.3427786353982627	0.02132147636076006
1.3417688421227505	0.021383372847336348
1.3407612569060836	0.02144535402543421
1.339755874761917	0.02150741968134367
1.3387526907221827	0.021569569600184954
1.337751699836994	0.021631803565909977
1.3367528971745908	0.02169412136130328
1.3357562778212306	0.02175652276798432
1.3347618368811422	0.021819007566408265
1.333769569476421	0.021881575535867944
1.3327794707469782	0.021944226454495154
1.331791535850436	0.022006960099262406
1.330805759962073	0.022069776245984427
1.3298221382747362	0.022132674669319913
1.328840665998775	0.022195655142773097
1.3278613383619597	0.022258717438695445
1.326884150609402	0.02232186132828748
1.3259090980034953	0.022385086581600263
1.324936175823829	0.02244839296753752
1.3239653793671124	0.022511780253857156
1.3229967039471138	0.022575248207173278
1.322030144894579	0.02263879659295785
1.3210656975571582	0.02270242517554273
1.320103357299344	0.02276613371812137
1.3191431195023844	0.022829921982751137
1.3181849795642202	0.02289378973035483
1.3172289328994162	0.022957736720722953
1.3162749749390856	0.023021762712515468
1.3153231011308248	0.023085867463264163
1.3143733069386339	0.023150050729374455
1.313425587842858	0.02321431226612761
1.3124799393401152	0.02327865182768277
1.3115363569432248	0.023343069167079088
1.310594836181137	0.023407564036238053
1.3096553725988733	0.023472136185965525
1.3087179617574516	0.02353678536595401
1.3077825992338155	0.023601511324785017
1.3068492806207819	0.02366631380993098
1.305918001526957	0.023731192567758127
1.3049887575766845	0.023796147343528213
1.3040615444099661	0.023861177881401373
1.3031363576824049	0.023926283924438137
1.30221319306514	0.023991465214601986
1.3012920462447763	0.02405672149276197
1.3003729129233246	0.024122052498694684
1.299455788818134	0.02418745797108734
1.298540669661827	0.024252937647539816
1.2976275512022395	0.02431849126456749
1.296716429202358	0.024384118557603578
1.2958072994402479	0.02444981926100202
1.2949001577090042	0.02451559310803967
1.2939949998166773	0.02458143983091945
1.2930918215862117	0.024647359160772646
1.2921906188553973	0.02471335082766173
1.2912913874767928	0.024779414560582965
1.29039412331767	0.02484555008746957
1.2894988222599477	0.024911757135193932
1.2886054802001492	0.024978035429570715
1.287714093049318	0.025044384695359693
1.2868246567329698	0.025110804656268557
1.2859371671910398	0.02517729503495582
1.285051620377803	0.02524385555303367
1.2841680122618404	0.025310485931070825
1.283286338825956	0.025377185888595815
1.282406596067139	0.025443955144099556
1.2815287799964883	0.025510793415038636
1.2806528866391662	0.025577700417838214
1.279778912034336	0.025644675867895282
1.2789068522351064	0.025711719479581358
1.2780367033084694	0.02577883096624607
1.2771684613352547	0.025846010040219893
1.2763021224100617	0.025913256412817595
1.275437682641206	0.025980569794341265
1.2745751381506696	0.026047949894083634
1.2737144850740367	0.026115396420331168
1.27285571956044	0.026182909080367564
1.2719988377725207	0.026250487580476614
1.2711438358863454	0.026318131625946175
1.2702907100913754	0.0263858409210709
1.2694394565904012	0.026453615169155852
1.2685900715994898	0.026521454072520097
1.267742551347934	0.026589357332499595
1.2668968920782027	0.026657324649451104
1.2660530900458717	0.02672535572275562
1.2652111415195864	0.026793450250821447
1.2643710427810022	0.02686160793108838
1.2635327901247355	0.026929828460030475
1.2626963798583075	0.026998111533160337
1.2618618083020965	0.027066456845032248
1.2610290717892805	0.027134864089245755
1.2601981666657922	0.027203332958449736
1.2593690892902625	0.027271863144345664
1.2585418360339717	0.027340454337691476
1.257716403280798	0.027409106228305048
1.256892787427174	0.02747781850506835
1.2560709848820217	0.027546590855930825
1.2552509920667199	0.02761542296791329
1.2544328054150333	0.027684314527111877
1.2536164213730858	0.027753265218701695
1.2528018363992997	0.02782227472694068
1.2519890469643453	0.027891342735173547
1.2511780495510914	0.027960468925835806
1.2503688406545654	0.02802965298045733
1.2495614167818987	0.02809889457966672
1.2487557744522786	0.02816819340319509
1.2479519101968957	0.0282375491298799
1.247149820558911	0.028306961437669177
1.2463495020933935	0.028376430003625736
1.2455509513672822	0.028445954503930622
1.2447541649593326	0.028515534613888047
1.243959139460074	0.028585170007928613
1.2431658714717637	0.028654860359614252
1.242374357608338	0.02872460534164183
1.2415845944953643	0.028794404625847515
1.240796578770007	0.028864257883210957
1.2400103070809643	0.028934164783859663
1.2392257760884366	0.02900412499707284
1.238442982464074	0.029074138191286267
1.2376619228909345	0.029144204034096025
1.2368825940634405	0.029214322192263078
1.2361049926873275	0.029284492331717635
1.235329115479609	0.029354714117563293
1.2345549591685268	0.02942498721408169
1.2337825204935093	0.02949531128473677
1.2330117962051232	0.02956568599217906
1.2322427830650378	0.029636110998250476
1.2314754778459713	0.029706585963988376
1.23070987733166	0.029777110549630434
1.2299459783168094	0.029847684414618783
1.2291837776070482	0.029918307217604738
1.2284232720188881	0.029988978616453516
1.2276644583796854	0.030059698268248346
1.226907333527597	0.030130465829295447
1.2261518943115353	0.030201280955128633
1.225398137591126	0.030272143300513615
1.2246460602366749	0.030343052519453143
1.2238956591291172	0.030414008265191073
1.2231469311599836	0.030485010190217692
1.2223998732313541	0.03055605794627385
1.2216544822558149	0.030627151184356376
1.220910755156435	0.03069828955472197
1.2201686888666983	0.03076947270689285
1.219428280330486	0.030840700289660832
1.2186895265020312	0.030911971951092646
1.2179524243458666	0.03098328733853446
1.217216970836808	0.031054646098616894
1.216483162959894	0.03112604787725979
1.215750997710356	0.031197492319677188
1.2150204720935804	0.03126897907038219
1.2142915831250665	0.03134050777319177
1.213564327830382	0.031412078071232065
1.2128387032451469	0.031483689606943005
1.2121147064149596	0.031555342022083446
1.211392334395396	0.031627034957735924
1.2106715842519422	0.031698768054312244
1.2099524530599746	0.03177054095155793
1.2092349379047205	0.03184235328855755
1.208519035881202	0.031914204703739645
1.2078047440942297	0.031986094834882274
1.2070920596583352	0.032058023319117446
1.2063809796977625	0.03212998979293667
1.2056715013464019	0.03220199389219603
1.2049636217477815	0.03227403525212126
1.2042573380550086	0.03234611350731314
1.203552647430745	0.03241822829175253
1.2028495470471696	0.03249037923880534
1.2021480340859425	0.03256256598122828
1.201448105738165	0.032634788151173766
1.200749759204346	0.032707045380195206
1.2000529916943745	0.03277933729925236
1.1993578004274699	0.0328516635387167
1.1986641826321607	0.032924023728376335
1.1979721355462336	0.03299641749744206
1.1972816564167217	0.03306884447455195
1.1965927424998435	0.03314130428777706
1.1959053910609942	0.03321379656462686
1.1952195993746872	0.033286320932054525
1.194535364724538	0.0333588770164624
1.1938526844032225	0.03343146444370735
1.1931715557124423	0.03350408283910609
1.1924919759628967	0.033576731827440844
1.1918139424742398	0.033649411032964954
1.1911374525750549	0.033722120079407676
1.1904625036028262	0.03379485858998056
1.1897890929038872	0.033867626187382295
1.1891172178334066	0.03394042249380444
1.1884468757553437	0.03401324713093727
1.1877780640424211	0.03408609971997456
1.1871107800760983	0.03415897988162011
1.1864450212465179	0.03423188723609255
1.1857807849524975	0.03430482140313131
1.185118068601491	0.03437778200200204
1.1844568696095445	0.03445076865150238
1.1837971854012763	0.03452378096996763
1.1831390134098467	0.03459681857527601
1.1824823510769171	0.03466988108485483
1.181827195852627	0.03474296811568597
1.1811735451955547	0.034816079284311185
1.1805213965726968	0.03488921420683844
1.1798707474594328	0.03496237249894697
1.179221595339485	0.03503555377589365
1.1785739377049032	0.03510875765251818
1.177927772056023	0.03518198374324899
1.1772830959014398	0.03525523166210918
1.1766399067579782	0.03532850102272213
1.1759982021506632	0.035401791438316885
1.1753579796126856	0.035475102521734934
1.1747192366853774	0.03554843388543492
1.174081970918182	0.03562178514149912
1.173446179868617	0.03569515590163899
1.1728118611022527	0.03576854577720101
1.1721790121926825	0.03584195437917259
1.1715476307214872	0.03591538131818798
1.1709177142782121	0.035988826204533794
1.170289260460338	0.036062288648155506
1.16966226687325	0.03613576825866223
1.1690367311302061	0.036209264645334326
1.1684126508523112	0.03628277741712729
1.1677900236684968	0.03635630618267903
1.1671688472154784	0.03642985055031549
1.1665491191377313	0.03650341012805621
1.1659308370874775	0.0365769845236206
1.1653139987246282	0.0366505733444338
1.1646986017167922	0.03672417619763257
1.1640846437392118	0.03679779269007124
1.1634721224747642	0.0368714224283276
1.1628610356139193	0.0369450650187092
1.162251380854713	0.03701872006725885
1.1616431559027247	0.03709238717976094
1.1610363584710486	0.03716606596174723
1.160430986280265	0.03723975601850305
1.1598270370584125	0.03731345695507321
1.159224508540969	0.03738716837626772
1.1586233984708103	0.03746088988666838
1.1580237045982025	0.03753462109063454
1.157425424680759	0.03760836159230868
1.156828556483424	0.037682110995623186
1.1562330977784379	0.03775586890430593
1.1556390463453243	0.037829634921886506
1.1550463999708502	0.037903408651702115
1.154455156449011	0.0379771896969037
1.1538653135809938	0.03805097766046216
1.153276869175161	0.038124772145174256
1.152689821047024	0.03819857275366849
1.152104167019208	0.038272379088411704
1.151519904921444	0.038346190751714554
1.150937032590529	0.03842000734573816
1.1503555478703023	0.03849382847249978
1.1497754486116258	0.03856765373387907
1.149196732672361	0.03864148273162409
1.148619397917338	0.03871531506735756
1.1480434422183294	0.03878915034258302
1.1474688634540353	0.038862988158690395
1.1468956595100486	0.03893682811696293
1.1463238282788386	0.03901066981858259
1.1457533676597211	0.039084512864636566
1.145184275558836	0.039158356856123185
1.1446165498891265	0.0392322013939582
1.144050188570308	0.039306046078981124
1.143485189528857	0.03937989051196048
1.142921550697962	0.03945373429360109
1.1423592700175396	0.03952757702454925
1.1417983454341696	0.039601418305399365
1.1412387749010966	0.03967525773670023
1.1406805563782032	0.03974909491896023
1.140123687831979	0.03982292945265483
1.1395681672355045	0.03989676093823168
1.1390139925684273	0.039970588976117036
1.1384611618169325	0.040044413166722005
1.1379096729737301	0.040118233110448716
1.1373595240380234	0.040192048407696274
1.136810713015492	0.040265858658866886
1.1362632379182664	0.040339663464372455
1.135717096764906	0.04041346242463963
1.13517228758038	0.040487255140117376
1.1346288083960374	0.040561041211282116
1.1340866572495931	0.04063482023864396
1.1335458321850982	0.0407085918227534
1.1330063312529284	0.040782355564206674
1.1324681525097524	0.04085611106365238
1.1319312940185078	0.04092985792179767
1.1313957538483952	0.04100359573941412
1.1308615300748381	0.04107732411734375
1.1303286207794756	0.04115104265650557
1.129797024050128	0.04122475095790132
1.1292667379807901	0.04129844862262177
1.1287377606715936	0.04137213525185289
1.128210090228798	0.041445810446881656
1.1276837247647735	0.04151947380910243
1.1271586623979595	0.04159312494002328
1.126634901252863	0.04166676344127131
1.1261124394600286	0.041740388914599774
1.125591275156025	0.04181400096189303
1.1250714064834144	0.04188759918517391
1.1245528315907396	0.04196118318660873
1.1240355486324993	0.0420347525685139
1.1235195557691333	0.0421083069333618
1.1230048511669928	0.04218184588378713
1.1224914329983269	0.042255369022592665
1.121979299441264	0.042328875952755626
1.1214684486797877	0.0424023662774331
1.1209588789037146	0.04247583959996898
1.1204505883086777	0.04254929552389962
1.1199435750961095	0.04262273365295945
1.1194378374732203	0.04269615359108784
1.1189333736529714	0.04276955494243445
1.118430181854063	0.042842937311365605
1.1179282603009189	0.0429163003024702
1.1174276072236555	0.04298964352056552
1.1169282208580635	0.043062966570704
1.116430099445607	0.04313626905817792
1.1159332412333747	0.04320955058852702
1.1154376444740877	0.04328281076754283
1.1149433074260722	0.043356049201275816
1.1144502283532114	0.043429265496041175
1.1139584055249834	0.043502459258424046
1.113467837216399	0.04357563009528663
1.1129785217079933	0.04364877761377302
1.1124904572858114	0.043721901421316114
1.112003642241392	0.04379500112564264
1.1115180748717377	0.043868076334779675
1.1110337534793056	0.043941126657060646
1.1105506763719868	0.0440141517011308
1.1100688418630875	0.044087151075953145
1.1095882482713104	0.04416012439081473
1.1091088939207392	0.04423307125533227
1.108630777140817	0.04430599127945783
1.1081538962663284	0.044378884073485024
1.1076782496373831	0.04445174924805483
1.1072038355994027	0.044524586414161134
1.1067306525030887	0.04459739518315682
1.1062586987044207	0.04467017516675964
1.1057879725646318	0.044742925977057736
1.1053184724501883	0.04481564722651579
1.104850196732774	0.04488833852798031
1.104383143789279	0.04496099949468625
1.1039173120017713	0.04503362974026178
1.103452699757488	0.045106228878734736
1.102989305448814	0.04517879652453809
1.1025271274732693	0.045251332292515975
1.1020661642334832	0.045323835797928785
1.1016064141371844	0.0453963066564595
1.1011478755971829	0.04546874448421929
1.1006905470313528	0.04554114889775276
1.1002344268626123	0.04561351951404432
1.0997795135189146	0.04568585595052295
1.0993258054332193	0.04575815782506889
1.0988733010434866	0.0458304247560185
1.0984219987926547	0.04590265636217012
1.0979718971286285	0.04597485226278966
1.0975229945042544	0.04604701207761646
1.0970752893773144	0.04611913542686838
1.0966287802105004	0.046191221931247875
1.0961834654714038	0.04626327121194709
1.0957393436324978	0.04633528289065378
1.0952964131711196	0.046407256589556745
1.0948546725694561	0.04647919193135104
1.0944141203145294	0.04655108853924395
1.0939747548981764	0.04662294603696023
1.0935365748170343	0.046694764048747665
1.0930995785725286	0.04676654219938201
1.0926637646708515	0.04683828011417366
1.0922291316229509	0.046909977418971766
1.0917956779445117	0.046981633740170434
1.0913634021559442	0.04705324870471354
1.0909323027823619	0.047124821940101015
1.0905023783535712	0.047196353074393155
1.0900736274040554	0.047267841736216856
1.0896460484729535	0.04733928755477021
1.0892196401040612	0.04741069015982851
1.0887944008457884	0.04748204918174908
1.0883703292511733	0.04755336425147666
1.0879474238778468	0.0476246350005491
1.0875256832880267	0.04769586106110158
1.0871051060485013	0.04776704206587309
1.0866856907306075	0.04783817764821111
1.0862674359102311	0.04790926744207633
1.0858503401677735	0.04798031108204879
1.0854344020881521	0.04805130820333227
1.0850196202607774	0.048122258441759665
1.0846059932795393	0.048193161433798815
1.0841935197427939	0.048264016816556135
1.0837821982533518	0.0483348242277832
1.0833720274184542	0.04840558330588121
1.0829630058497708	0.04847629368990573
1.0825551321633693	0.04854695501957245
1.0821484049797292	0.04861756693526149
1.081742822923684	0.04868812907802313
1.0813383846244544	0.04875864108958232
1.0809350887155977	0.0488291026123437
1.0805329338350136	0.04889951328939678
1.08013191862492	0.04896987276452064
1.079732041731847	0.049040180682189044
1.0793333018066182	0.049110436687575386
1.0789356975043347	0.049180640426556885
1.078539227484365	0.049250791545720866
1.0781438904103315	0.04932088969236804
1.0777496849500927	0.049390934514518356
1.0773566097757374	0.0494609256609155
1.0769646635635564	0.04953086278103151
1.0765738449940456	0.04960074552507169
1.0761841527518834	0.049670573543979704
1.0757955855259118	0.049740346489441624
1.0754081420091417	0.04981006401389104
1.075021820898717	0.0498797257705139
1.0746366208959148	0.049949331413252696
1.0742525407061314	0.0500188805968115
1.0738695790388622	0.050088372976660384
1.073487734607694	0.05015780820904036
1.073107006130293	0.050227185950967417
1.0727273923283833	0.05029650586023764
1.0723488919277473	0.050365767595431134
1.071971503658197	0.05043497081591726
1.0715952262535733	0.05050411518185862
1.0712200584517262	0.05057320035421576
1.0708459989945054	0.05064222599475139
1.0704730466277488	0.050711191766035335
1.0701012001012598	0.050780097331448074
1.069730458168809	0.05084894235518639
1.069360819588109	0.05091772650226638
1.0689922831208092	0.050986449438528744
1.068624847532483	0.05105511083064266
1.0682585115926106	0.05112371034611042
1.0678932740745652	0.05119224765327162
1.0675291337556105	0.05126072242130678
1.0671660894168764	0.051329134320242775
1.066804139843356	0.05139748302095628
1.0664432838238898	0.05146576819517778
1.0660835201511465	0.051533989515496266
1.0657248476216221	0.05160214665536317
1.0653672650356236	0.05167023928909676
1.0650107711972474	0.051738267091885545
1.064655364914388	0.051806229739793035
1.0643010449987027	0.05187412690976144
1.0639478102656104	0.05194195827961614
1.063595659534288	0.052009723528068943
1.0632445916276405	0.05207742233472264
1.0628946053723052	0.05214505438007499
1.062545699598622	0.05221261934552268
1.0621978731406456	0.052280116913364386
1.0618511248361102	0.05234754676680614
1.0615054535264299	0.05241490858996399
1.0611608580566885	0.05248220206786832
1.0608173372756216	0.05254942688646764
1.0604748900356054	0.05261658273263254
1.0601335151926485	0.0526836692941591
1.0597932116063793	0.05275068625977279
1.0594539781400358	0.052817633319132466
1.059115813660448	0.052884510162833694
1.058778717038033	0.052951316482412754
1.0584426871467807	0.05301805197034988
1.0581077228642448	0.05308471632007334
1.0577738230715232	0.05315130922596286
1.0574409866532635	0.05321783038335302
1.0571092124976333	0.053284279488537034
1.0567784994963139	0.05335065623877043
1.0564488465445054	0.053416960332274145
1.0561202525408866	0.05348319146823827
1.05579271638763	0.05354934934682544
1.0554662369903767	0.05361543366917429
1.0551408132582272	0.05368144413740286
1.0548164441037353	0.05374738045461205
1.0544931284428896	0.05381324232488896
1.0541708651951114	0.053879029453309905
1.0538496532832362	0.053944741545944135
1.0535294916335036	0.05401037830985712
1.0532103791755567	0.05407593945311347
1.052892314842413	0.05414142468478045
1.0525752975704696	0.05420683371493098
1.052259326299487	0.05427216625464713
1.0519443999725768	0.05433742201602274
1.0516305175361895	0.05440260071216739
1.0513176779401114	0.05446770205720863
1.0510058801374462	0.05453272576629549
1.050695123084611	0.0545976715556015
1.0503854057413164	0.05466253914232799
1.0500767270705662	0.05472732824470627
1.0497690860386464	0.054792038582001365
1.0494624816151004	0.05485666987451512
1.0491569127727367	0.05492122184358823
1.0488523784876147	0.05498569421160366
1.0485488777390213	0.05505008670198992
1.0482464095094743	0.05511439903922336
1.04794497278471	0.05517863094883093
1.0476445665536684	0.055242782157393436
1.0473451898084893	0.05530685239254786
1.0470468415444913	0.05537084138299049
1.0467495207601765	0.0554347488584792
1.0464532264572082	0.05549857454983702
1.046157957640404	0.055562318188953234
1.0458637133177364	0.05562597950878763
1.045570492500298	0.05568955824337235
1.0452782942023209	0.05575305412781452
1.0449871174411474	0.05581646689829866
1.0446969612372272	0.05587979629208979
1.044407824614102	0.055943042047535245
1.0441197065984011	0.05600620390406795
1.043832606219837	0.05606928160220761
1.043546522511181	0.05613227488356481
1.0432614545082617	0.05619518349084202
1.0429774012499602	0.056258007167836604
1.0426943617781903	0.05632074565944322
1.0424123351378913	0.056383398711655645
1.0421313203770326	0.056445966071569785
1.0418513165465766	0.05650844748738538
1.041572322700496	0.05657084270840853
1.0412943378957453	0.05663315148505375
1.0410173611922684	0.05669537356884621
1.0407413916529737	0.05675750871242406
1.0404664283437266	0.056819556669540354
1.0401924703333532	0.05688151719506527
1.0399195166936168	0.05694339004498795
1.039647566499213	0.05700517497641917
1.0393766188277676	0.05706687174759267
1.0391066727598122	0.057128480117867655
1.0388377273787879	0.05718999984773032
1.03856978177103	0.05725143069879639
1.0383028350257617	0.057312772433812685
1.0380368862350866	0.05737402481665862
1.0377719344939702	0.05743518761234901
1.037507978900244	0.05749626058703527
1.0372450185545836	0.057557243508007214
1.0369830525605077	0.05761813614369545
1.0367220800243717	0.057678938263671924
1.0364621000553467	0.0577396496386533
1.0362031117654198	0.057800270040501645
1.0359451142693863	0.057860799242225674
1.0356881066848365	0.05792123701798347
1.0354320881321477	0.0579815831430838
1.0351770577344708	0.05804183739398753
1.0349230146177348	0.058101999548309066
1.0346699579106238	0.05816206938481825
1.034417886744574	0.058222046683441706
1.0341668002537652	0.05828193122526446
1.033916697575113	0.05834172279253125
1.0336675778482574	0.05840142116864799
1.0334194402155565	0.058461026138183436
1.0331722838220732	0.05852053748687043
1.0329261078155736	0.05857995500160687
1.0326809113465127	0.05863927847045791
1.0324366935680331	0.05869850768265639
1.032193453635941	0.05875764242860483
1.031951190708715	0.05881668249987641
1.0317099039474922	0.058875627689215546
1.0314695925160524	0.05893447779054073
1.0312302555808184	0.058993232598944005
1.030991892310842	0.059051891910692905
1.030754501877803	0.05911045552323206
1.0305180834559908	0.059168923235182885
1.0302826362223034	0.059227294846346215
1.0300481593562314	0.059285570157702666
1.0298146520398626	0.05934374897141325
1.0295821134578624	0.05940183109082109
1.029350542797471	0.059459816320452
1.0291199392484864	0.05951770446601568
1.0288903020032698	0.059575495334406516
1.0286616302567333	0.059633188733703955
1.0284339232063162	0.05969078447317452
1.0282071800520065	0.05974828236327177
1.0279813999963003	0.05980568221563715
1.0277565822442216	0.059862983843101444
1.0275327260032923	0.05992018705968442
1.0273098304835413	0.059977291680597095
1.0270878948974869	0.0600342975222409
1.0268669184601236	0.060091204402209365
1.0266469003889296	0.060148012139288415
1.0264278399038527	0.06020472055345707
1.0262097362272913	0.06026132946588829
1.0259925885840973	0.06031783869894877
1.0257763962015733	0.06037424807620068
1.0255611583094504	0.06043055742240155
1.0253468741398866	0.06048676656350437
1.0251335429274657	0.060542875326658856
1.02492116390918	0.06059888354021158
1.0247097363244284	0.06065479103370635
1.0244992594150024	0.06071059763788456
1.0242897324250886	0.060766303184685955
1.0240811546012445	0.06082190750724851
1.023873525192412	0.06087741043990912
1.0236668434498903	0.060932811818203876
1.0234611086273426	0.06098811147886787
1.0232563199807783	0.06104330925983624
1.0230524767685483	0.0610984050002437
1.022849578251344	0.06115339854042518
1.0226476236921793	0.061208289721915964
1.0224466123563896	0.06126307838745159
1.0222465435116233	0.06131776438096831
1.022047416427831	0.06137234754760309
1.0218492303772626	0.06142682773369335
1.0216519846344583	0.061481204786777856
1.021455678476238	0.061535478555595685
1.0212603111816978	0.06158964889008722
1.0210658820321996	0.061643715641393475
1.0208723903113692	0.061697678661856444
1.02067983530508	0.0617515378050188
1.0204882163014544	0.06180529292562382
1.0202975325908474	0.06185894387961569
1.0201077834658512	0.06191249052413863
1.019918968221275	0.061965932717537545
1.0197310861541473	0.06201927031935729
1.0195441365637001	0.062072503190342604
1.0193581187513765	0.06212563119243807
1.0191730320208046	0.06217865418878741
1.018988875677798	0.062231572043733835
1.0188056490303594	0.06228438462281923
1.0186233513886551	0.06233709179278403
1.0184419820650195	0.06238969342156726
1.0182615403739426	0.062442189378305216
1.0180820256320708	0.062494579533331915
1.0179034371581894	0.06254686375817846
1.0177257742732184	0.0625990419255726
1.0175490363002142	0.06265111390943773
1.017373222564349	0.0627030795848937
1.0171983323929148	0.0627549388282548
1.0170243651153061	0.06280669151703043
1.0168513200630274	0.06285833752992369
1.0166791965696669	0.06290987674683149
1.0165079939709125	0.06296130904884341
1.0163377116045174	0.0630126343182414
1.0161683488103201	0.06306385243849912
1.015999904930223	0.06311496329428093
1.0158323793081832	0.06316596677144196
1.015665771290218	0.06321686275702625
1.0155000802243812	0.06326765113926734
1.0153353054607723	0.0633183318075865
1.0151714463515207	0.06336890465259254
1.01500850225078	0.06341936956608038
1.0148464725147233	0.06346972644103113
1.014685356501535	0.06351997517161058
1.0145251535714035	0.06357011565316843
1.0143658630865173	0.06362014778223753
1.014207484411049	0.06367007145653325
1.0140500169111675	0.0637198865749516
1.0138934599550096	0.06376959303756956
1.013737812912688	0.06381919074564306
1.0135830751562747	0.0638686796016068
1.0134292460598069	0.06391805950907248
1.0132763249992645	0.06396733037282816
1.0131243113525776	0.06401649209883768
1.0129732044996114	0.06406554459423852
1.0128230038221637	0.06411448776734141
1.012673708703955	0.06416332152762914
1.0125253185306222	0.06421204578575558
1.0123778326897215	0.06426066045354384
1.012231250570704	0.06430916544398592
1.012085571564922	0.06435756067124115
1.0119407950656236	0.0644058460506346
1.011796920467936	0.0644540214986568
1.0116539471688721	0.06450208693296128
1.011511874567307	0.06455004227236456
1.0113707020639924	0.0645978874368435
1.011230429061532	0.06464562234753528
1.0110910549643832	0.06469324692673524
1.0109525791788545	0.06474076109789546
1.0108150011130879	0.06478816478562446
1.0106783201770624	0.06483545791568425
1.010542535782584	0.06488264041498994
1.0104076473432793	0.06492971221160825
1.0102736542745916	0.0649766732347553
1.0101405559937633	0.06502352341479678
1.0100083519198526	0.06507026268324423
1.009877041473701	0.06511689097275511
1.0097466240779442	0.06516340821713106
1.0096170991570033	0.0652098143513158
1.009488466137068	0.06525610931139414
1.0093607244461102	0.06530229303459012
1.0092338735138549	0.0653483654592652
1.0091079127717881	0.06539432652491714
1.0089828416531526	0.06544017617217808
1.0088586595929268	0.06548591434281283
1.0087353660278402	0.06553154097971706
1.008612960396343	0.06557705602691627
1.0084914421386235	0.06562245942956318
1.0083708106965832	0.06566775113393683
1.0082510655138386	0.06571293108744004
1.0081322060357176	0.0657579992385987
1.0080142317092493	0.0658029555370587
1.0078971419831628	0.06584779993358475
1.007780936307868	0.06589253238005925
1.0076656141354667	0.0659371528294791
1.0075511749197341	0.065981661235955
1.0074376181161224	0.06602605755470892
1.0073249431817437	0.06607034174207244
1.0072131495753756	0.06611451375548497
1.0071022367574443	0.06615857355349163
1.006992204190026	0.06620252109574133
1.0068830513368399	0.06624635634298492
1.0067747776632399	0.06629007925707317
1.00666738263621	0.0663336898009548
1.0065608657243565	0.06637718793867456
1.0064552263979052	0.06642057363537125
1.0063504641286913	0.06646384685727523
1.0062465783901622	0.06650700757170676
1.006143568657358	0.06655005574707441
1.006041434406919	0.06659299135287186
1.0059401751170678	0.06663581435967678
1.0058397902676155	0.0666785247391484
1.0057402793399477	0.06672112246402499
1.005641641817015	0.06676360750812266
1.0055438771833436	0.06680597984633188
1.0054469849250107	0.06684823945461665
1.0053509645296472	0.06689038631001172
1.0052558154864368	0.06693242039062014
1.0051615372860971	0.06697434167561146
1.005068129420889	0.06701615014521907
1.0049755913845975	0.06705784578073874
1.0048839226725348	0.06709942856452532
1.0047931227815297	0.06714089847999169
1.0047031912099271	0.06718225551160521
1.0046141274575773	0.06722349964488591
1.0045259310258248	0.06726463086640538
1.0044386014175235	0.06730564916378165
1.004352138137005	0.06734655452567992
1.0042665406900926	0.06738734694180831
1.0041818085840808	0.06742802640291601
1.004097941327744	0.06746859290079084
1.0040149384313224	0.06750904642825727
1.0039327994065117	0.06754938697917308
1.0038515237664678	0.06758961454842818
1.0037711110257985	0.06762972913194108
1.0036915607005545	0.06766973072665679
1.0036128723082234	0.0677096193305451
1.0035350453677274	0.06774939494259674
1.0034580793994172	0.06778905756282204
1.0033819739250638	0.06782860719224765
1.0033067284678556	0.06786804383291499
1.0032323425523946	0.0679073674878767
1.0031588157046816	0.06794657816119441
1.0030861474521235	0.06798567585793665
1.0030143373235192	0.06802466058417589
1.0029433848490568	0.06806353234698594
1.0028732895603079	0.06810229115443968
1.002804050990217	0.06814093701560613
1.0027356686731086	0.06817946994054792
1.00266814214467	0.06821788994031878
1.0026014709419457	0.06825619702696104
1.0025356546033437	0.06829439121350256
1.0024706926686198	0.06833247251395465
1.0024065846788723	0.06837044094330864
1.002343330176537	0.06840829651753419
1.0022809287053926	0.06844603925357581
1.0022193798105326	0.06848366916935063
1.0021586830383875	0.06852118628374532
1.002098837936697	0.06855859061661355
1.0020398440545146	0.06859588218877347
1.0019817009422052	0.06863306102200475
1.001924408151427	0.0686701271390459
1.00186796523514	0.0687070805635914
1.0018123717475942	0.06874392132028909
1.0017576272443227	0.06878064943473718
1.001703731282143	0.0688172649334821
1.001650683419141	0.06885376784401487
1.001598483214678	0.06889015819476853
1.001547130229376	0.06892643601511579
1.0014966240251144	0.06896260133536575
1.0014469641650299	0.06899865418676128
1.0013981502135065	0.06903459460147572
1.001350181736166	0.06907042261261087
1.0013030582998732	0.06910613825419352
1.0012567794727243	0.06914174156117264
1.0012113448240405	0.06917723256941662
1.001166753924364	0.0692126113157106
1.0011230063454584	0.06924787783775299
1.0010801016602904	0.06928303217415313
1.0010380394430411	0.0693180743644282
1.000996819269086	0.06935300444900024
1.0009564407150005	0.06938782246919298
1.0009169033585457	0.06942252846722953
1.0008782067786686	0.06945712248622919
1.0008403505555024	0.06949160457020406
1.0008033342703488	0.06952597476405653
1.0007671575056758	0.06956023311357644
1.0007318198451263	0.06959437966543766
1.0006973208734913	0.06962841446719524
1.0006636601767234	0.06966233756728281
1.0006308373419177	0.06969614901500916
1.0005988519573203	0.06972984886055528
1.0005677036123113	0.06976343715497135
1.0005373918973997	0.0697969139501744
1.0005079164042345	0.0698302792989441
1.0004792767255768	0.06986353325492038
1.00045147245531	0.0698966758726009
1.000424503188431	0.06992970720733685
1.0003983685210438	0.06996262731533065
1.000373068050355	0.06999543625363305
1.0003486013746672	0.0700281340801396
1.0003249680933797	0.07006072085358775
1.000302167806974	0.07009319663355375
1.0002802001170195	0.0701255614804498
1.0002590646261573	0.07015781545552059
1.000238760938102	0.07018995862084063
1.0002192886576446	0.07022199103931041
1.0002006473906202	0.0702539127746548
1.00018283674394	0.07028572389141767
1.0001658563255582	0.07031742445496128
1.000149705744472	0.07034901453146128
1.0001343846107276	0.07038049418790439
1.0001198925354076	0.07041186349208522
1.0001062291306233	0.07044312251260287
1.0000933940095167	0.07047427131885851
1.0000813867862521	0.0705053099810509
1.0000702070760064	0.0705362385701749
1.0000598544949726	0.07056705715801705
1.0000503286603515	0.07059776581715257
1.0000416291903405	0.07062836462094324
1.0000337557041434	0.07065885364353267
1.0000267078219467	0.07068923295984471
1.0000204851649355	0.07071950264557879
1.0000150873552651	0.07074966277720791
1.0000105140160758	0.07077971343197498
1.000006764771481	0.07080965468788945
1.0000038392465558	0.0708394866237246
1.0000017370673475	0.07086920931901373
1.0000004578608532	0.07089882285404776
1.0000000012550256	0.07092832730987145
1.0000003668787658	0.0709577227682801
1.0000015543619194	0.07098700931181692
1.0000035633352675	0.07101618702376963
1.0000063934305263	0.07104525598816659
1.0000100442803446	0.07107421628977438
1.0000145155182856	0.07110306801409447
1.000019806778841	0.07113181124735976
1.0000259176974113	0.07116044607653149
1.000032847910306	0.0711889725892953
1.0000405970547415	0.07121739087406032
1.0000491647688332	0.0712457010199525
1.0000585506915904	0.07127390311681396
1.000068754462914	0.07130199725519953
1.000079775723585	0.07132998352637183
1.000091614115269	0.07135786202230007
1.0001042692805102	0.07138563283565554
1.0001177408627162	0.0714132960598086
1.0001320285061672	0.07144085178882574
1.0001471318559978	0.07146830011746627
1.000163050558204	0.07149564114117875
1.0001797842596314	0.07152287495609835
1.000197332607975	0.07155000165904234
1.0002156952517647	0.07157702134750885
1.0002348718403755	0.07160393411967174
1.0002548620240137	0.07163074007437815
1.0002756654537102	0.07165743931114525
1.000297281781319	0.071684031930157
1.0003197106595125	0.07171051803226114
1.0003429517417854	0.07173689771896434
1.000367004682421	0.07176317109243176
1.0003918691365306	0.07178933825548127
1.0004175447600088	0.07181539931158133
1.0004440312095482	0.07184135436484786
1.0004713281426363	0.0718672035200403
1.0004994352175387	0.07189294688255879
1.0005283520933075	0.0719185845584407
1.0005580784297676	0.07194411665435803
1.0005886138875169	0.07196954327761307
1.0006199581279158	0.07199486453613586
1.0006521108130912	0.07202008053848095
1.0006850716059243	0.07204519139382372
1.0007188401700502	0.07207019721195713
1.0007534161698537	0.07209509810328928
1.000788799270454	0.072119894178839
1.0008249891377197	0.07214458555023313
1.0008619854382512	0.07216917232970367
1.0008997878393697	0.07219365463008372
1.00093839600913	0.072218032564805
1.0009778096163011	0.07224230624789388
1.0010180283303727	0.07226647579396814
1.0010590518215423	0.07229054131823456
1.0011008797607117	0.07231450293648521
1.0011435118194858	0.0723383607650934
1.0011869476701665	0.07236211492101172
1.0012311869857502	0.07238576552176813
1.0012762294399158	0.07240931268546237
1.0013220747070297	0.07243275653076371
1.0013687224621328	0.07245609717690636
1.0014161723809443	0.07247933474368787
1.0014644241398494	0.07250246935146396
1.001513477415898	0.07252550112114718
1.001563331886803	0.07254843017420226
1.0016139872309318	0.07257125663264363
1.0016654431272978	0.07259398061903169
1.0017176992555687	0.07261660225647018
1.00177075529605	0.072639121668602
1.001824610929683	0.07266153897960732
1.0018792658380464	0.07268385431419906
1.001934719703341	0.07270606779762036
1.0019909722083982	0.07272817955564094
1.0020480230366602	0.07275018971455453
1.0021058718721922	0.07277209840117506
1.0021645183996668	0.0727939057428332
1.0022239623043598	0.07281561186737427
1.0022842032721506	0.07283721690315383
1.0023452409895126	0.07285872097903524
1.0024070751435137	0.07288012422438558
1.002469705421809	0.07290142676907377
1.0025331315126367	0.07292262874346622
1.0025973531048102	0.07294373027842378
1.0026623698877242	0.07296473150529928
1.0027281815513356	0.07298563255593377
1.0027947877861711	0.07300643356265289
1.0028621882833142	0.07302713465826471
1.0029303827344092	0.07304773597605574
1.0029993708316507	0.073068237649788
1.0030691522677755	0.07308863981369622
1.0031397267360678	0.07310894260248389
1.003211093930353	0.0731291461513207
1.0032832535449847	0.07314925059583914
1.0033562052748493	0.07316925607213126
1.0034299488153549	0.07318916271674573
1.0035044838624334	0.07320897066668464
1.003579810112532	0.07322868005939968
1.0036559272626084	0.07324829103279078
1.0037328350101293	0.07326780372520067
1.0038105330530631	0.0732872182754128
1.003889021089876	0.0733065348226492
1.003968298819531	0.07332575350656524
1.0040483659414752	0.0733448744672486
1.004129222155648	0.07336389784521434
1.004210867162464	0.07338282378140304
1.004293300662818	0.07340165241717714
1.0043765223580718	0.07342038389431811
1.004460531950061	0.07343901835502277
1.004545329141078	0.0734575559419008
1.004630913633882	0.07347599679797148
1.004717285131679	0.07349434106666045
1.0048044433381276	0.0735125888917963
1.0048923879573335	0.07353074041760888
1.0049811186938455	0.07354879578872373
1.0050706352526413	0.07356675515016185
1.0051609373391424	0.07358461864733436
1.005252024659187	0.07360238642604089
1.0053438969190478	0.07362005863246558
1.005436553825409	0.07363763541317432
1.005529995085377	0.07365511691511205
1.0056242204064634	0.07367250328559898
1.0057192294965862	0.0736897946723288
1.0058150220640703	0.07370699122336387
1.005911597817638	0.0737240930871338
1.0060089564664003	0.07374110041243126
1.0061070977198596	0.07375801334840995
1.0062060212879056	0.07377483204458063
1.006305726880807	0.07379155665080893
1.0064062142092092	0.07380818731731151
1.0065074829841292	0.07382472419465395
1.0066095329169513	0.07384116743374738
1.0067123637194226	0.07385751718584493
1.0068159751036523	0.0738737736025395
1.0069203667821014	0.07388993683576064
1.0070255384675844	0.07390600703777134
1.0071314898732568	0.07392198436116515
1.007238220712625	0.07393786895886312
1.0073457306995215	0.07395366098411156
1.007454019548125	0.07396936059047726
1.0075630869729326	0.07398496793184703
1.0076729326887706	0.074000483162423
1.0077835564107887	0.07401590643672
1.0078949578544503	0.07403123790956294
1.0080071367355274	0.07404647773608425
1.0081200927701048	0.0740616260717194
1.0082338256745738	0.07407668307220631
1.008348335165617	0.07409164889358011
1.0084636209602171	0.07410652369217213
1.0085796827756506	0.07412130762460561
1.0086965203294693	0.07413600084779394
1.0088141333395229	0.07415060351893707
1.0089325215239309	0.07416511579551834
1.009051684601084	0.07417953783530275
1.009171622289649	0.07419386979633322
1.009292334308557	0.07420811183692787
1.0094138203769993	0.07422226411567752
1.009536080214425	0.07423632679144192
1.0096591135405326	0.07425030002334851
1.0097829200752801	0.07426418397078809
1.0099074995388577	0.07427797879341246
1.010032851651701	0.07429168465113224
1.0101589761344865	0.07430530170411313
1.0102858727081139	0.07431883011277358
1.010413541093721	0.0743322700377819
1.010541981012663	0.07434562164005395
1.010671192186514	0.07435888508074907
1.0108011743370662	0.07437206052126896
1.0109319271863229	0.07438514812325363
1.0110634504564955	0.0743981480485795
1.011195743869995	0.07441106045935579
1.0113288071494342	0.07442388551792227
1.011462640017619	0.07443662338684721
1.0115972421975485	0.07444927422892307
1.0117326134124043	0.07446183820716505
1.011868753385555	0.0744743154848077
1.0120056618405415	0.07448670622530303
1.0121433385010856	0.07449901059231641
1.0122817830910735	0.07451122874972538
1.012420995334561	0.07452336086161594
1.0125609749557636	0.0745354070922803
1.0127017216790535	0.07454736760621407
1.0128432352289598	0.07455924256811375
1.0129855153301568	0.07457103214287382
1.0131285617074672	0.07458273649558464
1.0132723740858547	0.07459435579152822
1.0134169521904202	0.07460589019617819
1.0135622957463934	0.0746173398751951
1.0137084044791411	0.07462870499442383
1.0138552781141448	0.07463998571989264
1.0140029163770197	0.0746511822178088
1.0141513189934832	0.07466229465455693
1.014300485689378	0.07467332319669572
1.0144504161906462	0.07468426801095648
1.0146011102233399	0.07469512926423923
1.0147525675136118	0.074705907123611
1.0149047877877062	0.07471660175630308
1.015057770771968	0.07472721332970825
1.0152115161928192	0.0747377420113783
1.0153660237767788	0.07474818796902213
1.0155212932504332	0.07475855137050191
1.0156773243404573	0.0747688323838316
1.0158341167735896	0.07477903117717435
1.015991670276641	0.07478914791883925
1.0161499845764856	0.07479918277727994
1.0163090594000588	0.07480913592109116
1.016468894474349	0.07481900751900672
1.016629489526399	0.07482879773989687
1.0167908442832998	0.07483850675276627
1.016952958472186	0.07484813472675014
1.017115831820235	0.07485768183111409
1.0172794640546543	0.07486714823524954
1.0174438549026907	0.07487653410867234
1.0176090040916168	0.07488583962102012
1.0177749113487227	0.07489506494205017
1.0179415764013333	0.07490421024163617
1.0181089989767733	0.07491327568976693
1.0182771788023917	0.07492226145654275
1.0184461156055464	0.07493116771217402
1.0186158091135873	0.07493999462697909
1.0187862590538743	0.0749487423713803
1.0189574651537692	0.07495741111590284
1.0191294271406122	0.07496600103117268
1.0193021447417439	0.07497451228791342
1.019475617684484	0.07498294505694388
1.0196498456961334	0.07499129950917648
1.0198248285039682	0.07499957581561469
1.0200005658352453	0.07500777414735028
1.0201770574171851	0.07501589467556105
1.0203543029769668	0.07502393757150964
1.0205323022417476	0.07503190300653922
1.0207110549386234	0.07503979115207317
1.0208905607946523	0.075047602179612
1.0210708195368483	0.07505533626073023
1.0212518308921579	0.07506299356707616
1.0214335945874786	0.07507057427036727
1.0216161103496404	0.07507807854238999
1.021799377905411	0.0750855065549962
1.021983396981489	0.07509285848010096
1.022168167304494	0.07510013448968168
1.0223536886009712	0.07510733475577432
1.0225399605973868	0.07511445945047186
1.0227269830201167	0.07512150874592226
1.0229147555954503	0.07512848281432596
1.0231032780495835	0.07513538182793351
1.0232925501086163	0.07514220595904421
1.0234825714985452	0.07514895538000327
1.0236733419452646	0.07515563026319978
1.0238648611745615	0.07516223078106436
1.0240571289121074	0.07516875710606742
1.0242501448834618	0.0751752094107173
1.024443908814055	0.07518158786755731
1.024638420429209	0.07518789264916388
1.0248336794541033	0.07519412392814485
1.025029685613797	0.0752002818771371
1.0252264386332095	0.07520636666880469
1.0254239382371189	0.075212378475836
1.0256221841501647	0.075218317470943
1.0258211760968392	0.07522418382685786
1.0260209138014833	0.07522997771633168
1.026221396988284	0.07523569931213225
1.0264226253812725	0.07524134878704171
1.0266245987043163	0.07524692631385517
1.0268273166811177	0.07525243206537831
1.0270307790352127	0.07525786621442508
1.0272349854899592	0.07526322893381605
1.0274399357685435	0.07526852039637669
1.0276456295939695	0.07527374077493476
1.027852066689059	0.07527889024231829
1.0280592467764436	0.07528396897135477
1.0282671695785655	0.07528897713486778
1.0284758348176664	0.07529391490567586
1.0286852422157984	0.0752987824565897
1.0288953914948038	0.07530357996041179
1.0291062823763206	0.07530830758993261
1.0293179145817781	0.07531296551793037
1.0295302878323918	0.07531755391716777
1.0297434018491547	0.07532207296039108
1.0299572563528447	0.07532652282032762
1.0301718510640143	0.07533090366968392
1.0303871857029863	0.07533521568114472
1.03060325998985	0.07533945902736934
1.0308200736444615	0.07534363388099174
1.0310376263864343	0.0753477404146174
1.0312559179351448	0.07535177880082171
1.0314749480097163	0.07535574921214877
1.031694716329021	0.07535965182110894
1.0319152226116848	0.07536348680017671
1.0321364665760704	0.07536725432179
1.0323584479402814	0.07537095455834711
1.0325811664221536	0.07537458768220592
1.0328046217392546	0.0753781538656818
1.033028813608886	0.0753816532810452
1.0332537417480663	0.07538508610052072
1.033479405873538	0.07538845249628509
1.0337058057017585	0.0753917526404652
1.0339329409489029	0.07539498670513678
1.0341608113308502	0.07539815486232233
1.0343894165631957	0.07540125728398889
1.0346187563612261	0.0754042941420478
1.0348488304399306	0.07540726560835144
1.0350796385140006	0.07541017185469255
1.035311180297811	0.0754130130528019
1.0355434555054308	0.07541578937434698
1.0357764638506104	0.07541850099092998
1.036010205046786	0.0754211480740868
1.036244678807068	0.07542373079528426
1.0364798848442394	0.07542624932591994
1.0367158228707598	0.07542870383731902
1.036952492598756	0.07543109450073343
1.0371898937400084	0.07543342148734059
1.037428026005969	0.07543568496824078
1.037666889107748	0.07543788511445633
1.0379064827560958	0.07544002209692975
1.0381468066614252	0.07544209608652175
1.0383878605337917	0.07544410725401081
1.0386296440828882	0.07544605577009036
1.0388721570180555	0.07544794180536747
1.0391153990482667	0.0754497655303619
1.0393593698821266	0.0754515271155039
1.0396040692278696	0.07545322673113303
1.039849496793357	0.0754548645474964
1.040095652286069	0.07545644073474718
1.0403425354131108	0.07545795546294341
1.0405901458811928	0.07545940890204611
1.0408384833966513	0.07546080122191733
1.041087547665417	0.07546213259232007
1.0413373383930344	0.0754634031829154
1.0415878552846478	0.07546461316326143
1.0418390980449983	0.07546576270281213
1.042091066378422	0.07546685197091552
1.042343759988849	0.0754678811368124
1.042597178579796	0.07546885036963466
1.0428513218543638	0.07546975983840412
1.043106189515234	0.07547060971203111
1.0433617812646723	0.07547140015931247
1.0436180968045086	0.07547213134893117
1.043875135836152	0.07547280344945363
1.04413289806058	0.0754734166293297
1.0443913831783282	0.07547397105689008
1.0446505908894999	0.07547446690034543
1.0449105208937561	0.07547490432778514
1.0451711728903057	0.07547528350717607
1.0454325465779188	0.07547560460635977
1.045694641654907	0.07547586779305397
1.0459574578191293	0.07547607323484799
1.0462209947679846	0.0754762210992041
1.0464852521984107	0.07547631155345413
1.0467502298068854	0.07547634476479957
1.047015927289408	0.07547632090030965
1.047282344341517	0.07547624012691974
1.047549480658267	0.07547610261143123
1.04781733593424	0.0754759085205089
1.0480859098635384	0.07547565802067988
1.0483552021397746	0.07547535127833317
1.0486252124560786	0.07547498845971767
1.0488959405050826	0.0754745697309413
1.0491673859789328	0.07547409525796958
1.0494395485692751	0.0754735652066237
1.0497124279672503	0.07547297974258096
1.0499860238635046	0.07547233903137168
1.0502603359481675	0.07547164323837931
1.0505353639108737	0.0754708925288386
1.0508111074407174	0.07547008706783466
1.0510875662263048	0.0754692270203013
1.0513647399557073	0.07546831255102047
1.05164262831648	0.07546734382462082
1.0519212309956472	0.07546632100557597
1.0522005476797092	0.07546524425820453
1.0524805780546307	0.07546411374666778
1.0527613218058414	0.0754629296349694
1.053042778618237	0.07546169208695326
1.0533249481761666	0.07546040126630373
1.0536078301634373	0.07545905733654312
1.0538914242633084	0.07545766046103143
1.0541757301584878	0.07545621080296547
1.0544607475311325	0.0754547085253764
1.05474647606284	0.0754531537911298
1.0550329154346474	0.07545154676292479
1.0553200653270332	0.07544988760329174
1.055607925419906	0.07544817647459255
1.0558964953926078	0.07544641353901811
1.0561857749239074	0.07544459895858908
1.0564757636919975	0.07544273289515264
1.0567664613744976	0.07544081551038345
1.0570578676484412	0.07543884696578153
1.0573499821902788	0.07543682742267104
1.0576428046758766	0.07543475704220035
1.0579363347805117	0.07543263598533977
1.0582305721788632	0.07543046441288115
1.0585255165450165	0.07542824248543732
1.0588211675524628	0.07542597036343987
1.0591175248740834	0.07542364820713958
1.0594145881821655	0.07542127617660378
1.0597123571483784	0.0754188544317172
1.0600108314437875	0.07541638313218006
1.06031001073884	0.07541386243750667
1.0606098947033753	0.07541129250702497
1.0609104830066014	0.07540867349987616
1.0612117753171142	0.07540600557501287
1.0615137713028817	0.07540328889119832
1.0618164706312458	0.0754005236070056
1.062119872968909	0.07539770988081729
1.062423977981954	0.07539484787082336
1.0627287853358172	0.0753919377350212
1.0630342946953018	0.07538897963121438
1.0633405057245608	0.07538597371701204
1.0636474180871147	0.07538292014982734
1.063955031445822	0.07537981908687724
1.064263345462906	0.07537667068518115
1.064572359799924	0.07537347510156087
1.0648820741177834	0.07537023249263863
1.065192488076735	0.07536694301483698
1.0655036013363612	0.07536360682437729
1.065815413555586	0.07536022407728031
1.066127924392667	0.07535679492936359
1.0664411335051818	0.07535331953624172
1.066755040550051	0.07534979805332515
1.0670696451835109	0.0753462306358193
1.0673849470611183	0.07534261743872449
1.0677009458377553	0.07533895861683397
1.068017641167617	0.07533525432473402
1.0683350327042132	0.07533150471680271
1.068653120100364	0.07532770994720969
1.0689719030082012	0.07532387016991439
1.0692913810791607	0.07531998553866617
1.069611553963981	0.07531605620700342
1.0699324213127068	0.07531208232825226
1.0702539827746709	0.07530806405552655
1.0705762379985098	0.07530400154172667
1.0708991866321511	0.07529989493953879
1.0712228283228098	0.07529574440143443
1.0715471627169932	0.07529155007966924
1.0718721894604912	0.07528731212628288
1.0721979081983732	0.07528303069309789
1.072524318574997	0.07527870593171937
1.0728514202339878	0.07527433799353378
1.0731792128182553	0.07526992702970864
1.0735076959699734	0.07526547319119166
1.0738368693305922	0.07526097662870995
1.0741667325408242	0.07525643749277001
1.074497285240651	0.0752518559336563
1.0748285270693112	0.07524723210143068
1.0751604576653122	0.07524256614593207
1.075493076666407	0.07523785821677595
1.0758263837096151	0.07523310846335308
1.0761603784311977	0.07522831703482934
1.0764950604666763	0.07522348408014498
1.076830429450812	0.07521860974801418
1.077166485017617	0.07521369418692407
1.0775032268003424	0.0752087375451343
1.077840654431479	0.07520373997067667
1.0781787675427603	0.0751987016113539
1.0785175657651516	0.07519362261473986
1.078857048728853	0.07518850312817872
1.0791972160632906	0.07518334329878364
1.0795380673971278	0.07517814327343715
1.079879602358248	0.0751729031987901
1.0802218205737608	0.07516762322126128
1.0805647216699943	0.07516230348703692
1.0809083052724981	0.07515694414206986
1.081252571006041	0.07515154533207923
1.0815975184946043	0.07514610720254959
1.081943147361377	0.07514062989873112
1.082289457228764	0.07513511356563818
1.0826364477183794	0.07512955834804953
1.0829841184510385	0.07512396439050756
1.0833324690467576	0.07511833183731736
1.0836814991247627	0.07511266083254685
1.0840312083034707	0.07510695152002625
1.0843815962004995	0.07510120404334689
1.0847326624326579	0.07509541854586164
1.0850844066159515	0.07508959517068349
1.0854368283655733	0.07508373406068597
1.085789927295903	0.07507783535850228
1.0861437030205112	0.07507189920652456
1.086498155152142	0.07506592574690413
1.0868532833027353	0.07505991512154962
1.0872090870833981	0.07505386747212868
1.0875655661044206	0.07504778294006592
1.0879227199752617	0.07504166166654283
1.0882805483045694	0.07503550379249684
1.0886390507001455	0.07502930945862277
1.088998226768964	0.07502307880537017
1.0893580761171737	0.07501681197294416
1.089718598350083	0.07501050910130451
1.090079793072161	0.0750041703301656
1.090441659887043	0.07499779579899568
1.0908041983975203	0.07499138564701714
1.0911674082055385	0.07498494001320502
1.0915312889122013	0.07497845903628782
1.0918958401177656	0.07497194285474573
1.0922610614216401	0.07496539160681141
1.0926269524223753	0.07495880543047027
1.0929935127176773	0.07495218446345733
1.0933607419043936	0.07494552884325983
1.0937286395785142	0.07493883870711539
1.0940972053351732	0.07493211419201175
1.094466438768638	0.07492535543468727
1.0948363394723202	0.07491856257162913
1.0952069070387636	0.07491173573907416
1.095578141059648	0.0749048750730082
1.0959500411257808	0.07489798070916596
1.0963226068271037	0.07489105278303003
1.0966958377526854	0.07488409142983118
1.0970697334907196	0.07487709678454813
1.0974442936285287	0.07487006898190668
1.097819517752552	0.07486300815637985
1.0981954054483514	0.07485591444218763
1.0985719563006129	0.07484878797329643
1.0989491698931355	0.07484162888341872
1.0993270458088351	0.07483443730601298
1.0997055836297425	0.07482721337428364
1.1000847829369977	0.07481995722118037
1.100464643310856	0.07481266897939792
1.1008451643306796	0.07480534878137583
1.1012263455749358	0.07479799675929864
1.1016081866212009	0.07479061304509492
1.1019906870461538	0.07478319777043754
1.1023738464255761	0.07477575106674295
1.102757664334347	0.07476827306517193
1.1031421403464527	0.07476076389662761
1.1035272740349646	0.07475322369175759
1.1039130649720643	0.07474565258095121
1.1042995127290167	0.07473805069434131
1.1046866168761826	0.07473041816180317
1.1050743769830145	0.07472275511295387
1.1054627926180571	0.07471506167715322
1.105851863348937	0.07470733798350289
1.1062415887423724	0.07469958416084557
1.106631968364165	0.0746918003377663
1.1070230017792024	0.07468398664259066
1.1074146885514484	0.07467614320338625
1.107807028243955	0.0746682701479608
1.108200020418848	0.07466036760386321
1.1085936646373298	0.07465243569838322
1.108987960459684	0.07464447455855029
1.1093829074452666	0.07463648431113498
1.109778505152509	0.07462846508264737
1.1101747531389092	0.07462041699933784
1.1105716509610415	0.07461234018719642
1.1109691981745484	0.07460423477195291
1.1113673943341382	0.07459610087907631
1.111766238993591	0.07458793863377565
1.112165731705743	0.07457974816099827
1.1125658720225027	0.07457152958543187
1.1129666594948415	0.07456328303150192
1.1133680936727826	0.07455500862337372
1.113770174105421	0.07454670648495036
1.114172900340906	0.07453837673987444
1.114576271926441	0.07453001951152693
1.11498028840829	0.07452163492302659
1.1153849493317711	0.07451322309723138
1.1157902542412603	0.07450478415673666
1.116196202680176	0.07449631822387687
1.1166027941909988	0.0744878254207233
1.1170100283152544	0.07447930586908622
1.1174179045935195	0.07447075969051332
1.117826422565416	0.0744621870062903
1.1182355817696177	0.07445358793744011
1.1186453817438418	0.0744449626047237
1.11905582202485	0.07443631112863978
1.1194669021484478	0.07442763362942398
1.119878621649483	0.07441893022705001
1.1202909800618461	0.07441020104122857
1.1207039769184637	0.07440144619140804
1.1211176117513104	0.07439266579677369
1.1215318840913953	0.07438385997624836
1.1219467934687595	0.07437502884849176
1.1223623394124886	0.0743661725319013
1.1227785214506965	0.07435729114461104
1.1231953391105414	0.07434838480449223
1.123612791918204	0.0743394536291535
1.1240308793989018	0.07433049773594035
1.1244496010768896	0.07432151724193496
1.1248689564754444	0.07431251226395712
1.1252889451168773	0.07430348291856334
1.1257095665225298	0.07429442932204701
1.126130820212768	0.07428535159043873
1.1265527057069893	0.07427624983950597
1.1269752225236098	0.07426712418475329
1.1273983701800832	0.07425797474142198
1.1278221481928787	0.0742488016244906
1.1282465560774912	0.0742396049486746
1.1286715933484406	0.0742303848284264
1.1290972595192674	0.07422114137793573
1.129523554102538	0.0742118747111288
1.1299504766098334	0.07420258494166958
1.1303780265517573	0.07419327218295887
1.1308062034379367	0.07418393654813446
1.131235006777014	0.07417457815007134
1.1316644360766461	0.07416519710138186
1.1320944908435158	0.07415579351441594
1.1325251705833144	0.07414636750125977
1.1329564748007568	0.07413691917373798
1.1333884029995664	0.0741274486434119
1.1338209546824858	0.07411795602158086
1.1342541293512702	0.07410844141928095
1.1346879265066894	0.07409890494728663
1.135122345648526	0.07408934671610926
1.1355573862755748	0.07407976683599844
1.1359930478856421	0.07407016541694111
1.1364293299755488	0.07406054256866253
1.1368662320411227	0.07405089840062494
1.1373037535772026	0.07404123302202964
1.1377418940776425	0.07403154654181543
1.138180653035298	0.07402183906865899
1.1386200299420388	0.07401211071097592
1.1390600242887439	0.07400236157691942
1.139500635565295	0.0739925917743818
1.1399418632605882	0.07398280141099296
1.1403837068625235	0.07397299059412225
1.1408261658580066	0.07396315943087742
1.1412692397329516	0.07395330802810472
1.1417129279722829	0.07394343649238962
1.14215723005992	0.07393354493005667
1.1426021454787987	0.07392363344716937
1.1430476737108572	0.07391370214953025
1.1434938142370346	0.07390375114268163
1.143940566537279	0.07389378053190485
1.1443879300905413	0.07388379042222146
1.1448359043747762	0.07387378091839217
1.1452844888669425	0.0738637521249176
1.145733683043004	0.07385370414603863
1.146183486377927	0.07384363708573616
1.146633898345683	0.07383355104773082
1.147084918419238	0.07382344613548442
1.147536546070577	0.07381332245219874
1.1479887807706723	0.07380318010081659
1.1484416219895075	0.07379301918402116
1.1488950691960642	0.07378283980423703
1.1493491218583318	0.07377264206362968
1.149803779443295	0.07376242606410595
1.150259041416948	0.07375219190731373
1.1507149072442813	0.0737419396946431
1.151171376389291	0.07373166952722532
1.1516284483149752	0.07372138150593392
1.1520861224833319	0.07371107573138436
1.1525443983553618	0.07370075230393407
1.1530032753910717	0.07369041132368369
1.1534627530494648	0.07368005289047538
1.1539228307885496	0.07366967710389488
1.1543835080653404	0.07365928406327009
1.1548447843358418	0.07364887386767303
1.1553066590550738	0.0736384466159181
1.1557691316770542	0.0736280024065637
1.1562322016548003	0.07361754133791161
1.1566958684403392	0.07360706350800733
1.157160131484693	0.07359656901464104
1.1576249902378923	0.07358605795534662
1.1580904441489692	0.07357553042740236
1.158556492665958	0.07356498652783147
1.1590231352359006	0.07355442635340165
1.1594903713048366	0.07354385000062595
1.1599582003178184	0.07353325756576246
1.1604266217188943	0.07352264914481488
1.160895634951119	0.07351202483353225
1.161365239456559	0.07350138472740975
1.1618354346762771	0.07349072892168859
1.1623062200503438	0.07348005751135611
1.1627775950178425	0.07346937059114636
1.1632495590168535	0.07345866825553986
1.1637221114844702	0.07344795059876423
1.164195251856785	0.07343721771479444
1.1646689795689094	0.0734264696973526
1.1651432940549538	0.07341570663990829
1.1656181947480369	0.07340492863567921
1.1660936810802915	0.07339413577763121
1.1665697524828569	0.07338332815847798
1.1670464083858751	0.07337250587068248
1.1675236482185123	0.07336166900645569
1.1680014714089337	0.0733508176577581
1.1684798773843195	0.07333995191629923
1.1689588655708592	0.07332907187353857
1.1694384353937586	0.07331817762068452
1.1699185862772319	0.07330726924869593
1.1703993176445122	0.07329634684828207
1.1708806289178366	0.0732854105099026
1.1713625195184667	0.07327446032376769
1.171844988866674	0.07326349637983853
1.1723280363817472	0.07325251876782791
1.1728116614819888	0.07324152757719976
1.1732958635847224	0.07323052289716975
1.1737806421062889	0.07321950481670599
1.1742659964620412	0.07320847342452864
1.1747519260663588	0.07319742880911025
1.1752384303326375	0.07318637105867619
1.1757255086732912	0.0731753002612052
1.176213160499761	0.07316421650442938
1.1767013852225094	0.07315311987583377
1.1771901822510158	0.07314201046265827
1.1776795509937903	0.07313088835189628
1.1781694908583555	0.07311975363029614
1.1786600012512773	0.07310860638436029
1.1791510815781334	0.07309744670034657
1.1796427312435367	0.07308627466426806
1.1801349496511198	0.07307509036189339
1.180627736203554	0.07306389387874691
1.1811210903025302	0.0730526853001094
1.1816150113487782	0.07304146471101766
1.1821094987420562	0.07303023219626557
1.1826045518811519	0.07301898784040343
1.1831001701638921	0.07300773172773946
1.183596352987132	0.0729964639423395
1.1840930997467682	0.07298518456802627
1.1845904098377278	0.07297389368838192
1.1850882826539828	0.0729625913867462
1.1855867175885388	0.0729512777462176
1.186085714033437	0.07293995284965456
1.1865852713797673	0.07292861677967381
1.1870853890176578	0.07291726961865244
1.1875860663362794	0.07290591144872713
1.1880873027238488	0.0728945423517949
1.188589097567623	0.07288316240951336
1.1890914502539118	0.07287177170330121
1.1895943601680645	0.07286037031433791
1.1900978266944882	0.07284895832356494
1.1906018492166341	0.07283753581168519
1.1911064271170049	0.07282610285916367
1.1916115597771553	0.07281465954622819
1.1921172465776955	0.07280320595286906
1.192623486898291	0.07279174215883935
1.193130280117659	0.07278026824365612
1.1936376256135786	0.07276878428659976
1.1941455227628837	0.07275729036671487
1.1946539709414723	0.0727457865628103
1.1951629695242967	0.07273427295345937
1.1956725178853844	0.07272274961700083
1.1961826153978097	0.07271121663153851
1.1966932614337291	0.07269967407494168
1.1972044553643557	0.07268812202484588
1.197716196559971	0.07267656055865304
1.198228484389931	0.07266498975353146
1.198741318222659	0.07265340968641619
1.1992546974256506	0.07264182043401027
1.1997686213654792	0.07263022207278357
1.2002830894077903	0.0726186146789746
1.200798100917306	0.07260699832858973
1.2013136552578274	0.0725953730974041
1.201829751792234	0.07258373906096194
1.2023463898824935	0.07257209629457656
1.20286356888965	0.07256044487333069
1.2033812881738328	0.07254878487207775
1.2038995470942573	0.07253711636544122
1.2044183450092307	0.07252543942781461
1.2049376812761443	0.07251375413336315
1.2054575552514877	0.07250206055602337
1.2059779662908319	0.07249035876950322
1.2064989137488535	0.072478648847283
1.2070203969793216	0.0724669308626148
1.2075424153350955	0.07245520488852432
1.2080649681681472	0.07244347099780957
1.208588054829538	0.07243172926304241
1.2091116746694404	0.07241997975656844
1.2096358270371235	0.07240822255050741
1.210160511280975	0.07239645771675335
1.2106857267484756	0.0723846853269755
1.2112114727862253	0.07237290545261789
1.2117377487399386	0.07236111816490037
1.2122645539544328	0.07234932353481885
1.2127918877736485	0.07233752163314479
1.213319749540645	0.0723257125304272
1.2138481385975926	0.07231389629699146
1.2143770542857915	0.07230207300294063
1.2149064959456601	0.07229024271815492
1.2154364629167387	0.07227840551229352
1.2159669545377032	0.07226656145479314
1.2164979701463499	0.0722547106148697
1.217029509079609	0.07224285306151826
1.2175615706735443	0.07223098886351337
1.2180941542633508	0.07221911808940923
1.2186272591833631	0.0722072408075407
1.2191608847670512	0.07219535708602312
1.219695030347031	0.07218346699275224
1.220229695255058	0.0721715705954059
1.2207648788220298	0.07215966796144337
1.221300580377994	0.0721477591581059
1.221836799252146	0.0721358442524173
1.22237353477283	0.07212392331118388
1.2229107862675497	0.07211199640099591
1.2234485530629564	0.07210006358822618
1.2239868344848641	0.07208812493903213
1.224525629858244	0.07207618051935537
1.2250649385072236	0.0720642303949222
1.2256047597551045	0.07205227463124358
1.2261450929243485	0.07204031329361615
1.226685937336587	0.07202834644712272
1.2272272923126204	0.07201637415663158
1.227769157172416	0.07200439648679836
1.228311531235132	0.07199241350206459
1.2288544138190873	0.0719804252666599
1.2293978042417912	0.07196843184460129
1.2299417018199263	0.07195643329969405
1.2304861058693624	0.07194442969553178
1.231031015705162	0.07193242109549625
1.2315764306415637	0.07192040756275947
1.2321223499920075	0.07190838916028282
1.2326687730691241	0.07189636595081698
1.2332156991847343	0.07188433799690329
1.2337631276498677	0.07187230536087384
1.234311057774742	0.07186026810485202
1.2348594888687878	0.07184822629075269
1.2354084202406357	0.07183617998028176
1.235957851198122	0.0718241292349386
1.236507781048304	0.0718120741160144
1.2370582090974365	0.07180001468459346
1.2376091346510008	0.07178795100155377
1.2381605570136935	0.07177588312756668
1.2387124754894259	0.07176381112309822
1.2392648893813403	0.07175173504840873
1.2398177979917953	0.07173965496355308
1.2403712006223846	0.07172757092838214
1.2409250965739298	0.0717154830025419
1.2414794851464794	0.07170339124547509
1.2420343656393293	0.07169129571642023
1.2425897373510044	0.07167919647441343
1.24314559957927	0.07166709357828738
1.2437019516211416	0.07165498708667258
1.2442587927728663	0.07164287705799821
1.2448161223299636	0.07163076355049093
1.245373939587181	0.07161864662217672
1.2459322438385316	0.0716065263308806
1.2464910343772773	0.07159440273422801
1.247050310495951	0.07158227588964293
1.2476100714863363	0.07157014585435056
1.2481703166394893	0.07155801268537715
1.2487310452457274	0.07154587643954922
1.2492922565946403	0.0715337371734956
1.2498539499750938	0.07152159494364675
1.250416124675223	0.07150944980623569
1.2509787799824459	0.07149730181729783
1.2515419151834652	0.07148515103267193
1.2521055295642565	0.07147299750800008
1.2526696224100942	0.0714608412987287
1.2532341930055348	0.07144868246010791
1.2537992406344287	0.07143652104719311
1.2543647645799252	0.07142435711484423
1.2549307641244671	0.07141219071772714
1.2554972385498058	0.07140002191031318
1.256064187136983	0.07138785074688056
1.2566316091663638	0.07137567728151346
1.257199503917612	0.07136350156810348
1.25776787066971	0.07135132366034956
1.2583367087009456	0.07133914361175885
1.2589060172889486	0.07132696147564582
1.2594757957106404	0.07131477730513482
1.2600460432422866	0.07130259115315855
1.260616759159476	0.07129040307245905
1.2611879427371313	0.07127821311558806
1.2617595932495005	0.07126602133490818
1.2623317099701732	0.071253827782592
1.262904292172082	0.07124163251062324
1.2634773391274927	0.07122943557079775
1.2640508501080285	0.07121723701472223
1.2646248243846554	0.07120503689381559
1.2651992612276899	0.07119283525930996
1.265774159906804	0.07118063216225053
1.2663495196910335	0.07116842765349504
1.2669253398487674	0.07115622178371563
1.267501619647766	0.07114401460339832
1.2680783583551571	0.07113180616284402
1.2686555552374281	0.07111959651216848
1.269233209560455	0.07110738570130286
1.26981132058948	0.07109517377999361
1.2703898875891309	0.07108296079780438
1.2709689098234234	0.07107074680411402
1.2715483865557475	0.07105853184811983
1.2721283170488877	0.07104631597883508
1.272708700565034	0.0710340992450916
1.2732895363657522	0.07102188169553904
1.2738708237120193	0.07100966337864581
1.2744525618642195	0.07099744434269913
1.275034750082128	0.07098522463580571
1.2756173876249444	0.07097300430589154
1.2762004737512713	0.07096078340070351
1.2767840077191328	0.07094856196780809
1.2773679887859668	0.07093634005459344
1.2779524162086422	0.07092411770826851
1.2785372892434415	0.07091189497586467
1.2791226071460875	0.07089967190423431
1.279708369171733	0.07088744854005347
1.2802945745749588	0.07087522492982032
1.2808812226097976	0.07086300111985644
1.281468312529716	0.07085077715630736
1.282055843587627	0.0708385530851427
1.2826438150358976	0.07082632895215626
1.283232226126344	0.07081410480296686
1.283821076110238	0.07080188068301875
1.2844103642383145	0.07078965663758191
1.285000089760768	0.07077743271175188
1.2855902519272666	0.07076520895045077
1.2861808499869352	0.07075298539842845
1.286771883188385	0.070740762100261
1.2873633507796978	0.07072853910035234
1.287955252008436	0.07071631644293493
1.2885475861216529	0.070704094172069
1.2891403523658738	0.07069187233164412
1.2897335499871332	0.07067965096537919
1.2903271782309473	0.07066743011682179
1.290921236342336	0.07065520982935064
1.2915157235658143	0.07064299014617469
1.2921106391454182	0.0706307711103327
1.2927059823246685	0.07061855276469571
1.2933017523466244	0.07060633515196585
1.2938979484538387	0.07059411831467745
1.2944945698883914	0.07058190229519742
1.2950916158918924	0.07056968713572456
1.29568908570547	0.07055747287829157
1.2962869785697801	0.07054525956476504
1.2968852937250264	0.07053304723684424
1.29748403041093	0.07052083593606424
1.2980831878667751	0.07050862570379371
1.2986827653313757	0.07049641658123686
1.2992827620430887	0.0704842086094339
1.299883177239846	0.07047200182925999
1.300484010159113	0.07045979628142728
1.3010852600379217	0.07044759200648477
1.3016869261128754	0.0704353890448172
1.3022890076201274	0.07042318743664885
1.3028915037954194	0.07041098722204012
1.3034944138740552	0.07039878844089038
1.3040977370909177	0.07038659113293778
1.304701472680475	0.07037439533775926
1.3053056198767847	0.07036220109477086
1.3059101779134783	0.07035000844322903
1.306515146023796	0.07033781742223015
1.3071205234405658	0.07032562807071097
1.3077263093962161	0.07031344042745014
1.3083325031227881	0.07030125453106591
1.3089391038519176	0.0702890704200198
1.3095461108148603	0.07027688813261534
1.3101535232424892	0.07026470770699787
1.3107613403652927	0.0702525291811559
1.3113695614133745	0.0702403525929215
1.311978185616485	0.07022817797997011
1.3125872122039803	0.07021600537982171
1.313196640404877	0.07020383482983993
1.3138064694478069	0.07019166636723417
1.3144166985610615	0.07017950002905832
1.3150273269725667	0.0701673358522122
1.3156383539098977	0.07015517387344176
1.3162497786002951	0.07014301412933897
1.31686160027065	0.07013085665634274
1.317473818147512	0.07011870149073912
1.3180864314570966	0.07010654866866178
1.3186994394252938	0.07009439822609227
1.3193128412776616	0.07008225019885994
1.3199266362394426	0.07007010462264371
1.3205408235355482	0.07005796153297102
1.3211554023905776	0.07004582096521868
1.3217703720288325	0.07003368295461365
1.3223857316742897	0.07002154753623273
1.3230014805506278	0.07000941474500343
1.323617617881232	0.06999728461570455
1.3242341428891864	0.06998515718296554
1.3248510547972847	0.06997303248126828
1.325468352828033	0.06996091054494627
1.3260860362036502	0.06994879140818572
1.3267041041460799	0.0699366751050258
1.3273225558769874	0.06992456166935876
1.32794139061777	0.06991245113493011
1.3285606075895526	0.0699003435353399
1.3291802060131983	0.06988823890404228
1.3298001851093086	0.06987613727434634
1.3304205440982284	0.06986403867941582
1.331041282200059	0.06985194315227082
1.33166239863464	0.06983985072578622
1.3322838926215794	0.06982776143269415
1.3329057633802355	0.06981567530558261
1.3335280101297404	0.06980359237689678
1.3341506320889847	0.06979151267893967
1.334773628476638	0.06977943624387148
1.3353969985111434	0.06976736310371077
1.3360207414107257	0.06975529329033438
1.3366448563933933	0.06974322683547825
1.3372693426769349	0.06973116377073763
1.3378941994789486	0.06971910412756684
1.3385194260168132	0.06970704793728057
1.3391450215077172	0.0696949952310541
1.3397709851686448	0.06968294603992314
1.3403973162163987	0.069670900394784
1.3410240138675937	0.06965885832639508
1.3416510773386472	0.06964681986537684
1.342278505845816	0.06963478504221125
1.3429062986051674	0.0696227538872428
1.3435344548326054	0.06961072643067961
1.3441629737438692	0.06959870270259222
1.344791854554524	0.06958668273291567
1.3454210964799862	0.0695746665514486
1.3460506987355105	0.06956265418785411
1.3466806605362094	0.06955064567165993
1.347310981097043	0.0695386410322588
1.3479416596328309	0.06952664029890944
1.3485726953582549	0.0695146435007356
1.3492040874878533	0.0695026506667283
1.3498358352360509	0.06949066182574426
1.3504679378171311	0.06947867700650767
1.3511003944452684	0.06946669623760969
1.3517332043345098	0.06945471954750915
1.3523663666987928	0.06944274696453323
1.3529998807519457	0.06943077851687696
1.3536337457076908	0.06941881423260451
1.3542679607796464	0.06940685413964903
1.354902525181339	0.06939489826581326
1.3555374381261949	0.06938294663876961
1.3561726988275646	0.06937099928606055
1.3568083064986987	0.06935905623509933
1.357444260352774	0.06934711751316981
1.358080559602894	0.06933518314742725
1.358717203462084	0.06932325316489905
1.359354191143306	0.0693113275924837
1.3599915218594574	0.06929940645695193
1.3606291948233737	0.06928748978494832
1.3612672092478302	0.06927557760298943
1.361905564345563	0.06926366993746519
1.3625442593292554	0.06925176681463972
1.3631832934115378	0.06923986826065155
1.3638226658050168	0.06922797430151247
1.3644623757222538	0.06921608496311021
1.3651024223757853	0.06920420027120676
1.3657428049781215	0.0691923202514403
1.366383522741744	0.0691804449293245
1.3670245748791205	0.06916857433024945
1.367665960602706	0.06915670847948135
1.3683076791249382	0.06914484740216378
1.3689497296582653	0.0691329911233173
1.3695921114151162	0.06912113966783978
1.370234823607931	0.06910929306050792
1.3708778654491585	0.0690974513259756
1.371521236151252	0.06908561448877593
1.372164934926689	0.06907378257332096
1.3728089609879555	0.06906195560390214
1.37345331354757	0.06905013360469028
1.3740979918180765	0.06903831659973622
1.3747429950120442	0.06902650461297133
1.375388322342087	0.06901469766820818
1.3760339730208593	0.06900289578913929
1.37667994626105	0.06899109899933886
1.3773262412754088	0.06897930732226357
1.3779728572767342	0.06896752078125147
1.3786197934778777	0.06895573939952283
1.3792670490917496	0.06894396320018127
1.3799146233313353	0.06893219220621345
1.3805625154096883	0.06892042644048865
1.3812107245399257	0.06890866592576098
1.3818592499352533	0.06889691068466787
1.3825080908089487	0.06888516073973135
1.3831572463743884	0.0688734161133585
1.3838067158450285	0.06886167682784142
1.384456498434426	0.06884994290535737
1.3851065933562325	0.06883821436796946
1.3857569998242039	0.06882649123762748
1.386407717052209	0.06881477353616652
1.3870587442542102	0.06880306128530983
1.3877100806443072	0.06879135450666671
1.3883617254367075	0.06877965322173406
1.3890136778457445	0.06876795745189697
1.3896659370858733	0.06875626721842891
1.390318502371696	0.06874458254249043
1.3909713729179365	0.0687329034451322
1.3916245479394653	0.06872122994729346
1.3922780266512933	0.06870956206980301
1.3929318082685882	0.06869789983337893
1.393585892006666	0.06868624325863033
1.3942402770809923	0.06867459236605583
1.3948949627072074	0.06866294717604515
1.3955499481011058	0.0686513077088793
1.3962052324786622	0.06863967398472988
1.3968608150560065	0.0686280460236617
1.3975166950494717	0.06861642384562976
1.3981728716755515	0.06860480747048278
1.398829344150936	0.06859319691796145
1.3994861116925026	0.06858159220769963
1.4001431735173235	0.06856999335922523
1.4008005288426644	0.06855840039195897
1.401458176886004	0.06854681332521542
1.4021161168650158	0.06853523217820406
1.4027743479975952	0.0685236569700288
1.403432869501843	0.06851208771968824
1.404091680596086	0.06850052444607659
1.4047507804988717	0.06848896716798314
1.40541016842897	0.06847741590409394
1.4060698436053936	0.06846587067298995
1.4067298052473762	0.0684543314931503
1.407390052574403	0.06844279838294932
1.4080505848061964	0.06843127136065949
1.4087114011627269	0.06841975044445048
1.4093725008642204	0.0684082356523898
1.4100338831311598	0.06839672700244302
1.410695547184278	0.06838522451247422
1.4113574922445795	0.06837372820024613
1.4120197175333467	0.06836223808342012
1.412682222272108	0.06835075417955795
1.413345005682695	0.0683392765061199
1.4140080669872062	0.06832780508046694
1.4146714054080247	0.06831633991985978
1.4153350201678236	0.06830488104146067
1.4159989104895765	0.0682934284623314
1.416663075596538	0.06828198219943606
1.4173275147122784	0.0682705422696399
1.4179922270606626	0.06825910868970964
1.4186572118658665	0.06824768147631491
1.4193224683523789	0.06823626064602722
1.4199879957450134	0.06822484621532073
1.4206537932688925	0.068213438200573
1.4213198601494699	0.0682020366180645
1.4219861956125213	0.06819064148398021
1.4226527988841762	0.06817925281440769
1.4233196691908692	0.06816787062534031
1.4239868057594025	0.06815649493267462
1.424654207816904	0.06814512575221306
1.4253218745908702	0.06813376309966244
1.4259898053091333	0.06812240699063565
1.4266579991998884	0.06811105744065098
1.4273264554916953	0.06809971446513327
1.4279951734134735	0.06808837807941255
1.4286641521945154	0.06807704829872671
1.4293333910644823	0.0680657251382203
1.4300028892534105	0.06805440861294487
1.4306726459917232	0.06804309873785955
1.431342660510229	0.06803179552783097
1.4320129320401165	0.0680204989976352
1.4326834598129756	0.06800920916195505
1.4333542430607815	0.06799792603538321
1.4340252810159262	0.06798664963242085
1.4346965729111854	0.06797537996747881
1.4353681179797708	0.06796411705487676
1.4360399154552683	0.06795286090884552
1.4367119645717241	0.06794161154352502
1.4373842645635688	0.06793036897296598
1.4380568146656691	0.06791913321113012
1.4387296141133217	0.0679079042718895
1.4394026621422524	0.06789668216902897
1.4400759579886304	0.0678854669162428
1.4407495008890436	0.06787425852713938
1.4414232900805457	0.06786305701523791
1.4420973248006261	0.06785186239397076
1.4427716042872258	0.06784067467668228
1.4434461277787405	0.0678294938766309
1.44412089451403	0.06781832000698765
1.4447959037324056	0.06780715308083751
1.4454711546736596	0.06779599311117909
1.4461466465780373	0.06778484011092539
1.4468223786862715	0.06777369409290386
1.447498350239567	0.06776255506985694
1.448174560479613	0.06775142305444126
1.448851008648574	0.06774029805922978
1.4495276939891182	0.0677291800967104
1.4502046157443975	0.06771806917928702
1.450881773158064	0.06770696531927993
1.4515591654742623	0.06769586852892553
1.4522367919376518	0.06768477882037684
1.452914651793393	0.06767369620570443
1.4535927442871597	0.0676626206968955
1.4542710686651477	0.06765155230585489
1.4549496241740514	0.06764049104440573
1.4556284100611179	0.06762943692428858
1.4563074255740902	0.06761838995716277
1.4569866699612626	0.06760735015460594
1.4576661424714539	0.06759631752811517
1.4583458423540299	0.06758529208910546
1.4590257688588788	0.06757427384891321
1.4597059212364512	0.06756326281879253
1.4603862987377432	0.0675522590099189
1.461066900614291	0.0675412624333873
1.4617477261182035	0.06753027310021387
1.4624287745021356	0.0675192910213347
1.463110045019314	0.06750831620760743
1.4637915369235317	0.06749734866981093
1.4644732494691444	0.06748638841864564
1.465155181911086	0.06747543546473422
1.4658373335048736	0.06746448981862072
1.4665197035065884	0.06745355149077237
1.4672022911729206	0.06744262049157791
1.4678850957611314	0.06743169683135035
1.4685681165290803	0.06742078052032487
1.4692513527352116	0.06740987156866067
1.469934803638588	0.06739896998644031
1.4706184684988595	0.06738807578367038
1.4713023465762847	0.06737718897028148
1.4719864371317353	0.06736630955612948
1.4726707394266914	0.06735543755099388
1.4733552527232516	0.06734457296457984
1.4740399762841458	0.0673337158065176
1.4747249093727037	0.06732286608636324
1.4754100512529025	0.06731202381359776
1.4760954011893346	0.06730118899762948
1.4767809584472429	0.06729036164779167
1.4774667222924978	0.06727954177334465
1.4781526919916061	0.06726872938347593
1.478838866811725	0.06725792448729981
1.4795252460206636	0.06724712709385729
1.4802118288868757	0.06723633721211777
1.4808986146794636	0.06722555485097818
1.4815856026682006	0.06721478001926352
1.482272792123518	0.06720401272572647
1.4829601823165055	0.06719325297904914
1.4836477725189277	0.06718250078784256
1.484335562003212	0.06717175616064543
1.4850235500424669	0.06716101910592728
1.4857117359104757	0.06715028963208665
1.4864001188817169	0.06713956774745151
1.4870886982313327	0.06712885346028037
1.4877774732351599	0.0671181467787619
1.4884664431697325	0.06710744771101508
1.4891556073122825	0.06709675626508997
1.4898449649407202	0.06708607244896767
1.4905345153336769	0.06707539627056025
1.4912242577704782	0.0670647277377117
1.4919141915311696	0.06705406685819719
1.4926043158964895	0.06704341363972462
1.4932946301478973	0.06703276808993341
1.4939851335675793	0.0670221302163962
1.4946758254384271	0.06701150002661785
1.4953667050440695	0.0670008775280361
1.496057771668857	0.06699026272802239
1.4967490245978643	0.06697965563388132
1.4974404631169063	0.06696905625285104
1.4981320865125356	0.06695846459210397
1.4988238940720384	0.06694788065874646
1.4995158850834431	0.06693730445981905
1.5002080588355389	0.06692673600229737
1.5009004146178417	0.06691617529309178
1.501592951720633	0.06690562233904747
1.5022856694349502	0.06689507714694533
1.502978567052585	0.06688453972350157
1.503671643866086	0.06687401007536842
1.5043648991687752	0.06686348820913403
1.5050583322547408	0.06685297413132253
1.505751942418832	0.06684246784839523
1.5064457289566842	0.06683196936674958
1.5071396911646966	0.06682147869272016
1.5078338283400672	0.06681099583257898
1.50852813978075	0.06680052079253528
1.5092226247855065	0.06679005357873567
1.5099172826538767	0.06677959419726535
1.5106121126861956	0.066769142654147
1.5113071141835877	0.06675869895534196
1.5120022864479856	0.06674826310674974
1.5126976287821097	0.06673783511420923
1.5133931404894887	0.06672741498349805
1.5140888208744583	0.06671700272033293
1.5147846692421645	0.06670659833037011
1.5154806848985658	0.0666962018192057
1.51617686715043	0.0666858131923756
1.5168732153053395	0.06667543245535615
1.5175697286717167	0.06666505961356306
1.5182664065587874	0.06665469467235402
1.5189632482766087	0.06664433763702626
1.519660253136071	0.06663398851281908
1.52035742044889	0.06662364730491252
1.5210547495276305	0.0666133140184275
1.521752239685678	0.06660298865842774
1.5224498902372572	0.06659267122991824
1.523147700497458	0.06658236173784599
1.5238456697821898	0.06657206018710093
1.5245437974082237	0.06656176658251488
1.525242082693181	0.06655148092886289
1.5259405249555453	0.0665412032308622
1.5266391235146302	0.06653093349317471
1.5273378776906432	0.06652067172040424
1.5280367868046223	0.06651041791709919
1.5287358501784907	0.06650017208775133
1.5294350671350359	0.06648993423679667
1.530134436997907	0.0664797043686155
1.5308339590916338	0.06646948248753222
1.5315336327416158	0.06645926859781674
1.5322334572741343	0.06644906270368293
1.5329334320163488	0.06643886480929027
1.5336335562963062	0.06642867491874345
1.5343338294429327	0.06641849303609275
1.5350342507860453	0.06640831916533445
1.5357348196563512	0.06639815331041021
1.5364355353854513	0.06638799547520775
1.5371363973058454	0.06637784566356206
1.537837404750927	0.06636770387925396
1.5385385570549919	0.06635757012601104
1.5392398535532419	0.06634744440750817
1.5399412935817764	0.06633732672736738
1.5406428764776159	0.06632721708915781
1.5413446015786807	0.06631711549639632
1.542046468223806	0.06630702195254777
1.5427484757527472	0.06629693646102458
1.5434506235061733	0.06628685902518798
1.54415291082568	0.06627678964834688
1.5448553370537765	0.06626672833375942
1.5455579015339023	0.06625667508463226
1.5462606036104305	0.06624662990412078
1.546963442628644	0.06623659279533038
1.5476664179347848	0.06622656376131475
1.5483695288760129	0.0662165428050782
1.5490727748004258	0.06620652992957399
1.5497761550570615	0.06619652513770623
1.5504796689959048	0.0661865284323283
1.5511833159678796	0.06617653981624493
1.5518870953248587	0.06616655929221034
1.5525910064196542	0.06615658686293054
1.5532950486060448	0.06614662253106206
1.5539992212387441	0.06613666629921265
1.554703523673438	0.066126718169941
1.5554079552667566	0.06611677814575816
1.5561125153762922	0.06610684622912631
1.556817203360604	0.06609692242245976
1.5575220185792082	0.06608700672812513
1.5582269603925938	0.06607709914844094
1.5589320281622103	0.06606719968567881
1.5596372212504852	0.06605730834206232
1.560342539020812	0.06604742511976862
1.56104798083756	0.0660375500209276
1.5617535460660772	0.06602768304762226
1.562459234072688	0.06601782420188963
1.5631650442247027	0.06600797348571985
1.5638709758904037	0.06599813090105715
1.5645770284390703	0.0659882964497994
1.5652832012409572	0.06597847013379922
1.5659894936673153	0.06596865195486339
1.5666959050903908	0.06595884191475311
1.5674024348834088	0.06594904001518442
1.5681090824205974	0.06593924625782903
1.5688158470771845	0.06592946064431213
1.5695227282293929	0.0659196831762156
1.5702297252544397	0.06590991385507677
1.5709368375305586	0.06590015268238766
1.571644064436978	0.06589039965959699
1.5723514053539325	0.0658806547881096
1.5730588596626767	0.06587091806928566
1.5737664267454483	0.06586118950444277
1.5744741059855325	0.06585146909485463
1.5751818967672064	0.06584175684175153
1.5758897984757583	0.06583205274632077
1.576597810497511	0.06582235680970737
1.5773059322197973	0.06581266903301275
1.5780141630309725	0.0658029894172961
1.578722502320415	0.06579331796357446
1.5794309494785241	0.06578365467282292
1.5801395038967332	0.06577399954597378
1.5808481649674935	0.06576435258391829
1.5815569320843053	0.06575471378750529
1.5822658046416735	0.06574508315754295
1.58297478203516	0.06573546069479752
1.5836838636613484	0.06572584639999439
1.584393048917866	0.06571624027381787
1.5851023372033741	0.06570664231691145
1.5858117279175752	0.06569705252987866
1.5865212204612154	0.06568747091328105
1.5872308142360814	0.06567789746764172
1.5879405086450056	0.06566833219344251
1.5886503030918702	0.06565877509112558
1.589360196981604	0.0656492261610934
1.5900701897201823	0.0656396854037088
1.5907802807146316	0.0656301528192952
1.59149046937304	0.06562062840813673
1.5922007551045383	0.06561111217047841
1.592911137319321	0.06560160410652614
1.5936216154286418	0.06559210421644777
1.5943321888448059	0.06558261250037196
1.595042856981183	0.06557312895838863
1.595753619252205	0.06556365359055047
1.5964644750733632	0.06555418639687083
1.597175423861222	0.06554472737732618
1.5978864650334073	0.06553527653185448
1.5985975980086067	0.06552583386035678
1.5993088222065948	0.06551639936269582
1.6000201370481895	0.06550697303869805
1.6007315419553074	0.06549755488815213
1.6014430363509258	0.06548814491080922
1.602154619659094	0.06547874310638507
1.6028662913049445	0.06546934947455807
1.6035780507146835	0.06545996401496981
1.6042898973155975	0.06545058672722615
1.6050018305360436	0.06544121761089643
1.60571384980548	0.06543185666551402
1.6064259545544317	0.06542250389057626
1.6071381442145096	0.0654131592855458
1.6078504182184132	0.06540382284984837
1.608562775999925	0.0653944945828751
1.6092752169939186	0.06538517448398196
1.6099877406363614	0.06537586255248914
1.6107003463642915	0.06536655878768288
1.61141303361586	0.06535726318881425
1.6121258018302975	0.06534797575509967
1.6128386504479335	0.06533869648572083
1.6135515789101862	0.06532942537982588
1.61426458665958	0.06532016243652825
1.6149776731397276	0.06531090765490735
1.6156908377953456	0.06530166103400888
1.6164040800722403	0.06529242257284534
1.6171173994173293	0.06528319227039506
1.617830795278625	0.0652739701256029
1.6185442671052461	0.06526475613738102
1.619257814347414	0.0652555503046086
1.6199714364564437	0.06524635262613115
1.620685132884776	0.06523716310076193
1.6213989030859417	0.06522798172728161
1.6221127465145855	0.06521880850443783
1.622826662626464	0.06520964343094668
1.6235406508784362	0.06520048650549123
1.624254710728476	0.06519133772672352
1.624968841635667	0.06518219709326262
1.6256830430602016	0.06517306460369653
1.6263973144634007	0.06516394025658126
1.6271116553076719	0.06515482405044186
1.6278260650565728	0.06514571598377147
1.6285405431747462	0.06513661605503238
1.6292550891279636	0.06512752426265613
1.6299697023831214	0.0651184406050428
1.6306843824082224	0.065109365080562
1.6313991286723986	0.06510029768755263
1.6321139406458913	0.0650912384243234
1.632828817800081	0.0650821872891524
1.633543759607444	0.0650731442802879
1.634258765541598	0.06506410939594781
1.6349738350772882	0.06505508263432004
1.635688967690365	0.06504606399356337
1.6364041628578216	0.06503705347180588
1.637119420057759	0.06502805106714776
1.6378347387694314	0.06501905677765812
1.6385501184731897	0.06501007060137819
1.6392655586505331	0.06500109253631932
1.6399810587840817	0.06499212258046469
1.6406966183575804	0.06498316073176806
1.6414122368559185	0.06497420698815436
1.642127913765098	0.06496526134752129
1.6428436485722668	0.06495632380773626
1.6435594407656935	0.06494739436664014
1.6442752898347872	0.06493847302204453
1.6449911952700824	0.06492955977173401
1.645707156563258	0.0649206546134647
1.6464231732071142	0.06491175754496484
1.6471392446955926	0.06490286856393557
1.647855370523768	0.06489398766805082
1.6485715501878566	0.06488511485495632
1.6492877831852037	0.06487625012227131
1.6500040690142976	0.06486739346758744
1.650720407174753	0.06485854488847044
1.651436797167333	0.06484970438245835
1.6521532384939392	0.06484087194706267
1.6528697306576015	0.06483204757976874
1.6535862731625022	0.06482323127803537
1.6543028655139576	0.06481442303929462
1.6550195072184193	0.06480562286095314
1.655736197783481	0.06479683074039133
1.656452936717886	0.06478804667496356
1.6571697235315082	0.06477927066199839
1.657886557735373	0.06477050269879919
1.658603438841635	0.06476174278264302
1.659320366363602	0.06475299091078263
1.6600373398157213	0.06474424708044484
1.6607543587135838	0.06473551128883134
1.661471422573919	0.06472678353311904
1.6621885309146078	0.06471806381046027
1.662905683254673	0.0647093521179814
1.6636228791142724	0.0647006484527857
1.664340118014728	0.06469195281195117
1.6650573994784788	0.06468326519253165
1.665774723029135	0.06467458559155638
1.6664920881914391	0.0646659140060309
1.6672094944912845	0.0646572504329363
1.6679269414557019	0.06464859486923037
1.6686444286128799	0.06463994731184651
1.6693619554921413	0.06463130775769473
1.670079521623968	0.06462267620366183
1.6707971265399733	0.06461405264661069
1.6715147697729305	0.06460543708338144
1.6722324508567514	0.06459682951079035
1.6729501693265003	0.06458822992563114
1.673667924718383	0.06457963832467473
1.674385716569759	0.06457105470466867
1.6751035444191305	0.06456247906233838
1.6758214078061424	0.06455391139438629
1.6765393062716016	0.06454535169749273
1.6772572393574496	0.06453679996831552
1.6779752066067815	0.0645282562034901
1.6786932075638332	0.06451972039962996
1.6794112417739973	0.06451119255332669
1.680129308783807	0.06450267266114997
1.6808474081409477	0.06449416071964746
1.681565539394254	0.06448565672534533
1.6822837020937011	0.06447716067474844
1.6830018957904154	0.06446867256433989
1.6837201200366745	0.06446019239058133
1.684438374385899	0.06445172014991421
1.6851566583926567	0.06444325583875767
1.6858749716126649	0.0644347994535102
1.6865933136027897	0.06442635099055048
1.6873116839210403	0.06441791044623454
1.688030082126584	0.06440947781689954
1.6887485077797162	0.06440105309886103
1.6894669604418888	0.06439263628841474
1.6901854396757128	0.06438422738183576
1.6909039450449277	0.06437582637537911
1.6916224761144232	0.06436743326527967
1.6923410324502481	0.06435904804775243
1.6930596136195757	0.0643506707189924
1.6937782191907502	0.0643423012751749
1.694496848733241	0.06433393971245575
1.6952155018176702	0.06432558602697065
1.6959341780158113	0.06431724021483683
1.696652876900573	0.06430890227215123
1.6973715980460122	0.0643005721949922
1.6980903410273427	0.06429224997941849
1.698809105420901	0.06428393562147042
1.6995278908041844	0.06427562911716887
1.7002466967558267	0.06426733046251588
1.7009655228556015	0.06425903965349558
1.7016843686844445	0.06425075668607247
1.7024032338244022	0.06424248155619382
1.7031221178587	0.06423421425978652
1.703841020371682	0.0642259547927615
1.7045599409488361	0.06421770315100976
1.7052788791767992	0.0642094593304055
1.7059978346433502	0.06420122332680325
1.7067168069374	0.06419299513604193
1.7074357956490014	0.0641847747539411
1.7081548003693592	0.06417656217630303
1.7088738206908072	0.064168357398912
1.7095928562068174	0.06416016041753587
1.7103119065120076	0.06415197122792426
1.7110309712021283	0.06414378982580991
1.7117500498740736	0.06413561620690832
1.7124691421258609	0.0641274503669179
1.7131882475566733	0.0641192923015195
1.7139073657667996	0.0641111420063787
1.7146264963576756	0.06410299947714232
1.715345638931886	0.06409486470944185
1.7160647930931243	0.064086737698892
1.716783958446254	0.06407861844109049
1.7175031345972367	0.06407050693161911
1.7182223211531882	0.06406240316604324
1.7189415177223568	0.064054307139912
1.7196607239141033	0.06404621884875866
1.720379939338957	0.06403813828810001
1.7210991636085384	0.06403006545343759
1.7218183963356317	0.06402200034025655
1.7225376371341294	0.06401394294402646
1.723256885619062	0.06400589326020154
1.7239761414065953	0.06399785128422014
1.7246954041140024	0.06398981701150586
1.725414673359715	0.06398179043746567
1.7261339487632674	0.0639737715574925
1.7268532299453245	0.06396576036696382
1.7275725165276805	0.06395775686124175
1.7282918081332599	0.06394976103567347
1.7290111043861054	0.06394177288559162
1.7297304049113784	0.06393379240631399
1.7304497093353806	0.063925819593143
1.7311690172855143	0.06391785444136734
1.7318883283903166	0.06390989694626127
1.732607642279449	0.0639019471030831
1.7333269585836764	0.06389400490707942
1.7340462769349052	0.0638860703534799
1.734765596966144	0.06387814343750137
1.7354849183115162	0.06387022415434708
1.7362042406062843	0.06386231249920511
1.7369235634868045	0.0638544084672505
1.7376428865905675	0.06384651205364396
1.7383622095561586	0.06383862325353297
1.7390815320232926	0.06383074206205114
1.7398008536327991	0.06382286847431833
1.7405201740265992	0.06381500248544136
1.7412394928477481	0.06380714409051363
1.7419588097404124	0.06379929328461487
1.7426781243498448	0.06379145006281167
1.7433974363224294	0.06378361442015844
1.7441167453056525	0.06377578635169506
1.7448360509481131	0.0637679658524498
1.7455553528994923	0.06376015291743742
1.7462746508106153	0.0637523475416596
1.7469939443333793	0.0637445497201064
1.7477132331208063	0.06373675944775403
1.7484325168270047	0.06372897671956758
1.7491517951071966	0.06372120153049814
1.7498710676176992	0.0637134338754855
1.750590334015936	0.06370567374945708
1.751309593960427	0.06369792114732781
1.7520288471107868	0.06369017606400054
1.75274809312773	0.06368243849436635
1.7534673316730605	0.06367470843330438
1.7541865624097024	0.0636669858756814
1.754905785001643	0.06365927081635318
1.7556249991139785	0.06365156325016297
1.7563442044128983	0.06364386317194295
1.75706340056568	0.06363617057651362
1.7577825872406885	0.06362848545868435
1.7585017641073835	0.06362080781325243
1.7592209308363183	0.06361313763500413
1.7599400870991124	0.0636054749187151
1.7606592325685002	0.0635978196591487
1.761378366918278	0.06359017185105854
1.762097489823339	0.06358253148918586
1.76281660095965	0.06357489856826222
1.763535700004274	0.06356727308300786
1.7642547866353393	0.06355965502813166
1.7649738605320655	0.06355204439833316
1.765692921374753	0.06354444118829995
1.7664119688447613	0.06353684539270979
1.7671310026245384	0.06352925700623029
1.7678500223976246	0.06352167602351758
1.7685690278486008	0.06351410243921889
1.769288018663145	0.06350653624797024
1.7700069945280066	0.0634989774443974
1.7707259551309973	0.06349142602311707
1.7714449001609953	0.06348388197873499
1.7721638293079598	0.06347634530584766
1.772882742262918	0.06346881599904082
1.7736016387179392	0.06346129405289158
1.7743205183661854	0.06345377946196665
1.7750393809018732	0.06344627222082325
1.7757582260202873	0.06343877232400849
1.7764770534177525	0.06343127976606128
1.777195862791688	0.06342379454150977
1.7779146538405384	0.063416316644874
1.7786334262638304	0.06340884607066335
1.7793521797621306	0.06340138281337956
1.7800709140370752	0.06339392686751404
1.780789628791353	0.06338647822754923
1.7815083237286868	0.06337903688795934
1.7822269985538781	0.06337160284320922
1.78294565297276	0.06336417608775478
1.7836642866922223	0.06335675661604302
1.7843828994202031	0.06334934442251294
1.7851014908656875	0.06334193950159397
1.7858200607386991	0.06333454184770776
1.7865386087503095	0.06332715145526722
1.7872571346126425	0.06331976831867618
1.787975638038842	0.06331239243233154
1.7886941187431162	0.0633050237906202
1.7894125764407027	0.06329766238792188
1.7901310108478574	0.06329030821860854
1.7908494216819164	0.06328296127704261
1.7915678086611944	0.06327562155758008
1.7922861715050964	0.06326828905456769
1.7930045099340166	0.06326096376234501
1.7937228236694034	0.0632536456752437
1.794441112433722	0.06324633478758754
1.795159375950472	0.06323903109369249
1.7958776139441892	0.06323173458786713
1.79659582614041	0.06322444526441248
1.7973140122657185	0.06321716311762188
1.7980321720477106	0.0632098881417812
1.7987503052149925	0.06320262033116959
1.7994684114972244	0.06319535968005777
1.8001864906250513	0.06318810618271008
1.8009045423301429	0.06318085983338319
1.8016225663452015	0.06317362062632764
1.8023405624039195	0.06316638855578532
1.8030585302410227	0.06315916361599251
1.8037764695922311	0.06315194580117786
1.804494380194289	0.06314473510556362
1.8052122617849369	0.0631375315233644
1.8059301141029283	0.06313033504878918
1.8066479368880268	0.06312314567603941
1.8073657298809958	0.06311596339931065
1.808083492823595	0.06310878821279117
1.8088012254585952	0.0631016201106631
1.8095189275297634	0.06309445908710216
1.810236598781862	0.06308730513627796
1.8109542389606494	0.0630801582523531
1.8116718478128897	0.06307301842948458
1.812389425086332	0.06306588566182277
1.8131069705297185	0.06305875994351225
1.8138244838927782	0.06305164126869174
1.8145419649262458	0.06304452963149298
1.8152594133818107	0.06303742502604302
1.815976829012192	0.06303032744646184
1.8166942115710571	0.06302323688686452
1.8174115608130836	0.06301615334135961
1.8181288764939063	0.06300907680405074
1.8188461583701558	0.06300200726903503
1.8195634061994308	0.0629949447304052
1.820280619740325	0.06298788918224665
1.8209977987523933	0.06298084061864073
1.8217149429961617	0.06297379903366317
1.8224320522331414	0.06296676442138371
1.8231491262258064	0.06295973677586722
1.8238661647375924	0.06295271609117362
1.8245831675329225	0.06294570236135669
1.8253001343771633	0.06293869558046591
1.8260170650366645	0.06293169574254545
1.8267339592787315	0.06292470284163411
1.8274508168716344	0.06291771687176617
1.8281676375845854	0.06291073782697085
1.8288844211877948	0.06290376570127204
1.8296011674523793	0.06289680048868965
1.830317876150445	0.06288984218323809
1.8310345470550482	0.0628828907789272
1.8317511799401711	0.06287594626976299
1.8324677745807885	0.06286900864974548
1.8331843307527909	0.06286207791287088
1.8339008482330243	0.06285515405313115
1.834617326799276	0.06284823706451405
1.8353337662302946	0.06284132694100132
1.8360501663057474	0.06283442367657209
1.8367665268062632	0.06282752726520041
1.8374828475133869	0.06282063770085651
1.8381991282096197	0.06281375497750623
1.8389153686783846	0.06280687908911156
1.8396315687040543	0.06280001002962916
1.840347728071926	0.06279314779301307
1.8410638465682145	0.06278629237321327
1.8417799239800814	0.06277944376417527
1.84249596009561	0.06277260195984066
1.8432119547038015	0.06276576695414758
1.843927907594597	0.06275893874103028
1.8446438185588372	0.0627521173144193
1.8453596873883071	0.06274530266824166
1.8460755138756875	0.06273849479642009
1.8467912978145988	0.06273169369287476
1.8475070389995645	0.06272489935152127
1.8482227372260216	0.06271811176627254
1.8489383922903158	0.06271133093103794
1.8496540039897174	0.06270455683972302
1.8503695721223803	0.0626977894862305
1.8510850964873926	0.0626910288644597
1.8518005768847379	0.06268427496830617
1.852516013115293	0.06267752779166318
1.8532314049808511	0.06267078732842016
1.8539467522840944	0.06266405357246391
1.8546620548286077	0.0626573265176778
1.855377312418878	0.06265060615794228
1.856092524860267	0.06264389248713545
1.85680769195906	0.06263718549913175
1.8575228135224104	0.06263048518780276
1.8582378893583673	0.06262379154701797
1.858952919275873	0.06261710457064346
1.8596679030847536	0.06261042425254242
1.8603828405957061	0.06260375058657663
1.861097731620334	0.06259708356660358
1.8618125759711048	0.06259042318647927
1.862527373461371	0.06258376944005688
1.8632421239053576	0.06257712232118708
1.8639568271181746	0.06257048182371795
1.864671482915798	0.06256384794149542
1.865386091115079	0.06255722066836306
1.8661006515337417	0.06255059999816147
1.8668151639903663	0.06254398592473041
1.867529628304416	0.06253737844190606
1.8682440442962107	0.062530777543523
1.8689584117869342	0.06252418322341328
1.8696727305986391	0.06251759547540779
1.8703870005542165	0.06251101429333425
1.8711012214774465	0.06250443967101911
1.8718153931929442	0.06249787160228616
1.872529515526178	0.06249131008095813
1.873243588303482	0.06248475510085514
1.8739576113520282	0.06247820665579636
1.8746715844998487	0.06247166473959805
1.8753855075758121	0.06246512934607561
1.8760993804096473	0.06245860046904191
1.8768132028319036	0.06245207810230904
1.8775269746740015	0.062445562239686815
1.8782406957681754	0.062439052874983726
1.8789543659475112	0.062432550002006634
1.879667985045934	0.062426053614561036
1.8803815528981906	0.06241956370645066
1.8810950693398722	0.06241308027147823
1.881808534207397	0.06240660330344475
1.882521947338016	0.062400132796149775
1.8832353085697977	0.06239366874339213
1.8839486177416451	0.062387211138968925
1.8846618746932846	0.062380759976676026
1.8853750792652622	0.062374315250307955
1.88608823129894	0.062367876953658974
1.8868013306365066	0.06236144508052113
1.8875143771209661	0.0623550196246859
1.8882273705961268	0.062348600579943715
1.8889403109066274	0.06234218794008401
1.8896531978979059	0.06233578169889538
1.890366031416197	0.062329381850165476
1.8910788113085768	0.0623229883876806
1.8917915374228995	0.06231660130522668
1.8925042096078233	0.06231022059658915
1.8932168277128276	0.06230384625555175
1.893929391588178	0.062297478275898106
1.8946419010849427	0.06229111665141113
1.8953543560549706	0.062284761375873174
1.8960667563509288	0.062278412443065784
1.8967791018262692	0.062272069846769675
1.8974913923352295	0.06226573358076526
1.8982036277328391	0.062259403638832825
1.898915807874915	0.06225308001475153
1.8996279326180603	0.06224676270230057
1.9003400018196557	0.062240451695258645
1.901052015337877	0.06223414698740351
1.9017639730316676	0.06222784857251371
1.9024758747607529	0.06222155644436642
1.903187720385634	0.06221527059673927
1.9038995097675824	0.06220899102340932
1.904611242768655	0.06220271771815351
1.905322919251664	0.062196450674748556
1.906034539080201	0.06219018988697134
1.9067461021186118	0.062183935348598486
1.9074576082320338	0.062177687053406046
1.9081690572863357	0.06217144499517094
1.9088804491481597	0.06216520916766986
1.9095917836849186	0.06215897956467911
1.9103030607647662	0.06215275617997529
1.9110142802566288	0.062146539007335536
1.9117254420301621	0.06214032804053658
1.912436545955814	0.06213412327335528
1.913147591904725	0.06212792469956956
1.9138585797488379	0.062121732312956604
1.9145695093608253	0.06211554610729421
1.9152803806140852	0.06210936607636094
1.9159911933827851	0.06210319221393479
1.9167019475418152	0.06209702451379527
1.9174126429668144	0.06209086296972137
1.918123279534157	0.062084707575492525
1.9188338571209476	0.06207855832488952
1.9195443756050192	0.06207241521169335
1.9202548348649686	0.062066278229684094
1.9209652347800839	0.062060147372644696
1.9216755752304062	0.06205402263435686
1.9223858560966782	0.062047904008604646
1.9230960772603904	0.062041791489171064
1.9238062386037524	0.062035685069840266
1.9245163400096799	0.06202958474439795
1.9252263813618211	0.06202349050663017
1.925936362544536	0.06201740235032296
1.9266462834429032	0.06201132026926416
1.9273561439427023	0.062005244257242124
1.9280659439304404	0.061999174308046016
1.9287756832933225	0.06199311041546615
1.929485361919271	0.061987052573293296
1.930194979696902	0.06198100077531979
1.9309045365155413	0.06197495501533836
1.9316140322652238	0.0619689152871432
1.9323234668366724	0.06196288158452906
1.9330328401213084	0.06195685390129241
1.9337421520112685	0.061950832231230386
1.934451402399358	0.06194481656814169
1.9351605911790921	0.06193880690582545
1.9358697182446671	0.061932803238082625
1.9365787834909816	0.0619268055587151
1.9372877868136038	0.06192081386152635
1.9379967281087964	0.06191482814032051
1.9387056072735136	0.061908848388903634
1.9394144242053744	0.0619028746010827
1.940123178802682	0.061896906770666386
1.9408318709644359	0.06189094489146432
1.941540500590285	0.06188498895728775
1.9422490675805644	0.06187903896194969
1.9429575718362855	0.06187309489926434
1.9436660132591241	0.06186715676304715
1.9443743917514247	0.06186122454711569
1.9450827072161982	0.061855298245288445
1.9457909595571377	0.06184937785138544
1.9464991486785597	0.0618434633592292
1.9472072744854856	0.06183755476264314
1.94791533688357	0.06183165205545221
1.9486233357791296	0.061825755231483495
1.9493312710791433	0.06181986428456568
1.9500391426912267	0.061813979208529164
1.9507469505236885	0.06180809999720517
1.9514546944854243	0.0618022266444289
1.9521623744860381	0.06179635914403504
1.9528699904357487	0.06179049748986136
1.9535775422454227	0.06178464167574728
1.954285029826567	0.0617787916955342
1.9549924530913472	0.061772947543064935
1.9556998119525575	0.0617671092121845
1.9564071063236181	0.06176127669674017
1.9571143361185928	0.0617554499905807
1.957821501252187	0.06174962908755737
1.95852860163973	0.06174381398152337
1.9592356371971755	0.06173800466633318
1.9599426078411306	0.06173220113584409
1.9606495134887898	0.061726403383915884
1.9613563540580026	0.061720611404409355
1.9620631294672322	0.06171482519118801
1.9627698396355542	0.061709044738118154
1.9634764844826738	0.06170327003906716
1.9641830639289204	0.06169750108790502
1.964889577895208	0.061691737878504495
1.9655960263030998	0.061685980404739646
1.9663024090747485	0.06168022866048794
1.9670087261329225	0.06167448263962823
1.967714977401003	0.06166874233604185
1.9684211628029689	0.061663007743613045
1.9691272822634134	0.06165727885622781
1.9698333357075157	0.061651555667774915
1.9705393230610868	0.06164583817214509
1.9712452442504966	0.061640126363232205
1.971951099202744	0.061634420234932076
1.972656887845408	0.06162871978114302
1.973362610106667	0.06162302499576613
1.9740682659152826	0.061617335872704786
1.97477385520062	0.06161165240586482
1.9754793778926178	0.061605974589155156
1.9761848339218164	0.06160030241648651
1.9768902232193242	0.06159463588177307
1.9775955457168428	0.061588974978930996
1.9783008013466614	0.06158331970187941
1.9790059900416235	0.061577670044540275
1.9797111117351778	0.061572026000837686
1.9804161663613296	0.06156638756469869
1.9811211538546747	0.061560754730053395
1.9818260741503582	0.06155512749083457
1.9825309271841174	0.061549505840977264
1.9832357128922504	0.06154388977441953
1.9839404312116058	0.061538279285103026
1.9846450820796309	0.06153267436697095
1.985349665434291	0.0615270750139706
1.986054181214166	0.0615214812200511
1.9867586293583563	0.06151589297916467
1.9874630098065298	0.06151031028526697
1.988167322498909	0.06150473313231659
1.9888715673762838	0.061499161514274286
1.9895757443799709	0.06149359542510455
1.9902798534518633	0.06148803485877465
1.9909838945343852	0.06148247980925455
1.991687867570532	0.06147693027051722
1.9923917725037998	0.061471386236539936
1.9930956092782814	0.06146584770130102
1.9937993778385745	0.06146031465878339
1.9945030781298208	0.06145478710297239
1.9952067100977189	0.06144926502785689
1.9959102736884926	0.06144374842742804
1.9966137688488903	0.061438237295681646
1.997317195526213	0.06143273162661493
1.9980205536682807	0.06142723141422978
1.9987238432234438	0.06142173665253052
1.9994270641405871	0.06141624733552477
2.000130216369115	0.06141076345722385
2.0008332998589515	0.06140528501164123
2.0015363145605547	0.06139981199279509
2.00223926042491	0.061394344394705515
2.0029421374034926	0.06138888221139737
2.0036449454483205	0.06138342543689757
2.0043476845119184	0.061377974065236734
2.0050503545473295	0.06137252809044962
2.0057529555081004	0.061367087506573374
2.0064554873482994	0.06136165230764852
2.0071579500224965	0.06135622248771988
2.007860343485769	0.06135079804083482
2.0085626676936985	0.06134537896104471
2.0092649226023673	0.06133996524240424
2.009967108168383	0.06133455687897109
2.0106692243488165	0.06132915386480728
2.011371271101263	0.06132375619397772
2.0120732483838144	0.061318363860550826
2.0127751561550333	0.06131297685859923
2.0134769943740065	0.061307595182198145
2.014178763000293	0.06130221882542705
2.0148804619939376	0.06129684778236904
2.015582091315508	0.06129148204710992
2.0162836509260096	0.06128612161374038
2.016985140786977	0.061280766476353714
2.0176865608603847	0.061275416629047674
2.0183879111087264	0.06127007206592313
2.019089191494963	0.0612647327810841
2.019790401982521	0.06125939876863985
2.020491542535325	0.06125407002270175
2.021192613117752	0.061248746537386364
2.0218936136946697	0.061243428306812384
2.0225945442314073	0.06123811532510374
2.0232954046937706	0.061232807586386925
2.0239961950480323	0.06122750508479274
2.024696915260923	0.061222207814456295
2.0253975652996425	0.06121691576951566
2.02609814513187	0.061211628944112556
2.0267986547257273	0.06120634733239384
2.0274990940497837	0.06120107092850922
2.028199463073105	0.06119579972661182
2.028899761765177	0.0611905337208599
2.02959999009596	0.061185272905414805
2.0303001480358778	0.06118001727444162
2.0310002355557657	0.061174766822109955
2.031700252626946	0.06116952154259311
2.0324001992211733	0.06116428143006801
2.0331000753106774	0.06115904647871559
2.0337998808680635	0.06115381668272167
2.0344996158664688	0.0611485920362746
2.035199280279407	0.06114337253356745
2.0358988740808566	0.0611381581687977
2.0365983972452364	0.061132948936165846
2.03729784974739	0.06112774482987763
2.037997231562613	0.06112254584414187
2.0386965426666204	0.06111735197317142
2.039395783035565	0.06111216321118417
2.040094952646034	0.061106979552401235
2.040794051475031	0.061101800991047645
2.041493079500013	0.06109662752135309
2.042192036698818	0.06109145913755136
2.042890923049753	0.06108629583387994
2.0435897385315287	0.06108113760458102
2.0442884831232764	0.061075984443900486
2.044987156804543	0.0610708363460886
2.0456857595552984	0.06106569330539967
2.046384291355937	0.061060555316091863
2.0470827521872446	0.06105542237242848
2.047781142030445	0.06105029446867618
2.048479460867155	0.06104517159910643
2.049177708679415	0.06104005375799428
2.0498758854496657	0.06103494093961949
2.050573991160753	0.061029833138265654
2.0512720257959445	0.061024730348221146
2.0519699893388856	0.06101963256377849
2.0526678817736284	0.06101453977923419
2.05336570308465	0.06100945198888931
2.054063453256799	0.06100436918704908
2.0547611322753405	0.06099929136802301
2.055458740125924	0.0609942185261252
2.0561562767945922	0.06098915065567379
2.0568537422677817	0.060984087750991275
2.0575511365323385	0.0609790298064048
2.0582484595754655	0.06097397681624547
2.0589457113847773	0.06096892877484964
2.0596428919482723	0.06096388567655639
2.060340001254333	0.06095884751571057
2.0610370392917186	0.06095381428666106
2.061734006049568	0.06094878598376152
2.062430901517415	0.060943762601369425
2.0631277256851646	0.06093874413384652
2.063824478543102	0.06093373057555979
2.0645211600818762	0.06092872192088043
2.065217770292531	0.060923718164183384
2.0659143091664625	0.06091871929984923
2.066610776695453	0.060913725322262066
2.0673071728716548	0.060908736225810674
2.068003497687577	0.0609037520048887
2.0686997511360956	0.06089877265389471
2.069395933210476	0.060893798167230326
2.0700920439043182	0.060888828539302865
2.070788083211597	0.06088386376452357
2.0714840511266677	0.06087890383730888
2.0721799476441927	0.060873948752079035
2.0728757727592426	0.060868998503259636
2.073571526467225	0.06086405308528061
2.074267208763915	0.06085911249257543
2.0749628196454237	0.060854176719583576
2.075658359108216	0.06084924576074872
2.0763538271491195	0.06084431961051853
2.077049223765301	0.06083939826334596
2.0777445489542856	0.060834481713688646
2.0784398027139424	0.06082956995600788
2.0791349850424683	0.06082466298477076
2.079830095938425	0.06081976079444843
2.080525135400708	0.06081486337951667
2.081220103428552	0.06080997073445616
2.0819150000215343	0.060805082853752065
2.0826098251795693	0.060800199731894385
2.083304578902902	0.060795321363377404
2.0839992611921168	0.06079044774270082
2.084693872048142	0.06078557886436823
2.0853884114722137	0.06078071472288837
2.0860828794659203	0.060775855312774865
2.086777276031175	0.0607710006285453
2.0874716011702024	0.060766150664723025
2.088165854885579	0.06076130541583554
2.0888600371801855	0.06075646487641509
2.089554148057242	0.06075162904099824
2.090248187520282	0.06074679790412748
2.090942155573164	0.06074197146034851
2.0916360522200583	0.06073714970421365
2.0923298774654566	0.060732332630278454
2.093023631314168	0.06072752023310369
2.0937173137713287	0.0607227125072551
2.094410924842358	0.06071790944730378
2.095104464533029	0.06071311104782412
2.0957979328493863	0.06070831730339651
2.0964913297978134	0.0607035282086061
2.0971846553849858	0.06069874375804219
2.0978779096178948	0.06069396394629953
2.0985710925038314	0.06068918876797722
2.099264204050399	0.060684418217679836
2.0999572442654895	0.060679652290016234
2.100650213157308	0.060674890979600556
2.1013431107343608	0.060670134281050926
2.1020359370054424	0.06066538218899165
2.1027286919796535	0.06066063469805095
2.1034213756663958	0.060655891802862176
2.1041139880753543	0.0606511534980634
2.104806529216522	0.060646419778297836
2.1054989991001554	0.06064169063821391
2.106191397736843	0.06063696607246373
2.1068837251374277	0.060632246075706026
2.1075759813130506	0.060627530642602886
2.1082681662751592	0.06062281976782234
2.1089602800354488	0.06061811344603673
2.1096523226059416	0.06061341167192342
2.1103442939989114	0.060608714440165
2.1110361942269273	0.060604021745448905
2.1117280233028466	0.06059933358246708
2.112419781239764	0.06059464994591737
2.1131114680511174	0.0605899708305013
2.113803083750566	0.0605852962309265
2.1144946283520754	0.060580626141904806
2.1151861018698654	0.06057596055815315
2.115877504318446	0.06057129947439396
2.116568835712591	0.06056664288535396
2.1172600960673384	0.06056199078576498
2.117951285397999	0.060557343170364764
2.1186424037201625	0.06055270003389423
2.1193334510496644	0.06054806137110137
2.120024427402617	0.06054342717673742
2.120715332795412	0.06053879744555921
2.1214061672446616	0.06053417217232926
2.1220969307672815	0.06052955135181437
2.1227876233804217	0.06052493497878613
2.123478245101502	0.06052032304802185
2.1241687959481936	0.06051571555430371
2.124859275938435	0.06051111249241876
2.125549685090416	0.060506513857158384
2.1262400234225636	0.060501919643320703
2.126930290953582	0.06049732984570721
2.1276204877024014	0.06049274445912554
2.1283106136882384	0.06048816347838741
2.1290006689305088	0.060483586898310605
2.12969065344893	0.06047901471371713
2.130380567263408	0.06047444691943493
2.131070410394161	0.06046988351029572
2.131760182861588	0.06046532448113779
2.132449884686365	0.06046076982680319
2.133139515889414	0.06045621954213968
2.1338290764918693	0.060451673622000233
2.1345185665151445	0.06044713206124258
2.135207985980839	0.060442594854729866
2.135897334910835	0.060438061997329914
2.1365866133272453	0.060433533483915315
2.1372758212523806	0.060429009309365136
2.1379649587088236	0.06042448946856249
2.1386540257193714	0.06041997395639533
2.1393430223070613	0.06041546276775759
2.1400319484951487	0.06041095589754734
2.1407208043071275	0.06040645334066898
2.141409589766715	0.060401955092030585
2.1420983048978606	0.060397461146546524
2.1427869497247154	0.06039297149913606
2.143475524271695	0.06038848614472284
2.144164028563402	0.06038400507823654
2.1448524626246837	0.0603795282946112
2.1455408264805875	0.06037505578878689
2.146229120156393	0.060370587555707726
2.1469173436776017	0.060366123590324144
2.1476054970699265	0.06036166388759046
2.148293580359292	0.060357208442467086
2.1489815935718477	0.06035275724991914
2.1496695367339385	0.06034831030491748
2.1503574098721514	0.06034386760243674
2.1510452130132593	0.060339429137458156
2.1517329461842496	0.060334994904967514
2.152420609412334	0.060330564899955474
2.1531082027249053	0.06032613911741899
2.1537957261496072	0.060321717552357976
2.1544831797142368	0.06031730019978013
2.1551705634468097	0.06031288705469674
2.1558578773756074	0.06030847811212406
2.156545121529021	0.06030407336708454
2.1572322959357004	0.06029967281460495
2.1579194006244764	0.06029527644971731
2.1586064356243795	0.06029088426746
2.1592934009646516	0.06028649626287502
2.1599802966747164	0.06028211243101017
2.1606671227842096	0.06027773276691853
2.1613538793229417	0.06027335726565809
2.162040566320928	0.060268985922292434
2.1627271838083884	0.06026461873188972
2.1634137318157194	0.06026025568952354
2.1641002103734936	0.060255896790273655
2.164786619512516	0.0602515420292232
2.1654729592637385	0.06024719140146196
2.166159229658327	0.06024284490208373
2.1668454307276304	0.06023850252618871
2.1675315625031617	0.06023416426888169
2.168217625016643	0.060229830125272645
2.1689036182999732	0.06022550009047642
2.169589542385229	0.06022117415961376
2.170275397304665	0.060216852327810405
2.170961183090741	0.06021253459019656
2.1716468997760616	0.060208220941908794
2.1723325473934207	0.06020391137808806
2.1730181259758083	0.06019960589388097
2.173703635556368	0.060195304484438855
2.174389076168427	0.0601910071449186
2.1750744478454918	0.06018671387048233
2.1757597506212334	0.06018242465629703
2.1764449845295037	0.060178139497535296
2.1771301496043156	0.060173858389374696
2.177815245879851	0.06016958132699828
2.1785002733904815	0.06016530830559352
2.1791852321707283	0.0601610393203544
2.1798701222552808	0.06015677436647884
2.180554943679007	0.06015251343917072
2.18123969647692	0.060148256533639095
2.181924380684214	0.060144003645097636
2.182608996336242	0.06013975476876602
2.183293543468514	0.06013550989986855
2.183978022116716	0.060131269033635276
2.18466243231667	0.06012703216530078
2.1853467741043886	0.060122799290105076
2.1860310475160243	0.060118570403294144
2.1867152525878693	0.06011434550011815
2.1873993893564028	0.060110124575832986
2.1880834578582666	0.060105907625699825
2.1887674581302035	0.06010169464498488
2.1894513902091757	0.06009748562895935
2.190135254132256	0.060093280572900004
2.190819049936684	0.060089079472088754
2.191502777659848	0.060084882321813006
2.192186437339282	0.06008068911736464
2.192870029012684	0.0600764998540413
2.193553552717872	0.06007231452714554
2.19423700849283	0.06006813313198626
2.194920396375704	0.060063955663875276
2.1956037164047495	0.060059782118132184
2.196286968618388	0.060055612490079624
2.1969701530551893	0.060051446775047465
2.197653269753844	0.06004728496836879
2.198336318753214	0.06004312706538335
2.1990193000922678	0.06003897306143576
2.1997022138101556	0.06003482295187504
2.2003850599461074	0.06003067673205704
2.2010678385395583	0.060026534397340875
2.201750549630035	0.060022395943092686
2.2024331932572165	0.06001826136468287
2.2031157694609176	0.06001413065748683
2.203798278281072	0.06001000381688616
2.204480719757782	0.06000588083826616
2.205163093931248	0.06000176171701887
2.2058454008418096	0.05999764644854077
2.206527640529949	0.05999353502823373
2.207209813036272	0.05998942745150458
2.2078919184015255	0.05998532371376552
2.2085739566665468	0.05998122381043462
2.2092559278723427	0.059977127736934
2.2099378320600382	0.0599730354886914
2.210619669270864	0.059968947061140074
2.2113014395461783	0.05996486244971883
2.211983142927522	0.059960781649869836
2.2126647794564582	0.059956704657043655
2.2133463491747425	0.05995263146669251
2.214027852124253	0.059948562074276075
2.2147092883469437	0.059944496475258485
2.2153906578849325	0.059940434665109635
2.2160719607804378	0.05993637663930375
2.216753197075788	0.059932322393321406
2.2174343668134475	0.059928271922647075
2.21811547003599	0.05992422522277078
2.2187965067860933	0.05992018228918896
2.219477477106572	0.05991614311740155
2.220158381040333	0.05991210770291449
2.220839218630414	0.05990807604123887
2.2215199899199494	0.05990404812789133
2.2222006949522135	0.059900023958392654
2.222881333770561	0.05989600352826982
2.223561906418452	0.05989198683305489
2.224242412939486	0.05988797386828457
2.224922853377359	0.05988396462950084
2.225603227775882	0.059879959112251434
2.226283536178929	0.05987595731208854
2.2269637786305427	0.05987195922457033
2.227643955174846	0.05986796484525933
2.2283240658560444	0.0598639741697237
2.2290041107184724	0.05985998719353703
2.2296840898065753	0.05985600391227709
2.2303640031648695	0.05985202432152808
2.231043850838	0.05984804841687829
2.2317236328707017	0.05984407619392205
2.2324033493077944	0.05984010764825852
2.2330830001942363	0.059836142775491694
2.233762585575046	0.059832181571230894
2.234442105495373	0.05982822403109098
2.2351215600004104	0.059824270150691986
2.2358009491355273	0.05982031992565804
2.2364802729461095	0.059816373351619795
2.237159531477691	0.05981243042421277
2.237838724775862	0.05980849113907639
2.2385178528863454	0.05980455549185719
2.239196915854911	0.05980062347820549
2.239875913727456	0.059796695093776976
2.240554846549973	0.059792770334232505
2.24123371436851	0.05978884919523871
2.241912517229228	0.05978493167246642
2.242591255178369	0.059781017761592475
2.24326992826227	0.059777107458298125
2.243948536527366	0.059773200758269994
2.2446270800201407	0.05976929765720013
2.2453055587871993	0.05976539815078563
2.2459839728752153	0.059761502234728314
2.2466623223309705	0.059757609904735005
2.2473406072012905	0.059753721156518856
2.2480188275331154	0.05974983598579707
2.2486969833734576	0.059745954388292076
2.2493750747694063	0.05974207635973162
2.2500531017681533	0.05973820189584851
2.250731064416935	0.05973433099238077
2.251408962763097	0.05973046364507143
2.2520867968540412	0.05972659984966894
2.252764566737291	0.059722739601925916
2.2534422724603886	0.05971888289760102
2.2541199140709884	0.059715029732458465
2.2547974916168214	0.05971118010226565
2.2554750051456827	0.05970733400279737
2.2561524547054264	0.05970349142983192
2.2568298403440474	0.05969965237915299
2.2575071621095293	0.059695816846549316
2.2581844200499877	0.05969198482781565
2.2588616142135662	0.05968815631875107
2.2595387446485264	0.05968433131515975
2.260215811403181	0.05968050981285059
2.2608928145258798	0.059676691807638356
2.2615697540651043	0.05967287729534218
2.2622466300693507	0.059669066271787335
2.2629234425872347	0.05966525873280282
2.2636001916673796	0.05966145467422365
2.2642768773585287	0.05965765409188931
2.264953499709449	0.059653856981645
2.265630058769012	0.059650063339340455
2.2663065545861376	0.0596462731608305
2.266982987209802	0.05964248644197543
2.267659356689061	0.059638703178639466
2.268335663073019	0.05963492336669371
2.2690119064108516	0.05963114700201297
2.269688086751788	0.0596273740804773
2.270364204145146	0.05962360459797218
2.27104025864025	0.05961983855038791
2.2717162502865524	0.059616075933619304
2.2723921791335115	0.05961231674356753
2.2730680452306573	0.05960856097613757
2.2737438486276007	0.05960480862723976
2.274419589374003	0.0596010596927893
2.2750952675195393	0.0595973141687077
2.275770883114002	0.05959357205091943
2.2764464362072148	0.05958983333535514
2.2771219268490484	0.05958609801795076
2.2777973550894344	0.05958236609464658
2.278472720978359	0.05957863756138802
2.27914802456586	0.059574912414126206
2.2798232659020408	0.05957119064881587
2.28049844503704	0.0595674722614182
2.2811735620210656	0.05956375724789808
2.281848616904349	0.059560045604226834
2.282523609737204	0.0595563373263791
2.283198540569968	0.05955263241033633
2.283873409453049	0.059548930852083876
2.2845482164368978	0.05954523264761152
2.285222961572009	0.059541537792915135
2.285897644908917	0.059537846283995416
2.2865722664982338	0.059534158116857125
2.2872468263905774	0.059530473287511466
2.287921324636646	0.059526791791973184
2.2885957612871684	0.05952311362626252
2.2892701363929224	0.05951943878640481
2.289944450004713	0.05951576726843082
2.2906187021734232	0.05951209906837526
2.291292892949943	0.05950843418227816
2.2919670223852404	0.05950477260618452
2.2926410905303034	0.05950111433614487
2.293315097436162	0.05949745936821352
2.2939890431538936	0.059493807698450564
2.294662927734631	0.05949015932292089
2.2953367512294953	0.059486514237694535
2.2960105136897146	0.05948287243884557
2.2966842151665077	0.05947923392245384
2.297357855711168	0.059475598684603656
2.298031435374982	0.0594719667213856
2.2987049542093323	0.059468338028892016
2.2993784122655887	0.05946471260322321
2.300051809595172	0.05946109044048379
2.300725146249537	0.05945747153678227
2.3013984222801946	0.05945385588823222
2.302071637738678	0.059450243490952855
2.3027447926765308	0.05944663434106831
2.3034178871453794	0.05944302843470673
2.3040909211968477	0.05943942576800149
2.304763894882584	0.05943582633709151
2.3054368082543157	0.0594322301381193
2.3061096613637493	0.0594286371672335
2.3067824542626574	0.05942504742058744
2.30745518700283	0.059421460894338356
2.3081278596361057	0.05941787758464902
2.308800472214318	0.05941429748768746
2.309473024789362	0.05941072059962578
2.3101455174131447	0.05940714691664121
2.310817950137619	0.05940357643491617
2.3114903230147337	0.059400009150637395
2.312162636096509	0.05939644505999726
2.312834889434965	0.059392884159191334
2.313507083082139	0.05938932644442227
2.314179217090119	0.05938577191189594
2.3148512915110118	0.05938222055782293
2.3155233063969356	0.05937867237842048
2.3161952618000528	0.05937512736990814
2.3168671577725353	0.059371585528512155
2.31753899436659	0.059368046850463374
2.318210771634448	0.05936451133199611
2.3188824896283506	0.05936097896935048
2.319554148400566	0.05935744975877183
2.320225748003388	0.05935392369650984
2.320897288489138	0.05935040077881857
2.321568769910164	0.05934688100195682
2.3222401923187963	0.05934336436218972
2.322911555767434	0.059339850855784894
2.3235828603084645	0.05933634047901688
2.324254105994302	0.059332833228163455
2.324925292877392	0.05932932909950731
2.325596421010195	0.05932582808933683
2.326267490445169	0.059322330193944985
2.3269385012348223	0.05931883540962857
2.3276094534316263	0.05931534373268981
2.32828034708815	0.05931185515943558
2.32895118225692	0.059308369686177365
2.3296219589904807	0.059304887309232134
2.3302926773414443	0.05930140802491975
2.330963337362344	0.05929793182956771
2.3316339391058176	0.05929445871950568
2.332304482624481	0.05929098869106853
2.332974967970954	0.05928752174059697
2.333645395197891	0.05928405786443536
2.3343157643579593	0.05928059705893332
2.3349860755038225	0.05927713932044477
2.3356563286881515	0.05927368464532903
2.3363265239636495	0.05927023302994923
2.3369966613830417	0.05926678447067335
2.337666740999026	0.05926333896387495
2.3383367628643463	0.05925989650593175
2.339006727031727	0.05925645709322545
2.3396766335539154	0.059253020722143265
2.34034648248369	0.05924958738907704
2.341016273873825	0.05924615709042308
2.341686007777061	0.059242729822582225
2.3423556842462085	0.059239305581960645
2.3430253033340667	0.059235884364967836
2.3436948650934295	0.05923246616801924
2.3443643695771006	0.05922905098753488
2.3450338168379	0.059225638819938475
2.3457032069286594	0.059222229661659215
2.346372539902181	0.05921882350913087
2.347041815811327	0.05921542035879104
2.347711034708928	0.05921202020708312
2.3483801966478244	0.05920862305045456
2.3490493016808602	0.0592052288853572
2.349718349860901	0.059201837708247954
2.3503873412407894	0.059198449515588315
2.3510562758734124	0.05919506430384344
2.3517251538116244	0.05919168206948486
2.3523939751082645	0.059188302808986876
2.353062739816229	0.059184926518830165
2.3537314479883924	0.05918155319549819
2.3544000996776258	0.059178182835479945
2.355068694936787	0.05917481543526965
2.3557372338187794	0.059171450991364366
2.356405716376463	0.0591680895002677
2.3570741426627095	0.05916473095848655
2.3577425127304137	0.05916137536253265
2.358410826632442	0.05915802270892231
2.359079084421677	0.05915467299417652
2.3597472861509874	0.059151326214820985
2.360415431873256	0.05914798236738524
2.361083521641349	0.0591446414484043
2.361751555508135	0.059141303454417
2.3624195335264893	0.05913796838196745
2.3630874557492754	0.059134636227603024
2.363755322229363	0.059131306987877184
2.364423133019601	0.05912798065934658
2.36509088817285	0.0591246572385737
2.3657585877419507	0.05912133672212451
2.366426231779774	0.059118019106569095
2.3670938203391527	0.05911470438848356
2.3677613534729307	0.05911139256444765
2.368428831233926	0.05910808363104543
2.369096253674978	0.05910477758486544
2.369763620848906	0.05910147442250134
2.370430932808529	0.059098174140550845
2.3710981896066574	0.059094876735616274
2.3717653912960905	0.05909158220430364
2.372432537929613	0.059088290543225334
2.3730996295600355	0.0590850017489958
2.373766666240125	0.05908171581823573
2.3744336480226576	0.059078432747569964
2.3751005749603924	0.05907515253362703
2.3757674471060892	0.05907187517304055
2.376434264512506	0.05906860066244854
2.3771010272323685	0.059065328998493316
2.3777677353183875	0.05906206017782137
2.378434388823324	0.05905879419708421
2.379100987799854	0.05905553105293765
2.379767532300698	0.05905227074204141
2.3804340223785214	0.05904901326105998
2.3811004580860073	0.05904575860666286
2.3817668394758282	0.05904250677552269
2.382433166600635	0.05903925776431742
2.383099439513077	0.05903601156972899
2.3837656582657765	0.05903276818844405
2.3844318229113473	0.05902952761715368
2.3850979335024065	0.059026289852552954
2.3857639900915406	0.059023054891341194
2.3864299927313284	0.05901982273022321
2.387095941474332	0.059016593365907116
2.3877618363731097	0.05901336679510562
2.3884276774802076	0.0590101430145354
2.389093464848142	0.059006922020918486
2.3897591985294233	0.05900370381098074
2.3904248785765323	0.05900048838145264
2.3910905050419795	0.05899727572906773
2.3917560779782097	0.05899406585056606
2.392421597437673	0.05899085874268999
2.3930870634728016	0.058987654402187686
2.3937524761360267	0.05898445282581067
2.3944178354797416	0.05898125401031531
2.3950831415563174	0.05897805795246227
2.3957483944181455	0.058974864649015815
2.3964135941175657	0.058971674096745634
2.39707874070691	0.05896848629242512
2.3977438342384962	0.05896530123283191
2.3984088747646246	0.0589621189147479
2.399073862337562	0.058958939334959895
2.3997387970096002	0.05895576249025786
2.4004036788329484	0.05895258837743728
2.401068507859856	0.05894941699329713
2.4017332841425167	0.058946248334640836
2.4023980077331255	0.05894308239827556
2.403062678683835	0.0589399191810146
2.403727297046807	0.05893675867967287
2.4043918628741623	0.05893360089107164
2.405056376218009	0.05893044581203532
2.405720837130424	0.058927293439393354
2.406385245663487	0.05892414376997833
2.4070496018692475	0.05892099680062763
2.407713905799716	0.05891785252818352
2.408378157506906	0.058914710949491564
2.409042357042781	0.05891157206140221
2.4097065044593275	0.058908435860769236
2.410370599808458	0.058905302344451675
2.4110346431420995	0.058902171509312144
2.411698634512132	0.058899043352218024
2.412362573970456	0.05889591787003931
2.413026461568893	0.05889279505965221
2.413690297359255	0.058889674917936764
2.4143540813933666	0.05888655744177602
2.41501781372301	0.058883442628057475
2.415681494399926	0.0588803304736742
2.4163451234758386	0.05887722097552157
2.4170087010024637	0.05887411413050045
2.417672227031484	0.058871009935515264
2.4183357016145415	0.058867908387474896
2.418999124803287	0.05886480948329202
2.4196624966493214	0.05886171321988381
2.420325817204218	0.058858619594171324
2.4209890865195383	0.058855528603079854
2.4216523046468144	0.058852440243539327
2.4223154716375537	0.058849354512482424
2.422978587543219	0.05884627140684746
2.4236416524153004	0.058843190923575664
2.4243046663051855	0.05884011305961369
2.424967629264289	0.05883703781191129
2.425630541343973	0.05883396517742242
2.426293402595593	0.058830895153105585
2.426956213070489	0.05882782773592245
2.427618972819922	0.058824762922840064
2.4282816818951667	0.058821700710828706
2.4289443403474604	0.05881864109686308
2.4296069482280274	0.0588155840779212
2.430269505588009	0.05881252965098711
2.4309320124785927	0.05880947781304632
2.4315944689508995	0.05880642856108999
2.4322568750560016	0.05880338189211352
2.432919230844992	0.058800337803115145
2.4335815363688957	0.058797296291098505
2.4342437916787176	0.0587942573530702
2.4349059968254423	0.05879122098604169
2.435568151860031	0.05878818718702742
2.436230256833374	0.058785155953047605
2.436892311796371	0.058782127281124565
2.43755431679992	0.058779101168285344
2.4382162718948113	0.058776077611561714
2.4388781771318624	0.05877305660798831
2.4395400325618164	0.058770038154605644
2.4402018382354504	0.058767022248454856
2.4408635942034405	0.05876400888658517
2.441525300516475	0.05876099806604631
2.4421869572252026	0.05875798978389441
2.4428485643802493	0.05875498403718786
2.4435101220321647	0.05875198082299047
2.4441716302315326	0.0587489801383689
2.4448330890288537	0.05874598198039422
2.4454944984746096	0.058742986346142105
2.446155858619268	0.05873999323269081
2.4468171695132694	0.05873700263712363
2.4474784312069646	0.0587340145565273
2.448139643750741	0.05873102898799292
2.4488008071949077	0.058728045928614886
2.4494619215897746	0.05872506537549229
2.45012298698558	0.058722087325727396
2.4507840034325583	0.05871911177642733
2.451444970980918	0.058716138724701876
2.4521058896807992	0.0587131681676658
2.4527667595823175	0.05871020010243763
2.4534275807355987	0.058707234526139115
2.4540883531906807	0.05870427143589657
2.4547490769975813	0.058701310828840364
2.455409752206296	0.058698352702103856
2.456070378866792	0.05869539705282502
2.4567309570289613	0.05869244387814578
2.457391486742729	0.05868949317521105
2.458051968057914	0.058686544941171044
2.4587124010243526	0.05868359917317852
2.4593727856918064	0.05868065586839076
2.4600331221100524	0.05867771502396855
2.4606934103287794	0.05867477663707698
2.461353650397665	0.05867184070488502
2.4620138423663485	0.05866890722456478
2.46267398628443	0.05866597619329332
2.4633340822015106	0.058663047608249565
2.463994130167081	0.05866012146661873
2.4646541302306653	0.05865719776558845
2.4653140824417012	0.058654276502350236
2.4659739868496255	0.05865135767409978
2.4666338435038395	0.05864844127803613
2.4672936524536753	0.058645527311362564
2.4679534137484542	0.05864261577128605
2.4686131274374525	0.05863970665501769
2.469272793569907	0.05863679995977131
2.4699324121950363	0.05863389568276547
2.4705919833619796	0.058630993821222735
2.4712515071198857	0.05862809437236843
2.471910983517847	0.05862519733343205
2.4725704126049073	0.05862230270164787
2.4732297944301007	0.05861941047425223
2.4738891290423903	0.05861652064848622
2.474548416490714	0.05861363322159483
2.4752076568239856	0.05861074819082603
2.4758668500910685	0.05860786555343242
2.476525996340796	0.05860498530667006
2.4771850956219295	0.05860210744779806
2.4778441479832556	0.058599231974079846
2.4785031534734654	0.058596358882783084
2.479162112141227	0.058593488171178196
2.4798210240351817	0.05859061983653995
2.4804798892039153	0.05858775387614657
2.4811387076960068	0.05858489028727958
2.481797479559959	0.05858202906722519
2.4824562048442402	0.058579170213272656
2.483114883597314	0.05857631372271516
2.4837735158675565	0.05857345959284879
2.4844321017033333	0.05857060782097478
2.4850906411529903	0.05856775840439667
2.485749134264751	0.05856491134042299
2.4864075810869077	0.05856206662636439
2.4870659816676595	0.05855922425953605
2.487724336055132	0.0585563842372578
2.488382644297475	0.05855354655685083
2.4890409064427614	0.05855071121564148
2.4896991225390432	0.058547878210960115
2.4903572926342963	0.05854504754013943
2.491015416776499	0.05854221920051701
2.491673495013571	0.05853939318943296
2.4923315273933766	0.05853656950423182
2.4929895139637828	0.058533748142261435
2.4936474547725638	0.058530929100873104
2.4943053498674788	0.058528112377422545
2.4949631992962535	0.058525297969268225
2.4956210031065416	0.05852248587377213
2.4962787613459994	0.05851967608830062
2.496936474062209	0.05851686861022286
2.4975941413027196	0.05851406343691241
2.4982517631150456	0.058511260565745606
2.4989093395466617	0.058508459994103174
2.4995668706449865	0.058505661719368295
2.500224356457405	0.058502865738928884
2.5008817970312642	0.058500072050175995
2.501539192413853	0.058497280650504246
2.5021965426524417	0.058494491537311004
2.5028538477942615	0.05849170470799911
2.503511107886476	0.05848892015997288
2.5041683229762106	0.05848613789064144
2.5048254931105727	0.05848335789741714
2.505482618336594	0.05848058017771599
2.506139698701301	0.05847780472895656
2.506796734251635	0.05847503154856272
2.5074537250345488	0.05847226063396034
2.5081106710969117	0.05846949198257941
2.5087675724855436	0.058466725591853556
2.5094244292472685	0.0584639614592193
2.5100812414288147	0.05846119958211773
2.5107380090768943	0.05845843995799245
2.5113947322381773	0.0584556825842907
2.512051410959301	0.0584529274584636
2.5127080452868227	0.05845017457796566
2.5133646352672936	0.05844742394025478
2.5140211809471995	0.05844467554279235
2.5146776823730095	0.058441929383042865
2.5153341395910993	0.058439185458475165
2.5159905526478665	0.05843644376656094
2.516646921589614	0.05843370430477467
2.5173032464626335	0.05843096707059559
2.5179595273131383	0.058428232061505915
2.518615764187345	0.05842549927499068
2.5192719571313837	0.0584227687085397
2.519928106191353	0.05842004035964477
2.5205842114133445	0.058417314225801674
2.521240272843335	0.05841459030451023
2.521896290527315	0.05841186859327267
2.5225522645112153	0.05840914908959501
2.5232081948409055	0.05840643179098756
2.5238640815622375	0.05840371669496268
2.5245199247210053	0.05840100379903676
2.5251757243629775	0.05839829310072936
2.5258314805338293	0.058395584597563534
2.5264871932792454	0.05839287828706625
2.5271428626448516	0.05839017416676694
2.5277984886762104	0.0583874722341994
2.528454071418843	0.05838477248689972
2.5291096109182685	0.05838207492240789
2.5297651072199097	0.058379379538267516
2.530420560369151	0.05837668633202582
2.5310759704113517	0.05837399530123214
2.5317313373918235	0.05837130644344026
2.532386661355859	0.05836861975620652
2.5330419423486297	0.05836593523709167
2.533697180415334	0.058363252883659
2.5343523756011064	0.05836057269347506
2.5350075279510196	0.05835789466411026
2.535662637510117	0.05835521879313743
2.536317704323403	0.05835254507813427
2.5369727284357984	0.05834987351668019
2.53762770989223	0.05834720410635898
2.5382826487375736	0.05834453684475695
2.5389375450166063	0.0583418717294647
2.5395923987741336	0.0583392087580745
2.540247210054866	0.058336547928183644
2.540901978903468	0.05833388923739235
2.541556705364587	0.05833123268330306
2.5422113894828033	0.05832857826352248
2.542866031302685	0.0583259259756603
2.5435206308687013	0.05832327581732949
2.54417518822533	0.05832062778614643
2.5448297034169496	0.05831798187973063
2.5454841764879435	0.0583153380957047
2.5461386074826216	0.0583126964316946
2.5467929964452445	0.058310056885329885
2.5474473434200613	0.05830741945424266
2.5481016484512455	0.05830478413606881
2.5487559115829024	0.05830215092844774
2.549410132859155	0.058299519829021054
2.550064312324033	0.05829689083543418
2.550718450021524	0.05829426394533685
2.551372545995606	0.05829163915637922
2.5520266002901666	0.05828901646621726
2.552680612949057	0.05828639587250958
2.553334584016098	0.05828377737291721
2.553988513535065	0.05828116096510503
2.5546424015496765	0.0582785466467409
2.555296248103605	0.058275934415495764
2.555950053240487	0.05827332426904372
2.5566038170039005	0.058270716205062856
2.557257539437399	0.05826811022123303
2.557911220584457	0.058265506315238504
2.5585648604885116	0.058262904484766294
2.559218459192999	0.058260304727506075
2.5598720167412456	0.058257707041151297
2.5605255331765626	0.058255111423398655
2.561179008542221	0.05825251787194739
2.5618324428814367	0.058249926384500376
2.5624858362373684	0.05824733695876383
2.563139188653158	0.05824474959244565
2.5637925001718567	0.058242164283259165
2.5644457708365223	0.05823958102891915
2.5650990006901133	0.0582369998271445
2.5657521897756026	0.05823442067565545
2.566405338135846	0.058231843572178
2.5670584458137125	0.05822926851443933
2.5677115128520045	0.05822669550016984
2.568364539293459	0.05822412452710422
2.569017525180797	0.058221555592978994
2.5696704705566575	0.05821898869553482
2.5703233754636847	0.05821642383251447
2.5709762399444354	0.05821386100166417
2.5716290640414186	0.058211300200733715
2.5722818477971154	0.05820874142747531
2.5729345912539783	0.0582061846796445
2.573587294454365	0.05820362995499971
2.574239957440605	0.05820107725130309
2.574892580255016	0.05819852656631911
2.5755451629397994	0.0581959778978156
2.5761977055372096	0.05819343124356274
2.5768502080893323	0.05819088660133585
2.577502670638327	0.05818834396891016
2.578155093226202	0.0581858033440672
2.578807475895016	0.058183264724588554
2.579459818686698	0.058180728108261116
2.5801121216431624	0.05817819349287381
2.580764384806314	0.058175660876218255
2.5814166082179386	0.0581731302560903
2.5820687919198453	0.05817060163028736
2.582720935953742	0.058168074996610634
2.583373040361329	0.0581655503528646
2.584025105184238	0.058163027696855614
2.5846771304640543	0.05816050702639468
2.5853291162423298	0.058157988339294295
2.585981062560566	0.05815547163337045
2.5866329694602057	0.05815295690644251
2.5872848369826627	0.0581504441563321
2.5879366651692854	0.05814793338086528
2.588588454061391	0.058145424577868365
2.5892402037002444	0.05814291774517369
2.589891914127061	0.05814041288061449
2.5905435853830268	0.05813790998202755
2.591195217509229	0.058135409047253186
2.5918468105467865	0.05813291007413383
2.5924983645367297	0.05813041306051501
2.5931498795200145	0.0581279180042454
2.5938013555375994	0.05812542490317694
2.5944527926303675	0.05812293375516387
2.595104190839187	0.05812044455806304
2.595755550204812	0.05811795730973646
2.5964068707680474	0.0581154720080455
2.597058152569565	0.058112988650857386
2.5977093956500283	0.05811050723604084
2.598360600050058	0.058108027761468145
2.5990117658102045	0.05810555022501405
2.5996628929710077	0.058103074624556064
2.6003139815729113	0.05810060095797575
2.6009650316563615	0.05809812922315636
2.6016160432617523	0.058095659417983433
2.6022670164293973	0.05809319154034698
2.6029179511995695	0.05809072558813976
2.6035688476125247	0.05808826155925629
2.604219705708456	0.05808579945159415
2.604870525527508	0.05808333926305499
2.605521307109772	0.058080880991542225
2.6061720504953154	0.058078424634962135
2.6068227557241457	0.05807597019122445
2.6074734228362044	0.05807351765824092
2.608124051871409	0.058071067033927525
2.6087746428696406	0.05806861831620152
2.609425195870713	0.0580661715029836
2.6100757109143933	0.05806372659219754
2.6107261880404087	0.05806128358177004
2.6113766272884638	0.05805884246963021
2.6120270286981477	0.058056403253710094
2.6126773923090862	0.05805396593194443
2.613327718160808	0.058051530502271124
2.6139780062928097	0.0580490969626304
2.614628256744556	0.05804666531096578
2.6152784695554008	0.05804423554522352
2.6159286447647503	0.05804180766335207
2.6165787824118896	0.058039381663303566
2.617228882536091	0.058036957543032425
2.6178789451765576	0.05803453530049554
2.6185289703724774	0.05803211493365327
2.6191789581629625	0.05802969644046857
2.619828908587081	0.05802727981890679
2.6204788216838777	0.05802486506693634
2.621128697492344	0.05802245218252817
2.6217785360513903	0.05802004116365668
2.6224283373999278	0.058017632008298216
2.6230781015768088	0.05801522471443211
2.6237278286208134	0.05801281928004017
2.6243775185707316	0.05801041570310769
2.6250271714652147	0.05800801398162243
2.6256767873429734	0.05800561411357409
2.626326366242602	0.058003216096956176
2.6269759082026636	0.05800081992976482
2.6276254132616743	0.05799842560999847
2.6282748814581405	0.05799603313565732
2.6289243128304634	0.057993642504746604
2.6295737074170393	0.05799125371527231
2.630223065256198	0.05798886676524429
2.6308723863862356	0.057986481652674504
2.6315216708453946	0.0579840983755773
2.632170918671877	0.05798171693197064
2.632820129903838	0.05797933731987448
2.633469304579394	0.05797695953731143
2.6341184427365887	0.05797458358230747
2.6347675444134375	0.05797220945289068
2.6354166096479252	0.05796983714709207
2.636065638477958	0.057967466662944875
2.63671463094143	0.05796509799848538
2.6373635870761625	0.057962731151753134
2.638012506919954	0.057960366120788885
2.6386613905105314	0.057958002903637035
2.6393102378855833	0.05795564149834479
2.639959049082767	0.05795328190296137
2.6406078241396855	0.05795092411553913
2.6412565630938984	0.057948568134132725
2.641905265982918	0.0579462139567996
2.642553932844205	0.057943861581599546
2.6432025637151733	0.05794151100659604
2.643851158633199	0.05793916222985381
2.6444997176356257	0.05793681524944056
2.645148240759709	0.057934470063427945
2.6457967280427215	0.05793212666988763
2.646445179521821	0.05792978506689671
2.647093595234165	0.05792744525253305
2.647741975216863	0.05792510722487749
2.6483903195069596	0.05792277098201365
2.649038628141472	0.05792043652202756
2.649686901157361	0.05791810384300877
2.6503351385915326	0.0579157729430482
2.650983340480894	0.057913443820239406
2.651631506862231	0.05791111647267935
2.6522796377723563	0.057908790898466796
2.6529277332479735	0.05790646709570441
2.6535757933258317	0.05790414506249488
2.654223818042514	0.05790182479694645
2.6548718074346596	0.05789950629716753
2.655519761538836	0.057897189561269796
2.656167680391502	0.05789487458736887
2.6568155640291873	0.05789256137358064
2.6574634124882586	0.05789024991802558
2.658111225805102	0.057887940218825436
2.6587590040160767	0.05788563227410502
2.6594067471574534	0.057883326081990594
2.6600544552654473	0.057881021640613456
2.6607021283763026	0.05787871894810423
2.661349766526126	0.05787641800259868
2.6619973697510404	0.0578741188022339
2.662644938087121	0.05787182134514909
2.663292471570356	0.057869525629487245
2.6639399702367244	0.05786723165339332
2.6645874341221525	0.057864939415014034
2.6652348632625404	0.05786264891249892
2.6658822576937	0.05786036014400111
2.6665296174514252	0.05785807310767556
2.667176942571477	0.057855787801678604
2.6678242330895565	0.057853504224170314
2.6684714890413086	0.05785122237331348
2.6691187104623513	0.05784894224727227
2.6697658973882534	0.05784666384421402
2.670413049854549	0.057844387162308414
2.6710601678966994	0.0578421121997278
2.6717072515501386	0.05783983895464693
2.6723543008502877	0.05783756742524195
2.673001315832462	0.05783529760969344
2.6736482965319768	0.057833029506182784
2.674295242984089	0.05783076311289468
2.6749421552239987	0.05782849842801553
2.675589033286879	0.05782623544973558
2.6762358772078727	0.057823974176245144
2.676882687022038	0.0578217146057398
2.6775294627644386	0.05781945673641553
2.6781762044700295	0.05781720056647116
2.678822912173775	0.057814946094108935
2.6794695859105895	0.057812693317531444
2.6801162257153237	0.05781044223494638
2.6807628316227867	0.05780819284456152
2.681409403667764	0.057805945144588464
2.6820559418849705	0.05780369913324043
2.682702446309104	0.05780145480873312
2.6833489169747815	0.05779921216928559
2.683995353916611	0.057796971213117894
2.6846417571691505	0.057794731938453754
2.6852881267669075	0.05779249434351808
2.685934462744343	0.05779025842653894
2.6865807651358695	0.057788024185746426
2.6872270339758955	0.057785791619373424
2.6878732692987035	0.057783560725655186
2.6885194711386298	0.05778133150282842
2.689165639529892	0.05777910394913361
2.6898117745067145	0.05777687806281184
2.690457876103239	0.05777465384210866
2.6911039443535842	0.05777243128526992
2.6917499792918433	0.057770210390545355
2.6923959809520146	0.057767991156186686
2.6930419493681095	0.05776577358044732
2.693687884574044	0.05776355766158363
2.69433378660373	0.057761343397854194
2.6949796554910455	0.05775913078751993
2.6956254912697712	0.0577569198288434
2.6962712939736844	0.057754710520091505
2.696917063636525	0.05775250285953027
2.697562800291976	0.05775029684543147
2.6982085039736607	0.05774809247606615
2.6988541747151773	0.05774588974971108
2.6994998125500986	0.05774368866464163
2.700145417511919	0.05774148921913765
2.700790989634125	0.05773929141148085
2.7014365289501066	0.057737095239956036
2.7020820354932917	0.05773490070284829
2.702727509296982	0.057732707798447136
2.7033729503945074	0.05773051652504313
2.7040183588191065	0.05772832688092933
2.7046637346039697	0.05772613886440171
2.7053090777823074	0.05772395247375689
2.705954388387216	0.05772176770729657
2.7065996664518033	0.0577195845633214
2.7072449120090964	0.05771740304013676
2.7078901250920757	0.057715223136049605
2.7085353057337342	0.0577130448493683
2.7091804539669675	0.05771086817840487
2.7098255698246474	0.057708693121473004
2.7104706533396095	0.05770651967688764
2.7111157045446386	0.05770434784296787
2.7117607234724757	0.05770217761803307
2.7124057101558092	0.05770000900040735
2.7130506646273402	0.05769784198841381
2.713695586919648	0.05769567658038071
2.7143404770653334	0.05769351277463632
2.7149853350969213	0.05769135056951307
2.7156301610469162	0.05768918996334414
2.7162749549477523	0.0576870309544653
2.7169197168318266	0.057684873541215806
2.7175644467315427	0.057682717721935006
2.7182091446792045	0.05768056349496546
2.718853810707074	0.057678410858652975
2.7194984448474298	0.057676259811343306
2.720143047132464	0.05767411035138665
2.720787617594326	0.05767196247713362
2.7214321562651382	0.0576698161869385
2.7220766631769555	0.05766767147915676
2.7227211383618477	0.05766552835214637
2.723365581851756	0.05766338680426776
2.724009993678672	0.057661246833882594
2.7246543738744884	0.05765910843935627
2.725298722471092	0.05765697161905492
2.7259430395002884	0.05765483637134771
2.7265873249938775	0.05765270269460512
2.7272315789835613	0.05765057058720124
2.7278758015010958	0.057648440047510824
2.72851999257812	0.0576463110739113
2.7291641522462387	0.05764418366478291
2.7298082805370596	0.05764205781850682
2.7304523774821052	0.0576399335334678
2.7310964431128792	0.05763781080805087
2.73174047746083	0.05763568964064523
2.7323844805573825	0.05763357002964109
2.733028452433897	0.057631451973430683
2.7336723931217075	0.057629335470409014
2.7343163026521173	0.05762722051897267
2.7349601810563877	0.0576251071175203
2.7356040283657133	0.057622995264453275
2.736247844611251	0.057620884958175196
2.7368916298241692	0.05761877619709034
2.737535384035511	0.057616668979607454
2.7381791072763697	0.05761456330413433
2.738822799577722	0.057612459169084064
2.73946646097057	0.05761035657286953
2.740110091485797	0.05760825551390656
2.7407536911543096	0.057606155990613826
2.741397260006968	0.05760405800141061
2.7420407980745813	0.05760196154471901
2.742684305387859	0.05759986661896417
2.7433277819776225	0.05759777322257022
2.7439712278744803	0.05759568135396771
2.7446146431091054	0.057593591011586245
2.7452580277120977	0.057591502193858314
2.745901381714033	0.0575894148992181
2.746544705145437	0.057587329126102815
2.7471879980367966	0.057585244872950414
2.7478312604185446	0.05758316213820292
2.7484744923210913	0.05758108092030198
2.749117693774813	0.05757900121769298
2.749760864810029	0.05757692302882313
2.750404005457035	0.05757484635214056
2.7510471157460623	0.05757277118609682
2.751690195707338	0.05757069752914527
2.7523332453710174	0.057568625379740807
2.75297626476723	0.05756655473633999
2.7536192539260633	0.05756448559740284
2.7542622128775887	0.057562417961390104
2.7549051416517734	0.05756035182676517
2.7555480402786463	0.05755828719199292
2.7561909087881133	0.05755622405554118
2.7568337472100186	0.05755416241587984
2.7574765555742964	0.05755210227147863
2.7581193339107144	0.05755004362081207
2.7587620822490635	0.05754798646235463
2.7594048006190737	0.057545930794584664
2.7600474890504407	0.05754387661598077
2.760690147572816	0.05754182392502482
2.7613327762158355	0.057539772720199674
2.7619753750090776	0.057537722999990715
2.7626179439820655	0.05753567476288591
2.7632604831643204	0.05753362800737392
2.7639029925853014	0.05753158273194639
2.7645454722744307	0.057529538935096505
2.765187922261105	0.05752749661531957
2.7658303425746595	0.05752545577111259
2.766472733244415	0.057523416400974865
2.7671150942996205	0.05752137850340832
2.767757425769541	0.05751934207691548
2.768399727683345	0.05751730712000088
2.7690420000702014	0.05751527363117258
2.7696842429592237	0.05751324160893941
2.770326456379488	0.05751121105181204
2.7709686403600298	0.05750918195830369
2.7716107949298694	0.05750715432692865
2.7722529201179547	0.05750512815620504
2.7728950159532055	0.05750310344465097
2.7735370824645553	0.057501080190786376
2.7741791196808094	0.05749905839313507
2.7748211276307844	0.057497038050221015
2.775463106343271	0.05749501916057133
2.7761050558470015	0.05749300172271377
2.7767469761706596	0.05749098573517914
2.777388867342937	0.057488971196499546
2.7780307293924125	0.05748695810520993
2.778672562347705	0.05748494645984499
2.7793143662373594	0.05748293625894423
2.77995614108986	0.05748092750104706
2.780597886933732	0.05747892018469468
2.7812396037973444	0.05747691430843232
2.781881291709144	0.05747490987080431
2.7825229506974867	0.057472906870359323
2.78316458079067	0.057470905305645525
2.783806182017009	0.05746890517521552
2.7844477544047184	0.057466906477622266
2.7850892979820223	0.057464909211420806
2.7857308127771097	0.05746291337516816
2.7863722988181006	0.05746091896742329
2.78701375613309	0.05745892598674705
2.787655184750178	0.05745693443170151
2.7882965846973584	0.05745494430085206
2.788937956002598	0.05745295559276505
2.7895792986938917	0.05745096830600845
2.7902206127991422	0.05744898243915205
2.7908618983461975	0.05744699799076918
2.791503155362949	0.057445014959432446
2.7921443838771682	0.05744303334371763
2.792785583916623	0.05744105314220314
2.7934267555090617	0.05743907435346786
2.794067898682159	0.0574370969760932
2.7947090134635766	0.05743512100866228
2.7953500998809613	0.05743314644975999
2.795991157961853	0.05743117329797331
2.7966321877338403	0.057429201551890824
2.797273189224421	0.05742723121010298
2.797914162461066	0.05742526227120212
2.7985551074712287	0.05742329473378236
2.799196024282284	0.05742132859644014
2.7998369129216414	0.05741936385777177
2.800477773416595	0.05741740051637863
2.801118605794459	0.057415438570861746
2.801759410082478	0.05741347801982349
2.8024001863078807	0.05741151886186987
2.803040934497875	0.057409561095607034
2.8036816546795955	0.05740760471964372
2.8043223468801357	0.05740564973259153
2.804963011126617	0.05740369613306104
2.805603647446041	0.0574017439196681
2.806244255865462	0.057399793091026656
2.806884836411798	0.05739784364575591
2.8075253891120275	0.05739589558247514
2.8081659139930384	0.057393948899804786
2.8088064110817044	0.05739200359636829
2.8094468804048485	0.057390059670790125
2.810087321989247	0.05738811712169819
2.8107277358616938	0.05738617594771939
2.811368122048881	0.057384236147484516
2.8120084805775427	0.05738229771962473
2.8126488114742743	0.05738036066277506
2.8132891147657273	0.05737842497556996
2.8139293904784877	0.057376490656646816
2.814569638639095	0.0573745577046444
2.8152098592740495	0.05737262611820397
2.8158500524098575	0.057370695895967584
2.8164902180729356	0.057368767036579844
2.8171303562897063	0.05736683953868633
2.8177704670865498	0.05736491340093482
2.8184105504897756	0.05736298862197516
2.8190506065257264	0.05736106520045756
2.819690635220634	0.05735914313503671
2.8203306366007457	0.05735722242436603
2.8209706106922647	0.057355303067101744
2.8216105575213706	0.05735338506190274
2.8222504771141566	0.05735146840742894
2.822890369496764	0.05734955310234086
2.82353023469522	0.05734763914530278
2.824170072735542	0.057345726534980226
2.8248098836437543	0.05734381527003885
2.8254496674458123	0.05734190534914732
2.826089424167635	0.05733999677097628
2.826729153835097	0.05733808953419756
2.8273688564740733	0.05733618363748449
2.82800853211036	0.057334279079512704
2.8286481807697728	0.05733237585895894
2.829287802478052	0.05733047397450215
2.8299273972609242	0.05732857342482251
2.8305669651440617	0.05732667420860187
2.8312065061531206	0.057324776324525185
2.8318460203137183	0.05732287977127654
2.8324855076514597	0.0573209845475439
2.833124968191854	0.057319090652016035
2.8337644019604347	0.05731719808338341
2.834403808982707	0.057315306840338254
2.8350431892840953	0.057313416921574496
2.8356825428900234	0.0573115283257876
2.836321869825874	0.05730964105167501
2.836961170116994	0.05730775509793515
2.8376004437886877	0.05730587046326875
2.838239690866251	0.05730398714637911
2.8388789113749215	0.05730210514596877
2.8395181053399203	0.05730022446074359
2.840157272786425	0.05729834508941152
2.8407964137395982	0.057296467030680504
2.8414355282245376	0.057294590283261636
2.8420746162663266	0.05729271484586685
2.8427136778900293	0.05729084071720997
2.843352713120652	0.057288967896006425
2.8439917219831723	0.05728709638097334
2.844630704502534	0.057285226170829706
2.845269660703679	0.057283357264295495
2.8459085906114776	0.057281489660093096
2.8465474942507853	0.05727962335694559
2.8471863716463828	0.05727775835357949
2.8478252228231082	0.05727589464872061
2.8484640478057117	0.057274032241096784
2.8491028466188824	0.057272171129439976
2.849741619287323	0.05727031131248065
2.850380365835701	0.05726845278895239
2.8510190862886295	0.05726659555759048
2.851657780670677	0.057264739617132
2.852296449006449	0.05726288496631348
2.852935091320438	0.05726103160387616
2.853573707637147	0.05725917952856117
2.854212297981035	0.057257328739111796
2.8548508623765145	0.05725547923427182
2.855489400848017	0.05725363101278827
2.8561279134198756	0.057251784073408654
2.8567664001164403	0.05724993841488249
2.857404860962011	0.0572480940359602
2.8580432959808584	0.057246250935394885
2.858681705197203	0.05724440911194086
2.8593200886352648	0.0572425685643534
2.8599584463192245	0.057240729291390006
2.860596778273201	0.05723889129181032
2.8612350845213164	0.057237054564373495
2.8618733650876447	0.057235219107842406
2.862511619996228	0.057233384920980464
2.863149849271101	0.05723155200255293
2.8637880529362167	0.05722972035132669
2.864426231015553	0.05722788996606962
2.865064383533012	0.0572260608455516
2.8657025105124907	0.05722423298854505
2.866340611977832	0.057222406393821916
2.8669786879528885	0.05722058106015688
2.867616738461415	0.05721875698632678
2.8682547635272186	0.057216934171108375
2.868892763174005	0.057215112613281306
2.869530737425482	0.05721329231162593
2.870168686305315	0.0572114732649248
2.8708066098371186	0.057209655471962335
2.8714445080445814	0.05720783893152236
2.872082380951169	0.057206023642393716
2.872720228580504	0.05720420960336348
2.8733580509560803	0.05720239681322179
2.873995848101373	0.0572005852707602
2.874633620039843	0.05719877497477219
2.8752713667949203	0.05719696592405114
2.875909088389971	0.057195158117394534
2.876546784848371	0.05719335155359881
2.877184456193452	0.05719154623146399
2.877822102448506	0.05718974214979031
2.8784597236368197	0.057187939307379136
2.8790973197816143	0.05718613770303513
2.879734890906108	0.05718433733556269
2.880372437033437	0.05718253820376927
2.8810099581868256	0.05718074030646177
2.8816474543893187	0.057178943642451435
2.8822849256640306	0.05717714821054829
2.8829223720340185	0.05717535400956511
2.883559793522305	0.057173561038316244
2.884197190151901	0.05717176929561697
2.884834561945755	0.05716997878028444
2.8854719089268044	0.05716818949113756
2.886109231117955	0.057166401426996485
2.886746528542068	0.05716461458668253
2.887383801222019	0.05716282896901869
2.8880210491805993	0.0571610445728299
2.8886582724406096	0.05715926139694106
2.889295471024797	0.05715747944018082
2.8899326449558806	0.05715569870137768
2.8905697942565736	0.057153919179362016
2.8912069189495475	0.05715214087296525
2.8918440190573897	0.05715036378102245
2.892481094602782	0.05714858790236627
2.8931181456082564	0.057146813235833906
2.8937551720963737	0.0571450397802626
2.8943921740896332	0.05714326753449272
2.8950291516105486	0.05714149649736369
2.895666104681571	0.05713972666771821
2.8963030333251227	0.05713795804439955
2.896939937563616	0.057136190626252935
2.897576817419419	0.057134424412124456
2.8982136729148884	0.057132659400862026
2.898850504072319	0.05713089559131508
2.8994873109140067	0.05712913298233431
2.900124093462189	0.05712737157277209
2.9007608517391	0.05712561136148206
2.90139758576696	0.05712385234731822
2.902034295567923	0.057122094529138544
2.9026709811641163	0.05712033790579981
2.903307642577654	0.0571185824761622
2.9039442798306445	0.057116828239085655
2.9045808929451034	0.05711507519343291
2.905217481943082	0.057113323338067075
2.9058540468465663	0.057111572671853884
2.906490587677518	0.05710982319365874
2.9071271044578797	0.05710807490235098
2.9077635972095703	0.057106327796797925
2.908400065954451	0.05710458187587145
2.9090365107143987	0.05710283713844348
2.909672931511219	0.057101093583387386
2.910309328366721	0.05709935120957798
2.910945701302674	0.057097610015891434
2.9115820503408	0.05709587000120563
2.912218375502803	0.05709413116439915
2.912854676810421	0.05709239350435287
2.9134909542852503	0.057090657019948816
2.9141272079489333	0.05708892171006981
2.914763437823075	0.05708718757360047
2.9153996439292604	0.057085454609426545
2.916035826288991	0.05708372281643662
2.916671984923822	0.057081992193517526
2.9173081198552118	0.05708026273956118
2.9179442311046393	0.05707853445345825
2.9185803186935284	0.057076807334101455
2.9192163826432607	0.057075081380385445
2.9198524229752447	0.05707335659120609
2.920488439710821	0.05707163296545973
2.9211244328712795	0.05706991050204527
2.9217604024779473	0.0570681891998621
2.9223963485520787	0.057066469057811216
2.923032271114887	0.057064750074795924
2.9236681701876215	0.05706303224971894
2.9243040457914335	0.05706131558148594
2.9249398979474837	0.05705960006900335
2.9255757266769185	0.05705788571117946
2.926211532000812	0.057056172506922964
2.9268473139402578	0.05705446045514433
2.9274830725162704	0.05705274955475596
2.928118807749906	0.057051039804670675
2.9287545196621236	0.057049331203803476
2.929390208273887	0.05704762375107035
2.930025873606163	0.05704591744538778
2.930661515679837	0.05704421228567575
2.931297134515805	0.05704250827085252
2.9319327301348976	0.057040805399840765
2.93256830255796	0.057039103671562355
2.9332038518058052	0.057037403084941755
2.933839377899189	0.05703570363890362
2.934474880858869	0.05703400533237471
2.9351103607055693	0.05703230816428308
2.9357458174599387	0.05703061213355886
2.936381251142716	0.05702891723913062
2.937016661774505	0.057027223479931846
2.9376520493759135	0.05702553085489492
2.9382874139675486	0.05702383936295456
2.938922755569953	0.05702214900304673
2.9395580742036724	0.057020459774108224
2.940193369889212	0.057018771675077795
2.9408286426470576	0.05701708470489461
2.941463892497647	0.05701539886250033
2.942099119461435	0.057013714146836855
2.94273432355879	0.057012030556848316
2.9433695048101427	0.05701034809147867
2.944004663235784	0.05700866674967491
2.944639798856068	0.0570069865303844
2.945274911691302	0.05700530743255559
2.9459100017617326	0.05700362945513923
2.946545069087598	0.05700195259708634
2.9471801136891522	0.05700027685734914
2.947815135586593	0.056998602234881915
2.9484501348000367	0.056996928728640005
2.9490851113496612	0.056995256337579875
2.9497200652555744	0.05699358506065925
2.950354996537863	0.056991914896836963
2.9509899052166135	0.05699024584507347
2.9516247913118265	0.05698857790433056
2.952259654843557	0.05698691107357101
2.952894495831757	0.056985245351758536
2.9535293142963925	0.05698358073785942
2.954164110257419	0.05698191723083915
2.954798883734735	0.05698025482966618
2.955433634748219	0.056978593533310036
2.9560683633177383	0.05697693334074122
2.956703069463129	0.05697527425093038
2.957337753204187	0.05697361626285208
2.9579724145607136	0.056971959375478685
2.9586070535524494	0.05697030358778685
2.9592416701991286	0.056968648898753006
2.959876264520467	0.056966995307355425
2.9605108365361446	0.056965342812572185
2.961145386265824	0.056963691413384886
2.9617799137291043	0.056962041108775195
2.9624144189456474	0.05696039189772463
2.9630489019349926	0.05695874377921914
2.9636833627166994	0.05695709675224286
2.964317801310304	0.056955450815783314
2.9649522177353287	0.05695380596882738
2.9655866120112404	0.05695216221036465
2.966220984157496	0.05695051953938571
2.966855334193532	0.05694887795488169
2.967489662138749	0.05694723745584542
2.9681239680125295	0.05694559804127098
2.968758251834248	0.05694395971015352
2.969392513623218	0.05694232246148982
2.9700267533987574	0.05694068629427691
2.9706609711801426	0.0569390512075137
2.9712951669866414	0.05693741720020077
2.9719293408374865	0.05693578427133902
2.9725634927518914	0.05693415241993103
2.9731976227490025	0.05693252164498083
2.973831730848054	0.05693089194549248
2.9744658170681113	0.056929263320473475
2.9750998814283567	0.056927635768929494
2.9757339239478093	0.05692600928986985
2.9763679446455784	0.056924383882304745
2.9770019435406767	0.05692275954524441
2.9776359206521654	0.05692113627770108
2.9782698759989774	0.05691951407868853
2.978903809600113	0.056917892947220286
2.979537721474511	0.05691627288231295
2.980171611641079	0.056914653882983
2.98080548011872	0.05691303594824908
2.98143932692633	0.05691141907712932
2.982073152082738	0.056909803268644504
2.982706955606738	0.05690818852181702
2.983340737517167	0.05690657483566888
2.983974497832783	0.05690496220922482
2.9846082365723254	0.05690335064150952
2.985241953754583	0.056901740131548695
2.9858756493981913	0.05690013067837076
2.9865093235218687	0.05689852228100425
2.987142976144249	0.05689691493847853
2.9877766072840095	0.05689530864982482
2.9884102169596956	0.056893703414075916
2.9890438051899353	0.05689209923026425
2.9896773719932708	0.05689049609742466
2.9903109173882862	0.056888894014592746
2.9909444413934483	0.056887292980805616
2.9915779440272807	0.056885692995100816
2.992211425308241	0.05688409405651787
2.9928448852547676	0.0568824961640967
2.9934783238852836	0.0568808993168793
2.994111741218186	0.05687930351390813
2.99474513727189	0.05687770875422617
2.995378512064714	0.05687611503687874
2.9960118656149777	0.056874522360912914
2.9966451979410076	0.05687293072537424
2.9972785090610836	0.05687134012931239
2.997911798993484	0.056869750571775235
2.9985450677564165	0.05686816205181501
2.999178315368109	0.05686657456848222
2.9998115418467934	0.05686498812083061
3.000444747210549	0.056863402707914124
3.001077931477595	0.05686181832878708
3.001711094666028	0.056860234982506926
3.0023442367939643	0.0568586526681302
3.0029773578794723	0.056857071384714894
3.0036104579405887	0.05685549113132244
3.0042435369953853	0.05685391190701223
3.0048765950618566	0.05685233371084667
3.005509632157956	0.056850756541888744
3.006142648301692	0.05684918039920203
3.006775643511003	0.0568476052818527
3.0074086178037938	0.056846031188906236
3.0080415711979684	0.056844458119430924
3.0086745037114064	0.05684288607249463
3.009307415361932	0.05684131504716807
3.0099403061674175	0.05683974504252066
3.010573176145629	0.05683817605762558
3.0112060253143937	0.0568366080915549
3.0118388536914416	0.05683504114338363
3.0124716612945424	0.056833475212186346
3.013104448141404	0.05683191029703942
3.0137372142497227	0.05683034639702062
3.014369959637148	0.05682878351120874
3.0150026843213684	0.05682722163868233
3.015635388319997	0.05682566077852338
3.0162680716506447	0.05682410092981287
3.0169007343309087	0.05682254209163395
3.0175333763783474	0.05682098426307022
3.0181659978104736	0.05681942744320815
3.0187985986448735	0.05681787163113202
3.0194311788989916	0.05681631682593032
3.0200637385903177	0.056814763026691154
3.0206962777363238	0.0568132102325036
3.021328796354437	0.05681165844245861
3.0219612944620384	0.05681010765564761
3.0225937720765557	0.05680855787116333
3.0232262292153567	0.05680700908809957
3.0238586658957667	0.05680546130555029
3.0244910821351247	0.056803914522612374
3.0251234779507414	0.05680236873838246
3.0257558533598705	0.056800823951958644
3.0263882083798106	0.05679928016243977
3.027020543027779	0.056797737368926
3.0276528573209984	0.05679619557051917
3.028285151276676	0.0567946547663206
3.0289174249119544	0.05679311495543422
3.0295496782440363	0.0567915761369647
3.0301819112900232	0.056790038310016326
3.0308141240670134	0.05678850147369723
3.0314463165921426	0.05678696562711352
3.0320784888824437	0.056785430769374756
3.0327106409549542	0.0567838968995907
3.0333427728267632	0.056782364016870895
3.0339748845147945	0.056780832120329056
3.0346069760361045	0.056779301209075976
3.0352390474076083	0.0567777712822267
3.035871098646276	0.05677624233889542
3.036503129769024	0.05677471437819911
3.037135140792766	0.05677318739925357
3.0377671317343315	0.05677166140117858
3.0383991026106267	0.05677013638309135
3.039031053438505	0.05676861234411245
3.039662984234733	0.05676708928336349
3.040294895016139	0.05676556719996691
3.0409267857995004	0.05676404609304493
3.041558656601545	0.056762525961723216
3.0421905074390403	0.05676100680512576
3.0428223383286954	0.05675948862237876
3.0434541492871876	0.05675797141261064
3.0440859403312013	0.0567564551749492
3.0447177114774004	0.05675493990852343
3.045349462742378	0.05675342561246465
3.045981194142798	0.05675191228590366
3.0466129056952096	0.05675039992797265
3.0472445974162117	0.056748888537805464
3.0478762693223382	0.05674737811453667
3.048507921430125	0.056745868657301565
3.0491395537560804	0.056744360165236436
3.0497711663167015	0.05674285263747942
3.0504027591284486	0.056741346073168206
3.051034332207784	0.05673984047144297
3.051665885571118	0.05673833583144412
3.052297419234847	0.056736832152313274
3.0529289332153944	0.0567353294331927
3.0535604275291246	0.05673382767322563
3.0541919021923705	0.05673232687155758
3.0548233572214594	0.05673082702733363
3.055454792632706	0.056729328139700115
3.056086208442432	0.05672783020780451
3.056717604666839	0.05672633323079569
3.0573489813222205	0.05672483720782339
3.0579803384248008	0.05672334213803767
3.0586116759907767	0.056721848020590195
3.059242994036355	0.056720354854633344
3.0598742925776876	0.05671886263932076
3.0605055716309635	0.0567173713738067
3.0611368312122433	0.0567158810572472
3.0617680713376827	0.056714391688798216
3.0623992920233563	0.056712903267617715
3.0630304932853627	0.05671141579286372
3.063661675139717	0.05670992926369519
3.0642928376024887	0.05670844367927297
3.0649239806896644	0.056706959038758616
3.0655551044172475	0.056705475341313975
3.066186208801205	0.056703992586102266
3.066817293857479	0.05670251077228891
3.0674483596020417	0.05670102989903803
3.0680794060507632	0.056699549965516086
3.0687104332195805	0.05669807097089022
3.0693414411243585	0.05669659291432822
3.0699724297809365	0.05669511579500002
3.0706033992051562	0.0566936396120755
3.07123434941284	0.056692164364725385
3.0718652804197935	0.056690690052122114
3.07249619224179	0.05668921667343838
3.0731270848946166	0.05668774422784765
3.0737579583939643	0.05668627271452552
3.0743888127556094	0.05668480213264709
3.0750196479952487	0.056683332481390056
3.0756504641285205	0.0566818637599317
3.076281261171118	0.05668039596745085
3.0769120391387124	0.056678929103127135
3.0775427980469203	0.056677463166139995
3.0781735379113075	0.05667599815567343
3.078804258747524	0.05667453407090766
3.079434960571106	0.056673070911027655
3.0800656433976275	0.05667160867521619
3.080696307242609	0.05667014736265985
3.0813269521215663	0.056668686972544985
3.08195757804998	0.05666722750405801
3.08258818504338	0.05666576895638765
3.0832187731171605	0.056664311328722815
3.0838493422868147	0.056662854620253195
3.0844798925677304	0.05666139883017002
3.0851104239753186	0.05665994395766553
3.0857409365249873	0.05665849000193174
3.0863714302320826	0.056657036962162476
3.0870019051119284	0.056655584837553515
3.087632361179901	0.056654133627299076
3.0882627984512756	0.05665268333059694
3.088893216941366	0.056651233946643356
3.089523616665432	0.056649785474637664
3.090153997638746	0.056648337913778345
3.0907843598765234	0.05664689126326625
3.0914147033939976	0.05664544552230211
3.092045028206373	0.056644000690087896
3.0926753343288134	0.05664255676582746
3.0933056217765125	0.056641113748723625
3.093935890564572	0.05663967163798191
3.0945661407081912	0.056638230432807184
3.0951963722223823	0.05663679013240742
3.09582658512232	0.0566353507359887
3.0964567794230535	0.05663391224276031
3.0970869551396234	0.05663247465193138
3.097717112287065	0.05663103796271228
3.0983472508804346	0.056629602174313835
3.0989773709346817	0.05662816728594912
3.099607472464834	0.05662673329682962
3.100237555485848	0.05662530020616997
3.100867620012665	0.05662386801318522
3.1014976660601996	0.05662243671709076
3.1021276936433875	0.056621006317103206
3.1027577027771023	0.05661957681243951
3.103387693476251	0.05661814820231879
3.104017665755633	0.056616720485960066
3.104647619630187	0.056615293662583284
3.1052775551146743	0.05661386773140974
3.1059074722238664	0.056612442691661144
3.106537370972645	0.056611018542559816
3.1071672513756794	0.05660959528333096
3.1077971134477953	0.05660817291319776
3.1084269572037106	0.056606751431386396
3.1090567826581315	0.05660533083712292
3.109686589825746	0.056603911129634754
3.110316378721279	0.05660249230814974
3.110946149359352	0.05660107437189716
3.1115759017546556	0.05659965732010679
3.112205635921794	0.05659824115200919
3.1128353518753746	0.05659682586683668
3.11346504962999	0.0565954114638212
3.1140947292002803	0.056593997942195925
3.1147243906007094	0.056592585301195694
3.115354033845904	0.056591173540055044
3.11598365895035	0.056589762658010724
3.1166132659285712	0.05658835265429873
3.11724285479505	0.05658694352815698
3.117872425564272	0.05658553527882484
3.1185019782506775	0.05658412790554116
3.119131512868757	0.05658272140754555
3.1197610294328757	0.05658131578408096
3.1203905279574466	0.05657991103438837
3.1210200084569117	0.056578507157710324
3.121649470945593	0.05657710415329134
3.122278915437857	0.056575702020375894
3.122908341948064	0.05657430075820959
3.1235377504905064	0.05657290036603778
3.1241671410795373	0.05657150084310856
3.124796513729385	0.056570102188670764
3.1254258684543603	0.056568704401970926
3.1260552052687167	0.05656730748226062
3.1266845241866608	0.05656591142879088
3.127313825222453	0.056564516240811824
3.127943108390282	0.056563121917575884
3.128572373704336	0.05656172845833665
3.1292016211787823	0.056560335862348335
3.129830850827788	0.05655894412886521
3.130460062665488	0.05655755325714254
3.1310892567059634	0.05655616324643865
3.131718432963418	0.05655477409600824
3.132347591451822	0.056553385805112065
3.1329767321853272	0.05655199837300762
3.1336058551779398	0.05655061179895532
3.1342349604437545	0.056549226082215596
3.134864047996739	0.05654784122205024
3.1354931178509218	0.05654645721772128
3.1361221700203217	0.05654507406849193
3.136751204518858	0.05654369177362657
3.1373802213605373	0.05654231033238955
3.138009220559252	0.056540929744047105
3.1386382021289605	0.05653955000786561
3.1392671660835534	0.056538171123112456
3.139896112436911	0.056536793089055626
3.1405250412029573	0.05653541590496377
3.1411539523955283	0.056534039570107074
3.1417828460284474	0.05653266408375603
3.1424117221155417	0.056531289445182306
3.143040580670643	0.05652991565365816
3.143669421707567	0.056528542708455726
3.144298245240026	0.05652717060885072
3.1449270512818353	0.05652579935411594
3.145555839846717	0.05652442894352872
3.146184610948422	0.05652305937636395
3.1468133646006367	0.056521690651899596
3.147442100817098	0.05652032276941317
3.1480708196114677	0.056518955728183704
3.1486995209974076	0.05651758952749045
3.1493282049885707	0.056516224166613935
3.1499568715985906	0.056514859644835824
3.150585520841129	0.056513495961437454
3.151214152729701	0.05651213311570231
3.1518427672779694	0.05651077110691326
3.152471364499487	0.056509409934355076
3.1530999444077876	0.05650804959731285
3.1537285070164587	0.05650669009507259
3.1543570523389635	0.056505331426921566
3.154985580388865	0.05650397359214652
3.1556140911796255	0.05650261659003672
3.1562425847247177	0.0565012604198813
3.156871061037652	0.056499905080968804
3.1574995201318283	0.05649855057259192
3.158127962020688	0.05649719689404144
3.1587563867176547	0.05649584404460964
3.159384794236125	0.056494492023589006
3.1600131845894843	0.056493140830275214
3.1606415577910916	0.05649179046396139
3.161269913854312	0.05649044092394394
3.161898252792477	0.056489092209518824
3.1625265746189237	0.056487744319982956
3.163154879346935	0.05648639725463493
3.1637831669898437	0.056485051012771875
3.1644114375608825	0.056483705593694956
3.165039691073336	0.056482360996703604
3.1656679275404667	0.05648101722109836
3.166296146975453	0.05647967426618241
3.166924349391584	0.05647833213125618
3.167552534802002	0.05647699081562489
3.168180703219896	0.05647565031859192
3.1688088546584865	0.0564743106394612
3.1694369891308782	0.056472971777540286
3.170065106650215	0.05647163373213385
3.170693207229651	0.05647029650255041
3.171321290882274	0.056468960088097264
3.17194935762121	0.05646762448808246
3.1725774074594946	0.05646628970181614
3.1732054404102175	0.05646495572860919
3.17383345648643	0.05646362256777152
3.174461455701161	0.056462290218615596
3.175089438067431	0.056460958680453824
3.1757174035982345	0.056459627952599456
3.1763453523065994	0.056458298034365834
3.1769732842054577	0.05645696892506886
3.1776011993078153	0.056455640624023654
3.178229097626559	0.05645431313054709
3.1788569791746855	0.056452986443954835
3.1794848439650547	0.05645166056356578
3.180112692010612	0.05645033548869915
3.180740523324209	0.056449011218672934
3.1813683379187543	0.05644768775280793
3.181996135807061	0.056446365090425214
3.182623917002028	0.05644504323084572
3.183251681516458	0.05644372217339164
3.183879429363129	0.05644240191738724
3.184507160554897	0.056441082462155186
3.1851348751045236	0.05643976380702122
3.1857625730247676	0.05643844595130954
3.186390254328381	0.05643712889434737
3.187017919028159	0.05643581263545984
3.1876455671367707	0.05643449717397593
3.1882731986669173	0.05643318250922403
3.1889008136313546	0.056431868640532595
3.1895284120427227	0.056430555567231304
3.1901559939137196	0.056429243288650746
3.1907835592569884	0.05642793180412266
3.191411108085144	0.05642662111297883
3.192038640410866	0.05642531121455168
3.192666156246716	0.056424002108174644
3.1932936556053053	0.05642269379318274
3.193921138499234	0.05642138626890961
3.1945486049410645	0.05642007953469206
3.195176054943331	0.05641877358986653
3.1958034885186097	0.056417468433768735
3.1964309056793834	0.05641616406573765
3.1970583064382057	0.056414860485111726
3.1976856908075666	0.056413557691229896
3.1983130587999167	0.05641225568343257
3.198940410427757	0.05641095446106078
3.199567745703565	0.05640965402345447
3.2001950646397463	0.056408354369957274
3.200822367248707	0.05640705549991242
3.201449653542923	0.05640575741266248
3.202076923534755	0.056404460107552
3.2027041772365763	0.05640316358392603
3.2033314146607754	0.05640186784113101
3.203958635819735	0.0564005728785128
3.2045858407257826	0.05639927869541868
3.2052130293912313	0.05639798529119646
3.205840201828418	0.05639669266519531
3.206467358049638	0.05639540081676372
3.207094498067175	0.05639410974525305
3.2077216218932807	0.05639281945001316
3.2083487295403152	0.05639152993039452
3.208975821020387	0.056390241185751894
3.2096028963458347	0.056388953215435904
3.2102299555288356	0.056387666018801415
3.2108569985816233	0.05638637959520151
3.2114840255163397	0.05638509394399245
3.2121110363451963	0.056383809064529944
3.2127380310803817	0.05638252495616909
3.2133650097339856	0.05638124161826831
3.213991972318194	0.05637995905018524
3.2146189188451344	0.0563786772512773
3.2152458493268856	0.05637739622090532
3.215872763775572	0.0563761159584281
3.2164996622033097	0.05637483646320595
3.217126544622046	0.0563735577346024
3.217753411043975	0.05637227977197563
3.218380261481093	0.05637100257469146
3.219007095945398	0.05636972614211322
3.2196339144489574	0.05636845047360284
3.220260717003733	0.05636717556852711
3.22088750362173	0.05636590142625037
3.2215142743149303	0.05636462804613912
3.222141029095308	0.0563633554275594
3.222767767974778	0.05636208356988097
3.2233944909653505	0.056360812472468595
3.2240211980788334	0.05635954213469496
3.22464788932725	0.05635827255592645
3.225274564722392	0.05635700373553621
3.2259012242762837	0.05635573567289219
3.2265278680006513	0.056354468367367745
3.2271544959074134	0.05635320181833533
3.227781108008408	0.05635193602516797
3.2284077043155226	0.05635067098723762
3.229034284840485	0.05634940670392061
3.229660849595145	0.0563481431745905
3.230287398591311	0.0563468803986238
3.2309139318407145	0.0563456183753974
3.231540449355172	0.056344357104287396
3.232166951146398	0.05634309658467134
3.232793437226157	0.05634183681592848
3.233419907606183	0.05634057779743692
3.2340463622981295	0.05633931952857777
3.2346728013137938	0.0563380620087296
3.235299224664791	0.05633680523727406
3.23592563236279	0.05633554921359509
3.2365520244194954	0.056334293937071796
3.23717840084659	0.05633303940708847
3.237804761655621	0.05633178562302976
3.2384311068582554	0.056330532584279294
3.2390574364660907	0.05632928029022242
3.2396837504907516	0.05632802874024422
3.2403100489438237	0.05632677793373106
3.2409363318368634	0.05632552787007141
3.2415625991814165	0.056324278548651255
3.242188850989068	0.056323029968859496
3.24281508727131	0.056321782130085436
3.243441308039724	0.05632053503171856
3.2440675133057573	0.05631928867314963
3.2446937030809395	0.056318043053768814
3.2453198773767302	0.05631679817296903
3.2459460362046233	0.05631555403014127
3.2465721795760665	0.056314310624678725
3.247198307502528	0.056313067955975404
3.2478244199954256	0.056311826023425
3.2484505170661615	0.05631058482642349
3.249076598726166	0.05630934436436532
3.249702664986889	0.05630810463664626
3.2503287158595855	0.056306865642664614
3.2509547513557333	0.05630562738181764
3.251580771486647	0.056304389853502425
3.2522067762636877	0.056303153057118985
3.2528327656981944	0.05630191699206547
3.253458739801481	0.05630068165774324
3.254084698584865	0.05629944705355197
3.254710642059632	0.05629821317889302
3.2553365702370645	0.05629698003316911
3.255962483128421	0.0562957476157828
3.2565883807450016	0.056294515926137316
3.257214263098034	0.056293284963635934
3.2578401301987565	0.05629205472768339
3.2584659820584223	0.05629082521768497
3.2590918186881748	0.05628959643304699
3.259717640099239	0.056288368373175794
3.2603434463028456	0.05628714103747755
3.260969237310115	0.056285914425360455
3.2615950131322484	0.056284688536233404
3.2622207737803572	0.05628346336950485
3.2628465192656084	0.056282238924584206
3.263472249599129	0.056281015200882516
3.264097964792043	0.05627979219780968
3.2647236648553877	0.056278569914777886
3.265349349800377	0.056277348351198686
3.2659750196379798	0.056276127506485356
3.2666006743792697	0.05627490738005146
3.26722631403534	0.05627368797131042
3.267851938617227	0.056272469279677224
3.268477548135967	0.05627125130456599
3.269103142602567	0.05627003404539416
3.2697287220280113	0.05626881750157789
3.2703542864233226	0.05626760167253374
3.2709798357994604	0.05626638655767975
3.2716053701674483	0.05626517215643426
3.2722308895381955	0.056263958468215726
3.272856393922669	0.05626274549244417
3.273481883331769	0.05626153322854049
3.274107357776457	0.05626032167592441
3.2747328172676866	0.056259110834017065
3.2753582618162533	0.056257900702242285
3.2759836914331317	0.056256691280020574
3.2766091061291296	0.056255482566776996
3.277234505915167	0.05625427456193402
3.2778598908021004	0.05625306726491707
3.2784852608007204	0.056251860675150554
3.2791106159218932	0.05625065479206157
3.2797359561764283	0.05624944961507461
3.280361281575164	0.056248245143616864
3.28098659212884	0.05624704137711733
3.2816118878482614	0.056245838315003106
3.2822371687441882	0.05624463595670307
3.2828624348274364	0.05624343430164539
3.283487686108692	0.05624223334926191
3.2841129225987298	0.05624103309898238
3.28473814430824	0.05623983355023802
3.2853633512479763	0.05623863470246041
3.285988543428617	0.05623743655508144
3.286613720860843	0.05623623910753609
3.2872388835553847	0.056235042359255014
3.287864031522873	0.056233846309674
3.2884891647739454	0.056232650958227715
3.2891142833192815	0.05623145630435109
3.2897393871694858	0.056230262347480894
3.290364476335216	0.05622906908705301
3.2909895508271205	0.056227876522503654
3.291614610655707	0.056226684653271644
3.2922396558315605	0.05622549347879615
3.2928646863653364	0.05622430299851479
3.2934897022675957	0.056223113211866384
3.2941147035488587	0.05622192411829248
3.2947396902196564	0.05622073571723299
3.295364662290571	0.05621954800812926
3.2959896197720786	0.056218360990423
3.2966145626747156	0.0562171746635574
3.2972394910089533	0.05621598902697503
3.2978644047852983	0.05621480408011863
3.2984893040142316	0.05621361982243421
3.299114188706215	0.05621243625336485
3.2997390588717286	0.056211253372356225
3.3003639145211556	0.05621007117885532
3.300988755665005	0.05620888967230662
3.3016135823136117	0.05620770885215958
3.3022383944774614	0.05620652871785995
3.302863192166905	0.05620534926885753
3.303487975392365	0.05620417050459957
3.3041127441641973	0.056202992424537315
3.304737498492789	0.056201815028118864
3.3053622383884727	0.05620063831479584
3.305986963861593	0.056199462284019876
3.3066116749224954	0.05619828693524125
3.307236371581511	0.05619711226791308
3.3078610538489217	0.05619593828148839
3.3084857217350567	0.056194764975420454
3.309110375250158	0.056193592349162984
3.3097350144045983	0.056192420402170276
3.3103596392085772	0.05619124913389826
3.3109842496723414	0.05619007854380234
3.311608845806154	0.056188908631339074
3.312233427620294	0.05618773939596449
3.3128579951249426	0.056186570837136504
3.3134825483303096	0.05618540295431355
3.3141070872465854	0.05618423574695359
3.314731611884011	0.05618306921451576
3.3153561222527483	0.05618190335645978
3.315980618362967	0.0561807381722455
3.316605100224826	0.05617957366133476
3.317229567848504	0.056178409823187864
3.3178540212440506	0.056177246657268004
3.3184784604216895	0.05617608416303598
3.3191028853915014	0.056174922339956045
3.319727296163619	0.05617376118749105
3.3203516927480687	0.05617260070510645
3.320976075155008	0.05617144089226551
3.3216004433945185	0.05617028174843406
3.322224797476616	0.05616912327307798
3.3228491374113758	0.05616796546566333
3.3234734632088307	0.056166808325657736
3.3240977748790232	0.0561656518525282
3.3247220724319977	0.05616449604574228
3.32534635587774	0.0561633409047697
3.32597062522628	0.056162186429078866
3.326594880487588	0.056161032618139824
3.3272191216716154	0.05615987947142225
3.3278433487883965	0.05615872698839795
3.328467561847844	0.05615757516853724
3.329091760859951	0.05615642401131204
3.3297159458346064	0.056155273516196244
3.330340116781754	0.05615412368266138
3.3309642737113103	0.05615297451018155
3.331588416633237	0.05615182599822995
3.332212545557373	0.05615067814628318
3.332836660493648	0.05614953095381371
3.333460761451899	0.05614838442029916
3.3340848484420103	0.05614723854521552
3.334708921473855	0.05614609332803988
3.335332980557228	0.05614494876824908
3.335957025702014	0.05614380486532089
3.336581056918057	0.05614266161873338
3.3372050742151202	0.0561415190279665
3.3378290776030575	0.05614037709249925
3.338453067091616	0.056139235811811634
3.339077042690627	0.056138095185384075
3.339701004409837	0.056136955212697875
3.3403249522590146	0.05613581589323491
3.340948886247963	0.05613467722647653
3.341572806386346	0.05613353921190641
3.3421967126839824	0.05613240184900737
3.3428206051505147	0.05613126513726326
3.343444483795714	0.05613012907615841
3.344068348629279	0.05612899366517743
3.3446921996608623	0.05612785890380647
3.3453160369002046	0.056126724791530226
3.3459398603569674	0.056125591327835796
3.346563670040803	0.05612445851220985
3.3471874659613703	0.05612332634414034
3.3478112481282847	0.056122194823115666
3.3484350165512535	0.05612106394862294
3.349058771239827	0.0561199337201527
3.349682512203686	0.0561188041371935
3.350306239452374	0.05611767519923565
3.350929952995526	0.0561165469057702
3.3515536528427137	0.05611541925628823
3.352177339003534	0.056114292250280806
3.352801011487526	0.056113165887241
3.353424670304258	0.056112040166660784
3.3540483154632703	0.056110915088034403
3.3546719469741157	0.05610979065085464
3.3552955648462883	0.05610866685461637
3.3559191690893324	0.056107543698813406
3.3565427597127524	0.05610642118294308
3.357166336726039	0.056105299306499254
3.3577899001387044	0.05610417806897876
3.3584134499601768	0.056103057469878904
3.3590369861999743	0.05610193750869727
3.3596605088675098	0.05610081818493152
3.3602840179722717	0.05609969949807937
3.3609075135236774	0.05609858144764095
3.361530995531158	0.056097464033114726
3.362154464004126	0.05609634725400148
3.3627779189520273	0.05609523110980057
3.3634013603842305	0.0560941156000143
3.3640247883101635	0.05609300072414263
3.3646482027391316	0.05609188648168921
3.365271603680568	0.056090772872156046
3.3658949911438527	0.05608965989504446
3.36651836513827	0.056088547549860424
3.3671417256732177	0.05608743583610696
3.367765072758015	0.0560863247532882
3.36838840640196	0.05608521430090999
3.369011726614408	0.056084104478476664
3.3696350334046845	0.05608299528549506
3.370258326782005	0.056081886721472726
3.3708816067556735	0.056080778785915
3.371504873335043	0.05607967147833019
3.3721281265293164	0.05607856479822651
3.372751366347784	0.056077458745111136
3.3733745927996286	0.05607635331849579
3.3739978058941458	0.05607524851788854
3.3746210056405976	0.05607414434279811
3.3752441920481524	0.056073040792737006
3.3758673651259676	0.05607193786721674
3.3764905248834047	0.05607083556574615
3.377113671329493	0.05606973388784022
3.3777368044735154	0.056068632833009925
3.3783599243246107	0.05606753240076801
3.3789830308919773	0.056066432590628254
3.379606124184667	0.05606533340210671
3.38022920421195	0.056064234834714545
3.3808522709829103	0.056063136887968955
3.3814753245066425	0.056062039561385335
3.3820983647923306	0.056060942854478754
3.3827213918490684	0.05605984676676562
3.383344405685898	0.05605875129776497

==> anc/Figure9_BulkViscosity_Jetscape.dat <==
1.2728310884052414	0.000010242242188418401	1.2728310884052414	0.00005901463191214262	1.2727569904411278	3.099240268106704e-6	1.2727569904411278	0.00001785746912296464
1.267763792418493	0.000010398805634201623	1.267763792418493	0.00005996373402999596	1.2676888020618728	3.146631130358692e-6	1.2676888020618728	0.000018144752275276128
1.2627367173201431	0.00001055713222319998	1.2627367173201431	0.000060924229621557284	1.262660827434299	3.1945561793002133e-6	1.262660827434299	0.00001843548703301716
1.2577493865352027	0.00001071723478249508	1.2577493865352027	0.00006189620922704624	1.2576725899549812	3.243019314656188e-6	1.2576725899549812	0.000018729700907100913
1.2528013309914534	0.000010879126175409126	1.2528013309914534	0.00006287976373722786	1.2527236205232684	3.292024447490518e-6	1.2527236205232684	0.000019027421516930534
1.247892088972395	0.000011042819097645244	1.247892088972395	0.0000638749843932273	1.2478134573942292	3.341575438523458e-6	1.2478134573942292	0.000019328676590381877
1.2430212059736392	0.000011208326604836719	1.2430212059736392	0.00006488196278634252	1.242941646035038	3.391676257773949e-6	1.242941646035038	0.000019633493963786636
1.2381882345626487	0.000011375661811454853	1.2381882345626487	0.00006590079085785527	1.238107738984722	3.4423308934560165e-6	1.238107738984722	0.000019941901581914768
1.2333927342417386	0.000011544837768296686	1.2333927342417386	0.00006693156089883865	1.2333112957171624	3.4935433149118906e-6	1.2333112957171624	0.000020253927497956924
1.2286342713142502	0.000011715867562999184	1.2286342713142502	0.00006797436554996452	1.2285518825072654	3.5453175030335178e-6	1.2285518825072654	0.000020569599873506573
1.2239124187538217	0.000011888764319650599	1.2239124187538217	0.0000690292978013063	1.2238290723002323	3.5976574501510263e-6	1.2238290723002323	0.00002088894697854201
1.219226756076638	0.000012063541198393247	1.219226756076638	0.00007009645099214105	1.2191424445838142	3.65056715991864e-6	1.2191424445838142	0.000021211997191408356
1.2145768692166352	0.000012240211096320226	1.2145768692166352	0.00007117591881074896	1.2144915852635139	3.7040505568081262e-6	1.2144915852635139	0.00002153877899879868
1.2099623504035344	0.000012418787575872103	1.2099623504035344	0.00007226779529421001	1.20987608654061	3.758111767059296e-6	1.20987608654061	0.000021869320995735828
1.2053827980436402	0.00001259928394716789	1.2053827980436402	0.00007337217482819858	1.2052955467929773	3.8127548409896634e-6	1.2052955467929773	0.000022203651885553165
1.200837816603364	0.000012781713557333214	1.200837816603364	0.00007448915214677646	1.2007495704585815	3.8679838405544e-6	1.2007495704585815	0.00002254180047987584
1.1963270164953288	0.000012966089790131643	1.1963270164953288	0.00007561882233218239	1.1962377679216178	3.923802839241134e-6	1.1962377679216178	0.000022883795698600942
1.1918500139670887	0.000013152426065587666	1.1918500139670887	0.0000767612808146188	1.1917597554011963	3.980215921962545e-6	1.1917597554011963	0.000023229666569878748
1.1874064309922854	0.000013340735740343315	1.1874064309922854	0.0000779166233720392	1.187315154842524	4.037227154908212e-6	1.187315154842524	0.00002357944223009228
1.1829958951642703	0.000013531032215719385	1.1829958951642703	0.00007908494612992876	1.1829035938105112	4.094840618252645e-6	1.1829035938105112	0.000023933151923837723
1.1786180395920616	0.000013723329254260096	1.1786180395920616	0.00008026634556108575	1.1785247053857422	4.1530605019571725e-6	1.1785247053857422	0.000024290825003904164
1.174272502798635	0.000013917640461560067	1.174272502798635	0.0000814609184854	1.1741781280627541	4.211890948965217e-6	1.1741781280627541	0.000024652490931253014
1.1699589286214207	0.00001411397948001665	1.1699589286214207	0.00008266876206962607	1.1698635056505386	4.271336113843063e-6	1.1698635056505386	0.000025018179274997564
1.1656769661150235	0.00001431235998847241	1.1656769661150235	0.00008388997382715956	1.1655804871752544	4.331400162678433e-6	1.1655804871752544	0.000025387919712382163
1.1614262694560313	0.000014512795701848799	1.1614262694560313	0.00008512465161780459	1.16132872678506	4.392087272976717e-6	1.16132872678506	0.00002576174202876075
1.1572064978499461	0.00001471530017528809	1.1572064978499461	0.00008637289364754344	1.1571078836570081	4.4534015743940435e-6	1.1571078836570081	0.00002613967611757595
1.1530173154401016	0.000014919887311638428	1.1530173154401016	0.00008763479846830112	1.1529176219059958	4.515347302327442e-6	1.1529176219059958	0.00002652175198033708
1.1488583912185573	0.00001512657107104542	1.1488583912185573	0.00008891046497770905	1.1487576104956476	4.577928710035573e-6	1.1487576104956476	0.00002690799972659874
1.1447293989389438	0.000015335365353543875	1.1447293989389438	0.0000901999924188642	1.1446275231511462	4.641150033113405e-6	1.1446275231511462	0.000027298449573938463
1.1406300170311425	0.000015546284095776807	1.1406300170311425	0.00009150348038008813	1.1405270382739363	4.705015518770152e-6	1.1405270382739363	0.000027693131847934528
1.1365599285178214	0.00001575934127064722	1.1365599285178214	0.00009282102879468087	1.136455838858243	4.7695294257313995e-6	1.136455838858243	0.000028092076982143443
1.1325188209327364	0.000015974550886962634	1.1325188209327364	0.00009415273794067325	1.1324136124093824	4.8346960241390765e-6	1.1324136124093824	0.00002849531551807727
1.1285063862407811	0.000016191926701750796	1.1285063862407811	0.00009549870844057865	1.1284000508638037	4.900519508490651e-6	1.1284000508638037	0.000028902878105180252
1.1245223207597241	0.00001641148311391566	1.1245223207597241	0.00009685904126113762	1.1244148505108311	4.967004268112641e-6	1.1244148505108311	0.000029314795500806037
1.1205663250835967	0.000016633234280173198	1.1205663250835967	0.00009823383771306404	1.1204577119160606	5.034154619607072e-6	1.1204577119160606	0.000029731098570193607
1.1166381040077058	0.00001685719439399206	1.1166381040077058	0.00009962319945078566	1.1165283398463508	5.101974891280226e-6	1.1165283398463508	0.00003015181828644395
1.1127373664552056	0.00001708337768526211	1.1127373664552056	0.00010102722847218427	1.1126264431964135	5.170469423050184e-6	1.1126264431964135	0.00003057698573049603
1.1088638254052123	0.000017311798419955683	1.1088638254052123	0.00010244602711833098	1.1087517349169171	5.239642566352304e-6	1.1087517349169171	0.00003100663209110216
1.1050171978224037	0.000017542470804106623	1.1050171978224037	0.00010387969807322073	1.1049039319441043	5.30949865508504e-6	1.1049039319441043	0.0000314407886648037
1.1011972045881016	0.000017775409088384348	1.1011972045881016	0.00010532834436350207	1.101082755130848	5.380042037268249e-6	1.101082755130848	0.00003187948685590637
1.0974035704327656	0.00001801062787255779	1.0974035704327656	0.00010679206935820546	1.0972879291791608	5.451277167203554e-6	1.0972879291791608	0.00003232275817645489
1.093636023869868	0.000018248141605985203	1.093636023869868	0.0001082709767684691	1.0935191825740709	5.523208454298398e-6	1.0935191825740709	0.000032770634246208125
1.0898942971311474	0.000018487964774589067	1.0898942971311474	0.00010976517064726	1.089776247518876	5.595840319664849e-6	1.089776247518876	0.00003322314679261296
1.0861781261031793	0.00001873011190053337	1.0861781261031793	0.00011127475538909465	1.0860588598717007	5.669177196030421e-6	1.0860588598717007	0.00003368032765077899
1.0824872502652434	0.00001897459754189385	1.0824872502652434	0.00011279983572975426	1.082366759083378	5.743223527646835e-6	1.082366759083378	0.00003414220876345199
1.0788214126284372	0.00001922143610371553	1.0788214126284372	0.00011434051674600003	1.0786996881365627	5.817983713109146e-6	1.0786996881365627	0.0000346088221809879
1.0751803596760539	0.000019470642328113453	1.0751803596760539	0.00011589690385528261	1.0750573934860996	5.893462253708034e-6	1.0750573934860996	0.00003508020006132573
1.0715638413051398	0.000019722231013171403	1.0715638413051398	0.00011746910281545046	1.0714396250005847	5.9696636683566895e-6	1.0714396250005847	0.000035556374669961204
1.0679716107692325	0.00001997621689992735	1.0679716107692325	0.00011905721972445556	1.0678461359051135	6.0465924593915695e-6	1.0678461359051135	0.000036037378379919195
1.0644034246222607	0.000020232614765802093	1.0644034246222607	0.00012066136102005356	1.0642766827251622	6.124253140860436e-6	1.0642766827251622	0.00003652324367172633
1.060859042663548	0.000020491439424284802	1.060859042663548	0.00012228163347950425	1.0607310252316076	6.202650238436163e-6	1.0607310252316076	0.00003701400313338324
1.0573382278839252	0.000020752705724612145	1.0573382278839252	0.00012391814421926727	1.0572089263868303	6.281788289328815e-6	1.0572089263868303	0.000037509689460336665
1.053840746412908	0.000021016428273972862	1.053840746412908	0.0001255710006946948	1.053710152291897	6.36167175820621e-6	1.053710152291897	0.00003801033545545094
1.0503663674669153	0.000021282622301031873	1.0503663674669153	0.00012724031069972133	1.0502344721347807	6.442305298590584e-6	1.0502344721347807	0.00003851597402897966
1.046914863298531	0.000021551302801058398	1.046914863298531	0.0001289261823665504	1.0467816581396059	6.5236934941015535e-6	1.0467816581396059	0.000039026638198536636
1.0434860091467193	0.000021822484805830896	1.0434860091467193	0.00013062872416533968	1.0433514855168988	6.60584094016432e-6	1.0433514855168988	0.00003954236108906653
1.040079583188073	0.00002209618338333578	1.040079583188073	0.0001323480449038796	1.0399437324147904	6.688752243928288e-6	1.0399437324147904	0.00004006317593281599
1.036695366488968	0.00002237241363746078	1.036695366488968	0.0001340842537272721	1.0365581798712116	6.772432024183806e-6	1.0365581798712116	0.000040589116069303515
1.0333331429586698	0.000022651190615121676	1.0333331429586698	0.00013583746011760554	1.033194611766971	6.856884883257656e-6	1.033194611766971	0.00004112021494528935
1.0299926993033497	0.000022932529407779283	1.0299926993033497	0.00013760777389362446	1.0298528147797907	6.942115437752856e-6	1.0298528147797907	0.000041656506114745324
1.026673824980987	0.000023216445445439086	1.026673824980987	0.00013939530521039854	1.0265325783391968	7.028128407558804e-6	1.0265325783391968	0.00004219802323882415
1.0233763121571382	0.000023502954013369408	1.0233763121571382	0.00014120016455898795	1.0232336945822955	7.114928469564267e-6	1.0232336945822955	0.00004274480008582878
1.020099955661571	0.00002379207043317142	1.020099955661571	0.00014302246276610403	1.0199559583103954	7.202520312479829e-6	1.0199559583103954	0.00004329687053118066
1.016844552945705	0.00002408381006248541	1.016844552945705	0.0001448623109937681	1.0166991669464653	7.2909086367593315e-6	1.0166991669464653	0.00004385426855738889
1.0136099040408877	0.0000243781882946916	1.0136099040408877	0.0001467198207389667	1.0134631204934008	7.380098154519495e-6	1.0134631204934008	0.00004441702825401764
1.01039581151746	0.000024675220375986492	1.01039581151746	0.00014859510383330346	1.0102476214930787	7.4700935341727485e-6	1.0102476214930787	0.0000449851838176546
1.00720208044458	0.000024974921880322123	1.00720208044458	0.0001504882724426479	1.0070524749862122	7.5608995442179085e-6	1.0070524749862122	0.00004555876955187822
1.0040285183508402	0.000025277308436458383	1.0040285183508402	0.00015239943906678011	1.0038774884729305	7.652520970622288e-6	1.0038774884729305	0.000046137819867225206
1.0008749351855957	0.000025582395618759114	1.0008749351855957	0.0001543287165390334	1.0007224718741379	7.744962583771713e-6	1.0007224718741379	0.000046722369281157313
0.9977411432810405	0.000025890199037750655	0.9977411432810405	0.00015627621802593257	0.9975872374935676	7.838229165896395e-6	0.9975872374935676	0.00004731245241802787
0.9946269573149862	0.00002620073433983488	0.9946269573149862	0.0001582420570268286	0.9944715999805742	7.932325510995125e-6	0.9944715999805742	0.000047908104009048494
0.9915321942743378	0.000026514017206997414	0.9915321942743378	0.00016022634737353173	0.9913753762936063	8.027256424757741e-6	0.9913753762936063	0.00004850935889225448
0.9884566734192438	0.000026830063087630926	0.9884566734192438	0.00016222920322993877	0.9882983856643536	8.123026643080869e-6	0.9882983856643536	0.0000491162520124709
0.9854002162479256	0.00002714888803376579	0.9854002162479256	0.00016425073909165852	0.9852404495625787	8.219641085556074e-6	0.9852404495625787	0.00004972881842127806
0.9823626464621488	0.000027470507871704384	0.9823626464621488	0.00016629106978563324	0.9822013916615855	8.317104604387442e-6	0.9822013916615855	0.00005034709327697598
0.9793437899333236	0.00002779493846402152	0.9793437899333236	0.00016835031046975619	0.9791810378043275	8.415422063724282e-6	0.9791810378043275	0.000050971111844549766
0.9763434746692545	0.000028122195709289398	0.9763434746692545	0.000170428576632487	0.9761792159701498	8.514598339589235e-6	0.9761792159701498	0.000051600909495633334
0.9733615307814707	0.000028452295541797545	0.9733615307814707	0.00017252598409246315	0.9731957562421161	8.614638319805191e-6	0.9731957562421161	0.000052236521708474286
0.9703977904531705	0.000028785253841428366	0.9703977904531705	0.00017464264899810512	0.9702304907749675	8.715546876719193e-6	0.9702304907749675	0.000052877984067896346
0.9674520879077507	0.000029121086532485836	0.9674520879077507	0.00017677868782722353	0.9672832537636389	8.81732889713631e-6	0.9672832537636389	0.00005352533226526428
0.9645242593778985	0.000029459809868577437	0.9645242593778985	0.0001789342173866163	0.9643538814123507	8.919989368589637e-6	0.9643538814123507	0.00005417860209844584
0.9616141430752555	0.00002980143996351605	0.9616141430752555	0.00018110935481166826	0.9614422119042846	9.023533237319788e-6	0.9614422119042846	0.00005483782947177491
0.9587215791606115	0.000030145992967220553	0.9587215791606115	0.00018330421756594176	0.9585480853717679	9.127965461545352e-6	0.9585480853717679	0.00005550305039601351
0.9558464097146621	0.000030493485065447143	0.9558464097146621	0.0001855189234407689	0.9556713438670299	9.2332910113938e-6	0.9556713438670299	0.00005617430098831465
0.9529884787092635	0.000030843932479514986	0.9529884787092635	0.0001877535905548342	0.9528118313334644	9.33951486883067e-6	0.9528118313334644	0.00005685161747218277
0.9501476319792248	0.00003119735128864538	0.9501476319792248	0.0001900083373537603	0.9499693935774142	9.446641973875883e-6	0.9499693935774142	0.0000575350361774363
0.947323717194585	0.000031553757891623437	0.947323717194585	0.00019228328260968318	0.9471438782404513	9.554677364407147e-6	0.9471438782404513	0.00005822459354016798
0.9445165838333982	0.000031913168741016525	0.9445165838333982	0.0001945785454208293	0.9443351347721665	9.663626095696344e-6	0.9443351347721665	0.00005892032610270554
0.9417260831549914	0.000032275600237292445	0.9417260831549914	0.00019689424521108552	0.9415430144034181	9.77349320836028e-6	0.9415430144034181	0.00005962227051357229
0.9389520681737087	0.00003264106881686347	0.9389520681737087	0.00019923050172956594	0.938767370120083	9.884283755033168e-6	0.938767370120083	0.000060330463527446596
0.9361943936330955	0.00003300959095182327	0.9361943936330955	0.0002015874350501765	0.9360080566372379	9.996002800299989e-6	0.9360080566372379	0.00006104494200512213
0.9334529159805663	0.00003338118314967899	0.9334529159805663	0.00020396516557117392	0.933264930373829	0.000010108655420628327	0.933264930373829	0.00006176574291346618
0.9307274933424899	0.000033755861691713634	0.9307274933424899	0.00020636381401472205	0.9305378494277561	0.000010222246625150325	0.9305378494277561	0.0000624929033253795
0.9280179854997275	0.00003413364344719555	0.9280179854997275	0.00020878350142644372	0.9278266735514119	0.00001033678160223996	0.9278266735514119	0.00006322646041975398
0.9253242538635943	0.00003451454506636664	0.9253242538635943	0.00021122434917496757	0.9251312641276398	0.000010452265475144703	0.9251312641276398	0.00006396645148143154
0.9226461614522324	0.00003489858323550978	0.9226461614522324	0.00021368647895147536	0.9224514841461102	0.000010568703379238586	0.9224514841461102	0.00006471291390116122
0.9199835728673973	0.00003528577467669479	0.9199835728673973	0.0002161700127692385	0.9197871981801091	0.000010686100461959158	0.9197871981801091	0.00006546588517555697
0.9173363542716467	0.00003567613614752137	0.9173363542716467	0.00021867507296315816	0.9171382723637218	0.000010804461882743209	0.9171382723637218	0.00006622540290705446
0.9147043733659281	0.00003606968435340237	0.9147043733659281	0.00022120178218929437	0.914504574369421	0.000010923792786475567	0.914504574369421	0.0000669915048038679
0.9120874993675312	0.00003646643604402437	0.9120874993675312	0.000223750263424398	0.9118859733860248	0.000011044098332714909	0.9118859733860248	0.00006776422867994664
0.9094856029884488	0.00003686640829026104	0.9094856029884488	0.00022632063996543185	0.9092823400970496	0.00001116538377957422	0.9092823400970496	0.0000685436124549305
0.9068985564140756	0.00003726961802750213	0.9068985564140756	0.00022891303542909422	0.9066935466594204	0.000011287654345431121	0.9066935466594204	0.00006932969415410509
0.9043262332822966	0.000037676082227019345	0.9043262332822966	0.00023152757375133294	0.9041194666825407	0.000011410915260840437	0.9041194666825407	0.00007012251190835814
0.901768508662916	0.00003808581789571822	0.901768508662916	0.00023416437918685794	0.9015599752077419	0.000011535171768473303	0.9015599752077419	0.00007092210395413338
0.8992252590374332	0.00003849884207588638	0.8992252590374332	0.00023682357630865333	0.8990149486880464	0.000011660429123055294	0.8990149486880464	0.00007172850863338467
0.8966963622791717	0.000038915171672139967	0.8966963622791717	0.00023950529000747682	0.8964842649682997	0.000011786692538966683	0.8964842649682997	0.00007254176439353074
0.8941816976337333	0.000039334823901443645	0.8941816976337333	0.00024220964549136206	0.8939678032656293	0.00001191396732655808	0.8939678032656293	0.00007336190978740836
0.8916811456997882	0.00003975781603362917	0.8916811456997882	0.00024493676828511463	0.8914654441502212	0.000012042258813576943	0.8914654441502212	0.00007418898347322602
0.8891945884101761	0.00004018416528841714	0.8891945884101761	0.0002476867842298037	0.8889770695264381	0.000012171572313991306	0.8889770695264381	0.00007502302421451561
0.8867219090133339	0.00004061388892125573	0.8867219090133339	0.00025045981948225026	0.8865025626142374	0.000012301913154003782	0.8865025626142374	0.00007586407088008658
0.8842629920550323	0.000041047004223077124	0.8842629920550323	0.0002532560005145084	0.8840418079309066	0.00001243328667199293	0.8840418079309066	0.00007671216244397627
0.8818177233603983	0.00004148352852005112	0.8818177233603983	0.0002560754541133495	0.8815946912730969	0.000012565698218453916	0.8815946912730969	0.00007756733798540258
0.8793859900162695	0.000041923478918546935	0.8793859900162695	0.00025891830737973	0.8791610996991587	0.000012699153078760015	0.8791610996991587	0.00007842963668871479
0.876967680353803	0.00004236687309917296	0.876967680353803	0.00026178468772826956	0.8767409215117676	0.00001283365671370049	0.8767409215117676	0.00007929909784334489
0.8745626839313985	0.000042813728529365414	0.8745626839313985	0.00026467472288671236	0.8743340462408403	0.000012969214520984647	0.8743340462408403	0.00008017576084375701
0.8721708915178822	0.00004326406271237173	0.8721708915178822	0.00026758854089539165	0.8719403646267205	0.000013105831910675776	0.8719403646267205	0.00008105966518939854
0.8697921950759888	0.00004371789318701567	0.8697921950759888	0.00027052627010668625	0.8695597686036538	0.000013243514305135899	0.8695597686036538	0.00008195085048464858
0.867426487746084	0.00004417523752745902	0.867426487746084	0.00027348803918447555	0.8671921512835223	0.000013382267138969887	0.8671921512835223	0.00008284935643876853
0.8650736638301796	0.00004463611325759323	0.8650736638301796	0.00027647397710358685	0.8648374069398524	0.000013522095833107341	0.8648374069398524	0.00008375522286584962
0.862733618776198	0.00004510053794541846	0.862733618776198	0.00027948421314924276	0.8624954309920764	0.000013663005823408517	0.8624954309920764	0.00008466848968476138
0.8604062491624808	0.00004556852947298991	0.8604062491624808	0.0002825188769164989	0.8601661199900523	0.000013805002642461697	0.8601661199900523	0.0000855891969191007
0.8580914526825695	0.00004604010559063028	0.8580914526825695	0.00028557809830968026	0.8578493715988311	0.000013948091784552599	0.8578493715988311	0.00008651738469713782
0.8557891281302156	0.00004651528408432132	0.8557891281302156	0.00028866200754181436	0.8555450845836726	0.000014092278756390268	0.8555450845836726	0.00008745309325176466
0.8534991753846349	0.000046994082775473	0.8534991753846349	0.000291770735134055	0.8532531587953067	0.000014237569077053961	0.8532531587953067	0.00008839636292044028
0.8512214953960021	0.00004747651952069028	0.8512214953960021	0.0002949044119151092	0.8509734951554134	0.000014383968277939571	0.8509734951554134	0.00008934723414513854
0.8489559901711785	0.00004796261204275097	0.8489559901711785	0.0002980631690206491	0.8487059956423637	0.000014531481851567363	0.8487059956423637	0.00009030574747229278
0.846702562759655	0.00004845237837043301	0.846702562759655	0.0003012471378927326	0.846450563277153	0.000014680115384853646	0.846450563277153	0.00009127194355274143
0.844461117239736	0.00004894583658455822	0.844461117239736	0.0003044564502792071	0.8442071021095993	0.00001482987448219028	0.8442071021095993	0.00009224586314167294
0.8422315587049292	0.00004944300471755059	0.8422315587049292	0.0003076912382331143	0.8419755172047104	0.000014980764735029835	0.8419755172047104	0.00009322754709857072
0.8400137932505625	0.00004994390083734376	0.8400137932505625	0.00031095163411209076	0.8397557146293214	0.000015132791747324642	0.8397557146293214	0.00009421703638715663
0.8378077279605979	0.00005044854304715533	0.8378077279605979	0.000314237770577765	0.8375476014389011	0.00001528596113547619	0.8375476014389011	0.00009521437207533493
0.8356132708946702	0.00005095694948525642	0.8356132708946702	0.0003175497805951419	0.8353510856645802	0.000015440278528283494	0.8353510856645802	0.00009621959533513531
0.8334303310753053	0.00005146913807570176	0.8334303310753053	0.0003208877974319966	0.8331660763003942	0.000015595749491429093	0.8331660763003942	0.0000972327474426553
0.83125881847537	0.00005198512730473874	0.83125881847537	0.00032425195465824727	0.8309924832907087	0.00001575237976275623	0.8309924832907087	0.0000982538697780033
0.829098644005689	0.00005250493545053571	0.829098644005689	0.0003276423861453383	0.82883021751785	0.000015910175018891326	0.82883021751785	0.00009928300382523984
0.8269497195028704	0.000053028580826842786	0.8269497195028704	0.00033105922606560724	0.8266791907899269	0.00001606914094909222	0.8266791907899269	0.00010032019117231877
0.8248119577173196	0.00005355608178277365	0.8248119577173196	0.0003345026088916536	0.8245393158288449	0.000016229283255200582	0.8245393158288449	0.00010136547351102861
0.8226852723014333	0.000054087456702583147	0.8226852723014333	0.0003379726693956999	0.8224105062584971	0.000016390607651593445	0.8224105062584971	0.00010241889263693292
0.8205695777979802	0.000054622723921899036	0.8205695777979802	0.0003414695426489518	0.8202926765931497	0.000016553119839816384	0.8202926765931497	0.00010348049044931036
0.818464789628656	0.000055161901820279954	0.818464789628656	0.0003449933640209457	0.8181857422259976	0.00001671682553665007	0.8181857422259976	0.00010455030895109356
0.8163708240828235	0.000055705009085088106	0.8163708240828235	0.0003485442691789007	0.8160896194178993	0.00001688173055409784	0.8160896194178993	0.00010562839024880923
0.8142875983064192	0.00005625206427519933	0.8142875983064192	0.0003521223940870586	0.8140042252862817	0.000017047840667190047	0.8140042252862817	0.00010671477655251623
0.8122150302910249	0.00005680308598492424	0.8122150302910249	0.0003557278750060231	0.8119294777942256	0.00001721516166367792	0.8119294777942256	0.00010780951017574307
0.810153038863119	0.000057358092843793236	0.810153038863119	0.0003593608484920934	0.8098652957396986	0.000017383699343988162	0.8098652957396986	0.0001089126335354267
0.8081015436734778	0.00005791710351633814	0.8081015436734778	0.00036302145139659	0.8078115987449748	0.000017553459521176545	0.8078115987449748	0.00011002418915184893
0.8060604651867488	0.0000584801365365806	0.8060604651867488	0.00036670982086517824	0.8057683072461874	0.00001772444797078385	0.8057683072461874	0.0001111442196485741
0.8040297246711762	0.0000590472107389813	0.8040297246711762	0.00037042609433718794	0.8037353424830739	0.00001789667056146735	0.8037353424830739	0.00011227276775238329
0.8020092441884785	0.000059618345009300274	0.8020092441884785	0.00037417040954492743	0.801712626488841	0.000018070133179515767	0.801712626488841	0.00011340987629321233
0.799998946583888	0.00006019355818636138	0.799998946583888	0.000377942904512987	0.7997000820802121	0.00001824484169909459	0.7997000820802121	0.00011455558820408545
0.7979987554763341	0.00006077286914427836	0.7979987554763341	0.0003817437175575466	0.7976976328476012	0.00001842080200718764	0.7976976328476012	0.00011570994652105176
0.7960085952487714	0.00006135629679224333	0.7960085952487714	0.0003855729872856721	0.7957052031454518	0.00001859802000355323	0.7957052031454518	0.00011687299438311685
0.7940283910386582	0.0000619438600743123	0.7940283910386582	0.0003894308525946077	0.7937227180827056	0.000018776501600680457	0.7937227180827056	0.00011804477503217957
0.7920580687285729	0.00006253557772514151	0.7920580687285729	0.00039331745267106406	0.7917501035134281	0.000018956252649766745	0.7917501035134281	0.00011922533181296348
0.7900975549369741	0.00006313146903108676	0.7900975549369741	0.0003972329269905023	0.7897872860275607	0.000019137279171446177	0.7897872860275607	0.00012041470817294996
0.7881467770090905	0.00006373155307481677	0.7881467770090905	0.0004011774153164105	0.7878341929418174	0.00001931958712683907	0.7878341929418174	0.00012161294766231113
0.7862056630079611	0.00006433584897435195	0.7862056630079611	0.00040515105769957474	0.7858907522907138	0.000019503182490029533	0.7858907522907138	0.00012282009393384065
0.7842741417055862	0.00006494437588285968	0.7842741417055862	0.0004091539944773478	0.7839568928177351	0.000019688071248025053	0.7839568928177351	0.00012403619074288603
0.7823521425742205	0.00006555715298844689	0.7823521425742205	0.0004131863662729137	0.7820325439666174	0.000019874259400715006	0.7820325439666174	0.0001252612819472787
0.7804395957778036	0.00006617419943198268	0.7804395957778036	0.00041724831399454033	0.7801176358727747	0.000020061752935979552	0.7801176358727747	0.0001264954115072653
0.7785364321634994	0.00006679553439808188	0.7785364321634994	0.0004213399788348311	0.7782120993548495	0.00002025055785729233	0.7782120993548495	0.00012773862348543607
0.776642583253363	0.00006742117737371834	0.776642583253363	0.00042546150226997536	0.7763158659063757	0.000020440680262148824	0.7763158659063757	0.00012899096204665463
0.7747579812361391	0.00006805114772015711	0.7747579812361391	0.00042961302605898594	0.7744288676875744	0.000020632126212313897	0.7744288676875744	0.0001302524714579881
0.7728825589591699	0.00006868546483387106	0.7728825589591699	0.00043379469224293386	0.7725510375172604	0.000020824901782627283	0.7725510375172604	0.00013152319608863297
0.7710162499204243	0.00006932414814633973	0.7710162499204243	0.00043800664314418283	0.7706823088648792	0.00002101901306096531	0.7706823088648792	0.00013280318040984464
0.7691589882606426	0.0000699672171238443	0.7691589882606426	0.0004422490213656094	0.7688226158426406	0.000021214466148201664	0.7688226158426406	0.0001340924689948644
0.7673107087555922	0.00007061469110498385	0.7673107087555922	0.00044652196978982897	0.7669718931977851	0.000021411267108962633	0.7669718931977851	0.00013539110651884453
0.7654713468084383	0.00007126658972396819	0.7654713468084383	0.0004508256315784021	0.7651300763049484	0.000021609422099995977	0.7651300763049484	0.000136699137758777
0.7636408384422226	0.00007192293266562863	0.7636408384422226	0.0004551601501710492	0.7632971011586428	0.000021808937295915282	0.7632971011586428	0.00013801660759341663
0.761819120292451	0.00007258373956908775	0.761819120292451	0.00045952566928485244	0.7614729043658416	0.000022009818860013727	0.7614729043658416	0.00013934356100320846
0.760006129599788	0.00007324903010853402	0.760006129599788	0.0004639223329134516	0.7596574231386783	0.000022212072968778823	0.7596574231386783	0.00014068004307021017
0.7582018042028508	0.00007391882399302378	0.7582018042028508	0.00046835028532623863	0.7578505952872333	0.000022415705811856136	0.7578505952872333	0.00014202609897801747
0.7564060825311103	0.00007459314096627977	0.7564060825311103	0.0004728096710675449	0.7560523592124455	0.00002262072359201208	0.7560523592124455	0.00014338177401168763
0.7546189035978962	0.00007527200056672689	0.7546189035978962	0.0004773006349558201	0.7542626538991072	0.000022827132452385794	0.7542626538991072	0.00014474711355766108
0.752840206993491	0.00007595542287544873	0.752840206993491	0.00048182332208281293	0.7524814189089638	0.000023034938703336853	0.7524814189089638	0.00014612216310368553
0.751069932878333	0.00007664342777357339	0.751069932878333	0.00048637787781273257	0.7507085943739158	0.00002324414859727087	0.7507085943739158	0.00014750696823873682
0.7493080219763063	0.000077336035177349	0.7493080219763063	0.0004909644477814248	0.7489441209893088	0.00002345476839994961	0.7489441209893088	0.0001489015746529406
0.7475544155681344	0.0000780332650379492	0.7475544155681344	0.0004955831778955209	0.7471879400073248	0.000023666804390457082	0.7471879400073248	0.00015030602813749226
0.7458090554848552	0.0000787351373412787	0.7458090554848552	0.0005002342143315972	0.7454399932304601	0.00002388026286116528	0.7454399932304601	0.00015172037458457843
0.7440718841013972	0.00007944167202715555	0.7440718841013972	0.0005049177035353218	0.7437002230051021	0.000024095150093246712	0.7437002230051021	0.000153144659987296
0.7423428443302438	0.00008015288907895355	0.7423428443302438	0.000509633792220594	0.7419685722151872	0.000024311472383886325	0.7419685722151872	0.0001545789304395713
0.7406218796151769	0.00008086880877771806	0.7406218796151769	0.0005143826273686855	0.7402449842759549	0.00002452923612338569	0.7402449842759549	0.00015602323213607795
0.7389089339251236	0.00008158945128111794	0.7389089339251236	0.0005191643562273636	0.7385294031277861	0.000024748447667482925	0.7385294031277861	0.0001574776113721563
0.7372039517480761	0.00008231483678180072	0.7372039517480761	0.0005239791263100255	0.7368217732301247	0.000024969113385406598	0.7368217732301247	0.00015894211454372886
0.7355068780850956	0.00008304498550720151	0.7355068780850956	0.0005288270853948111	0.7351220395554832	0.000025191239659844287	0.7351220395554832	0.00016041678814721915
0.733817658444408	0.00008377991771935064	0.733817658444408	0.0005337083815237189	0.7334301475835378	0.000025414832886909968	0.7334301475835378	0.00016190167877946725
0.7321362388355761	0.00008451965355495734	0.7321362388355761	0.0005386231630017084	0.7317460432952985	0.000025639899427658027	0.7317460432952985	0.00016339683313764417
0.7304625657637415	0.00008526421344221601	0.7304625657637415	0.0005435715783958163	0.7300696731673573	0.0000258664457345487	0.7300696731673573	0.00016490229801916932
0.7287965862239716	0.00008601361785932203	0.7287965862239716	0.000548553776534232	0.7284009841662283	0.000026094478278224897	0.7284009841662283	0.00016641812032162296
0.7271382476956579	0.00008676788723976452	0.7271382476956579	0.000553569906505406	0.7267399237427444	0.000026324003518806246	0.7267399237427444	0.0001679443470426617
0.725487498137002	0.00008752704205187048	0.725487498137002	0.0005586201176571226	0.7250864398265563	0.0000265550279300463	0.7250864398265563	0.00016948102527993095
0.7238442859795776	0.00008829110279861788	0.7238442859795776	0.0005637045595955832	0.7234404808206776	0.00002678755799930255	0.7234404808206776	0.00017102820223097685
0.7222085601229646	0.00008906009001744587	0.7222085601229646	0.0005688233821844786	0.7218019955961297	0.000027021600227506604	0.7218019955961297	0.000172585925193162
0.7205802699294548	0.000089834024043914	0.7205802699294548	0.0005739767355440528	0.7201709334866467	0.00002725716105748127	0.7201709334866467	0.00017415424156357252
0.7189593652188349	0.00009061292574859132	0.7189593652188349	0.000579164770050169	0.71854724428345	0.000027494247097549214	0.71854724428345	0.00017573319883893237
0.7173457962632281	0.00009139681580518726	0.7173457962632281	0.0005843876363333544	0.7169308782301046	0.00002773286489950811	0.7169308782301046	0.00017732284461551202
0.7157395137820206	0.00009218571492229457	0.7157395137820206	0.0005896454852778588	0.71532178601743	0.00002797302102896922	0.71532178601743	0.0001789232265890394
0.7141404689368415	0.00009297964384320693	0.7141404689368415	0.0005949384680206967	0.7137199187784927	0.000028214722065330028	0.7137199187784927	0.00018053439255460836
0.7125486133266269	0.00009377862334573177	0.7125486133266269	0.0006002667359506701	0.7121252280836614	0.000028457974601746514	0.7121252280836614	0.00018215639040658767
0.7109638989827284	0.00009458267416251109	0.7109638989827284	0.0006056304407074185	0.7105376659357197	0.00002870278522098054	0.7105376659357197	0.0001837892681385285
0.7093862783641076	0.00009539181706955035	0.7093862783641076	0.0006110297341804289	0.7089571847650616	0.00002894916052229227	0.7089571847650616	0.0001854330738430727
0.7078157043525822	0.00009620607313656857	0.7078157043525822	0.0006164647685080588	0.7073837374249351	0.000029197107197446613	0.7073837374249351	0.00018708785571185907
0.7062521302481427	0.0000970254633118092	0.7062521302481427	0.0006219356960765484	0.7058172771867556	0.00002944663190474621	0.7058172771867556	0.00018875366203542984
0.7046955097643214	0.00009785000857825981	0.7046955097643214	0.0006274426695190304	0.7042577577354846	0.00002969774131646674	0.7042577577354846	0.00019043054120313578
0.7031457970236357	0.00009867972995347047	0.7031457970236357	0.0006329858417145195	0.7027051331650651	0.00002995044211883171	0.7027051331650651	0.00019211854170304147
0.7016029465530789	0.00009951464848937245	0.7016029465530789	0.0006385653657869139	0.701159357973916	0.000030204741011986652	0.701159357973916	0.0001938177121218296
0.7000669132796828	0.00010035478511448639	0.7000669132796828	0.000644181395103982	0.699620387060487	0.000030460644662134462	0.699620387060487	0.00019552810114470512
0.6985376525261233	0.00010120016104537367	0.6985376525261233	0.0006498340832763457	0.6980881757188833	0.00003071815982644928	0.6980881757188833	0.00019724975755529674
0.6970151200064056	0.00010205079754803238	0.6970151200064056	0.0006555235841564443	0.6965626796345255	0.00003097729328069133	0.6965626796345255	0.00019898273023556237
0.6954992718215817	0.00010290671584453462	0.6954992718215817	0.0006612500518375177	0.6950438548798828	0.00003123805179089573	0.6950438548798828	0.00020072706816568682
0.693990064455539	0.00010376793719155715	0.693990064455539	0.000667013640652557	0.6935316579102605	0.00003150044213724007	0.6935316579102605	0.00020248282042398776
0.6924874547708387	0.00010463448288020517	0.6924874547708387	0.0006728145051732692	0.6920260455596391	0.00003176447111402036	0.6920260455596391	0.00020425003618681147
0.690991400004614	0.00010550637423583103	0.690991400004614	0.0006786528002090203	0.6905269750365631	0.000032030145529628045	0.6905269750365631	0.00020602876472843745
0.6895018577645143	0.00010638363238465579	0.6895018577645143	0.0006845286808057814	0.6890344039200956	0.00003229747213572776	0.6890344039200956	0.00020781905542097305
0.6880187860247022	0.00010726627898162994	0.6880187860247022	0.0006904423022450695	0.6875482901558096	0.00003256645784825943	0.6875482901558096	0.00020962095773425683
0.6865421431219083	0.00010815433548731116	0.6865421431219083	0.0006963938200428713	0.6860685920518466	0.00003283710952794328	0.6860685920518466	0.00021143452123575246
0.685071887751534	0.0001090478233968991	0.685071887751534	0.0007023833899485692	0.6845952682750186	0.000033109434049841	0.6845952682750186	0.00021325979559044738
0.6836079789638021	0.00010994676424006225	0.6836079789638021	0.0007084111679438612	0.6831282778469513	0.000033383438303335306	0.6831282778469513	0.00021509683056075184
0.6821503761599588	0.00011085117958076253	0.6821503761599588	0.0007144773102416739	0.6816675801402982	0.000033659129192108154	0.6816675801402982	0.00021694567600639162
0.6806990390885252	0.00011176109093848495	0.6806990390885252	0.0007205819732850615	0.6802131348749834	0.000033936513610254724	0.6802131348749834	0.00021880638188430518
0.6792539278415944	0.0001126765198758886	0.6792539278415944	0.0007267253137461076	0.6787649021145036	0.00003421559846892787	0.6787649021145036	0.0002206789982485368
0.6778150028511785	0.00011359748824610944	0.6778150028511785	0.0007329074885248201	0.677322842262273	0.000034496390771470497	0.677322842262273	0.0002225635752501342
0.6763822248856018	0.00011452401778227681	0.6763822248856018	0.00073912865474801	0.675886916058013	0.00003477889748880419	0.675886916058013	0.000224460163137037
0.6749555550459378	0.00011545613025202496	0.6749555550459378	0.0007453889697681779	0.674457084574197	0.00003506312560637894	0.674457084574197	0.00022636881225397405
0.6735349547624899	0.00011639384745731999	0.6735349547624899	0.0007516885911623757	0.6730333092125222	0.00003534908212415397	0.6730333092125222	0.0002282895730423536
0.6721203857913257	0.00011733719123428786	0.6721203857913257	0.0007580276767310824	0.6716155517004545	0.000035636774056578026	0.6716155517004545	0.0002302224960401516
0.6707118102108428	0.00011828618329710193	0.6707118102108428	0.0007644063844970602	0.6702037740877804	0.00003592620838520916	0.6702037740877804	0.00023216763188180868
0.6693091904183861	0.00011924084564521881	0.6693091904183861	0.0007708248727042026	0.668797938743239	0.00003621739218243112	0.668797938743239	0.00023412503129811575
0.6679124891269067	0.00012020120032701891	0.6679124891269067	0.0007772832998163876	0.6673980083511699	0.000036510332539707184	0.6673980083511699	0.0002360947451161036
0.6665216693616561	0.00012116726934751372	0.6665216693616561	0.0007837818245163123	0.6660039459082142	0.00003680503653958185	0.6660039459082142	0.0002380768242589345
0.6651366944569339	0.00012213907474608183	0.6651366944569339	0.0007903206057043228	0.6646157147200572	0.00003710151127932399	0.6646157147200572	0.00024007131974578634
0.6637575280528636	0.00012311663859630026	0.6637575280528636	0.0007968998024972481	0.6632332783982082	0.00003739976387091046	0.6632332783982082	0.00024207828269174242
0.6623841340922194	0.00012409998300577193	0.6623841340922194	0.0008035195742272112	0.6618566008568242	0.00003769980144100872	0.6618566008568242	0.00024409776430767773
0.6610164768172792	0.00012508912988504426	0.6610164768172792	0.0008101800804404471	0.6604856463095655	0.0000380016310608099	0.6604856463095655	0.00024612981590014415
0.6596545207667385	0.00012608410166849247	0.6596545207667385	0.0008168814808961037	0.6591203792665074	0.00003830525996506145	0.6591203792665074	0.00024817448887125623
0.6582982307726307	0.0001270849205979293	0.6582982307726307	0.0008236239355650458	0.657760764531063	0.000038610695334476546	0.657760764531063	0.000250231834718577
0.6569475719573213	0.0001280916089495645	0.6569475719573213	0.0008304076046286451	0.6564067671969724	0.00003891794436471403	0.6564067671969724	0.00025230190503499743
0.6556025097305118	0.00012910418903383836	0.6556025097305118	0.000837232648477559	0.6550583526453119	0.00003922701426636477	0.6550583526453119	0.0002543847515086253
0.6542630097862868	0.00013012268319525632	0.6542630097862868	0.0008440992277105252	0.6537154865415445	0.00003953791226493622	0.6537154865415445	0.0002564804259226635
0.6529290381002179	0.0001311471137343041	0.6529290381002179	0.0008510075031331108	0.6523781348326051	0.00003985064557716303	0.6523781348326051	0.00025858898015529403
0.6516005609264615	0.0001321775029944581	0.6516005609264615	0.0008579576357565017	0.6510462637440281	0.00004016522143747795	0.6510462637440281	0.00026071046617955686
0.6502775447949384	0.0001332138736071627	0.6502775447949384	0.0008649497867962414	0.6497198397770992	0.00004048164717249496	0.6497198397770992	0.0002628449360632323
0.6489599565085162	0.00013425624808488705	0.6489599565085162	0.0008719841176709887	0.6483988297060509	0.000040799930077391975	0.6483988297060509	0.00026499244196872125
0.6476477631402353	0.00013530464897436068	0.6476477631402353	0.0008790607900012656	0.64708320057529	0.00004112007746250789	0.64708320057529	0.0002671530361529192
0.6463409320305715	0.00013635909885640926	0.6463409320305715	0.0008861799656081893	0.645772919696656	0.000041442096653331064	0.645772919696656	0.00026932677096709915
0.6450394307847338	0.00013741962034578888	0.6450394307847338	0.0008933418065122054	0.6444679546467181	0.000041765994990486545	0.6444679546467181	0.00027151369885679034
0.6437432272699827	0.0001384862359363002	0.6437432272699827	0.0009005464749318109	0.6431682732640944	0.000042091779782696775	0.6431682732640944	0.0002737138723616488
0.6424522896129942	0.000139558968404977	0.6424522896129942	0.0009077941332822643	0.6418738436468224	0.000042419458429665866	0.6418738436468224	0.0002759273441153373
0.6411665861972513	0.0001406378405773103	0.6411665861972513	0.0009150849441743076	0.6405846341497387	0.000042749038350768125	0.6405846341497387	0.0002781541668454003
0.6398860856604633	0.0001417228752357535	0.6398860856604633	0.0009224190704128564	0.639300613381907	0.00004308052695727564	0.639300613381907	0.0002803943933731392
0.6386107568920195	0.00014281409519688415	0.6386107568920195	0.0009297966749957036	0.6380217502040676	0.00004341393167584831	0.6380217502040676	0.00028264807661348463
0.6373405690304764	0.00014391152331124155	0.6373405690304764	0.0009372179211122034	0.6367480137261294	0.000043749259948523255	0.6367480137261294	0.0002849152695748684
0.636075491461066	0.00014501518246316244	0.636075491461066	0.0009446829721419532	0.6354793733046719	0.00004408651923270452	0.6354793733046719	0.0002871960253590985
0.6348154938132444	0.0001461250953413121	0.6348154938132444	0.0009521919916534674	0.6342157985404961	0.000044425716931438053	0.6342157985404961	0.00028949039716123087
0.6335605459582605	0.0001472412851547077	0.6335605459582605	0.0009597451434028479	0.6329572592761993	0.00004476686061113403	0.6329572592761993	0.0002917984382694342
0.6323106180067617	0.00014836377492097297	0.6323106180067617	0.0009673425913324367	0.6317037255937684	0.00004510995778523223	0.6317037255937684	0.0002941202020648694
0.6310656803064202	0.00014949258769188006	0.6310656803064202	0.0009749844995694793	0.6304551678122183	0.00004545501598280543	0.6304551678122183	0.00029645574202155205
0.6298257034395952	0.0001506277465531886	0.6298257034395952	0.0009826710324247576	0.6292115564852463	0.0000458020427485515	0.6292115564852463	0.0002988051117062218
0.6285906582210155	0.00015176927462448714	0.6285906582210155	0.000990402354391242	0.6279728623989194	0.00004615104564278531	0.6279728623989194	0.0003011683647782125
0.6273605156954969	0.00015291719498156456	0.6273605156954969	0.0009981786301427149	0.6267390565693871	0.000046502032217872734	0.6267390565693871	0.0003035455549893169
0.6261352471356766	0.00015407153074302186	0.6261352471356766	0.0010060000245323887	0.6255101102406211	0.00004685501004460686	0.6255101102406211	0.00030593673618365525
0.6249148240397852	0.00015523230531367988	0.6249148240397852	0.0010138667025915407	0.6242859948821825	0.000047209986786274764	0.6242859948821825	0.0003083419622975381
0.6236992181294395	0.00015639954197995754	0.6236992181294395	0.001021778829528106	0.6230666821870184	0.00004756697007565531	0.6230666821870184	0.0003107612873593322
0.6224884013474583	0.00015757326406228573	0.6224884013474583	0.001029736570725289	0.6218521440692741	0.000047925967561407526	0.6218521440692741	0.00031319476548932604
0.6212823458557102	0.00015875349491494868	0.6212823458557102	0.0010377400917401525	0.6206423526621438	0.000048286986908064174	0.6206423526621438	0.0003156424508995904
0.6200810240329789	0.00015994025792592545	0.6200810240329789	0.00104578955830221	0.6194372803157356	0.00004865003579602558	0.6194372803157356	0.0003181043978938418
0.6188844084728637	0.00016113357636275837	0.6188844084728637	0.0010538851363120145	0.6182368995949704	0.0000490151218747162	0.6182368995949704	0.0003205806608673041
0.6176924719816954	0.00016233347377491358	0.6176924719816954	0.001062026991839708	0.6170411832774951	0.00004938225288501754	0.6170411832774951	0.00032307129430656964
0.6165051875764764	0.0001635399737598974	0.6165051875764764	0.0010702152911236137	0.6158501043516326	0.00004975143658817477	0.6158501043516326	0.0003255763527894605
0.615322528482852	0.00016475309987227203	0.615322528482852	0.0010784502005687798	0.6146636360143423	0.00005012268073816084	0.6146636360143423	0.0003280958909848828
0.6141444681330996	0.00016597287570047615	0.6141444681330996	0.0010867318867455384	0.6134817516692148	0.000050495993105087203	0.6134817516692148	0.00033062996365269153
0.6129709801641406	0.00016719932486666757	0.6129709801641406	0.0010950605163880416	0.6123044249244832	0.00005087138147519946	0.6123044249244832	0.0003331786256435455
0.6118020384155807	0.00016843247102656618	0.6118020384155807	0.0011034362563928008	0.6111316295910612	0.00005124885365087281	0.6111316295910612	0.00033574193189876207
0.6106376169277625	0.00016967233764088354	0.6106376169277625	0.0011118592738172312	0.6099633396805997	0.0000516284173811054	0.6099633396805997	0.00033831993745017544
0.6094776899398522	0.00017091894868870216	0.6094776899398522	0.001120329735878143	0.6087995294035697	0.00005201008057862793	0.6087995294035697	0.000340912697419995
0.608322231887944	0.0001721723279581898	0.608322231887944	0.0011288478099502868	0.6076401731673672	0.000052393851104135355	0.6076401731673672	0.0003435202670206519
0.6071712174031778	0.00017343249927140718	0.6071712174031778	0.0011374136635648403	0.6064852455744338	0.000052779736834732745	0.6064852455744338	0.00034614270155466014
0.6060246213098938	0.00017469948648415624	0.6060246213098938	0.0011460274644079164	0.6053347214204073	0.00005316774566393325	0.6053347214204073	0.0003487800564144668
0.6048824186237937	0.0001759733134858267	0.6048824186237937	0.0011546893803190612	0.6041885756922867	0.00005355788550165585	0.6041885756922867	0.0003514323870823013
0.6037445845501326	0.00017725400412197203	0.6037445845501326	0.0011633995792897198	0.6030467835666199	0.00005395016425070726	0.6030467835666199	0.0003540997491300329
0.6026110944819248	0.00017854158228079874	0.6026110944819248	0.0011721582294617363	0.6019093204077152	0.000054344589833145874	0.6019093204077152	0.00035678219821901524
0.6014819239981771	0.0001798360721357833	0.6014819239981771	0.0011809654991258058	0.6007761617658672	0.00005474117026418046	0.6007761617658672	0.00035947979009993747
0.6003570488621319	0.0001811374977420917	0.6003570488621319	0.0011898215567199472	0.5996472833756079	0.00005513991352938075	0.5996472833756079	0.00036219258061267665
0.5992364450195447	0.00018244588318864805	0.5992364450195447	0.0011987265708279496	0.598522661153975	0.00005554082763100588	0.598522661153975	0.00036492062568614035
0.5981200885969593	0.00018376125259798566	0.5981200885969593	0.0012076807101778387	0.5974022711987996	0.000055943920588005176	0.5974022711987996	0.00036766398133811646
0.5970079559000301	0.00018508363012608903	0.5970079559000301	0.0012166841436402826	0.5962860897870151	0.00005634920043601855	0.5962860897870151	0.0003704227036751205
0.5959000234118385	0.0001864130398085145	0.5959000234118385	0.0012257370402270575	0.5951740933729817	0.00005675667518057063	0.5951740933729817	0.00037319684889223917
0.5947962677912415	0.00018774950596223066	0.5947962677912415	0.001234839569089449	0.5940662585868324	0.00005716635291946111	0.5940662585868324	0.0003759864732729762
0.5936966658712358	0.00018909305295187857	0.5936966658712358	0.0012439918995166901	0.5929625622328375	0.000057578241771656254	0.5929625622328375	0.00037879163318909394
0.5926011946573368	0.0001904437050989958	0.5926011946573368	0.001253194200934349	0.5918629812877872	0.000057992349849697047	0.5918629812877872	0.00038161238510045937
0.591509831325984	0.00019180148675874455	0.591509831325984	0.001262446642902741	0.5907674928993855	0.000058408685283106784	0.5907674928993855	0.0003844487855548861
0.5904225532229529	0.00019316642231976167	0.5904225532229529	0.0012717493951153287	0.5896760743846807	0.000058827256218392895	0.5896760743846807	0.0003873008911879707
0.5893393378617942	0.00019453853620400553	0.5893393378617942	0.0012811026273970997	0.5885887032284851	0.00005924807081905039	0.5885887032284851	0.00039016875872294177
0.5882601629222837	0.00019591785263830804	0.5882601629222837	0.0012905065097029462	0.5875053570818396	0.00005967113719603051	0.5875053570818396	0.0003930524449704892
0.5871850062488965	0.00019730439636751732	0.5871850062488965	0.001299961212116041	0.5864260137604768	0.00006009646362498769	0.5864260137604768	0.00039595200682861285
0.5861138458492862	0.00019869819194528947	0.5861138458492862	0.0013094669048461943	0.5853506512433095	0.00006052405833033853	0.5853506512433095	0.00039886750128245333
0.585046659892796	0.00020009926395891971	0.585046659892796	0.0013190237582282186	0.5842792476709374	0.00006095392955378194	0.5842792476709374	0.000401798985404132
0.5839834267089711	0.00020150763702919303	0.5839834267089711	0.0013286319427202671	0.5832117813441582	0.00006138608555430382	0.5832117813441582	0.00040474651635258584
0.5829241247861038	0.00020292333581023626	0.5829241247861038	0.001338291628902183	0.5821482307225125	0.00006182053460818212	0.5821482307225125	0.0004077101513734056
0.5818687327697745	0.00020434638491203562	0.5818687327697745	0.0013480029874738246	0.5810885744228316	0.00006225728498543083	0.5810885744228316	0.00041068994779866615
0.5808172294614268	0.00020577680898708795	0.5808172294614268	0.0013577661892533964	0.5800327912178056	0.0000626963449762454	0.5800327912178056	0.0004136859630467619
0.5797695938169498	0.00020721463297307863	0.5797695938169498	0.0013675814051757652	0.5789808600345651	0.00006313772296499809	0.5789808600345651	0.0004166982546222417
0.5787258049452751	0.00020865988168895013	0.5787258049452751	0.0013774488062907664	0.5779327599532829	0.00006358142730722528	0.5779327599532829	0.00041972688011563514
0.5776858421069911	0.00021011257998714963	0.5776858421069911	0.0013873685637615103	0.5768884702057879	0.00006402746637606178	0.5768884702057879	0.00042277189720328986
0.5766496847129741	0.00021157275275348122	0.5766496847129741	0.0013973408488626706	0.5758479701741905	0.00006447584856224713	0.5758479701741905	0.0004258333636471957
0.575617312323029	0.00021304042490695942	0.575617312323029	0.0014073658329787817	0.5748112393895304	0.00006492658227413304	0.5748112393895304	0.00042891133729482014
0.5745887046445531	0.00021451562124562404	0.5745887046445531	0.001417443687602498	0.5737782575304352	0.00006537967589074355	0.5737782575304352	0.00043200587607892957
0.5735638415312018	0.0002159983668492882	0.5735638415312018	0.0014275745843328913	0.572749004421789	0.00006583513788456944	0.572749004421789	0.000435117038017422
0.5725427029815838	0.00021748868684511957	0.5725427029815838	0.0014377586948736852	0.5717234600334249	0.00006629297675018954	0.5717234600334249	0.0004382448812131531
0.5715252691379539	0.00021898660631675435	0.5715252691379539	0.0014479961910315309	0.570701604478824	0.00006675320097661858	0.570701604478824	0.00044138946385375704
0.5705115202849363	0.00022049215038120074	0.5705115202849363	0.0014582872447142532	0.5696834180138295	0.00006721581907079879	0.5696834180138295	0.00044455084421147784
0.5695014368482509	0.00022200534418869024	0.5695014368482509	0.001468632027929073	0.5686688810353804	0.00006768083955760809	0.5686688810353804	0.00044772908064298714
0.568494999393454	0.00022352621292253357	0.568494999393454	0.0014790307127808585	0.5676579740802491	0.00006814827097987007	0.5676579740802491	0.00045092423158921326
0.5674921886246971	0.00022505478156995874	0.5674921886246971	0.0014894834714703378	0.566650677823798	0.00006861812182853715	0.566650677823798	0.00045413635557515705
0.5664929853834945	0.00022659107563761653	0.5664929853834945	0.0014999904762923234	0.5656469730787546	0.00006909040076089205	0.5656469730787546	0.0004573655112097162
0.5654973706475067	0.00022813512043987617	0.5654973706475067	0.0015105518996339155	0.5646468407939869	0.00006956511638362456	0.5646468407939869	0.0004606117571855064
0.5645053255293384	0.00022968694132448697	0.5645053255293384	0.00152116791397269	0.5636502620533025	0.00007004227732168228	0.5636502620533025	0.00046387515227867756
0.5635168312753392	0.00023124656367243916	0.5635168312753392	0.0015318386918749174	0.5626572180742562	0.00007052189221828245	0.5626572180742562	0.0004671557553487352
0.562531869264434	0.00023281401289781609	0.562531869264434	0.0015425644059937286	0.5616676902069725	0.00007100396973492292	0.5616676902069725	0.00047045362533835474
0.5615504210069486	0.00023438931436996154	0.5615504210069486	0.0015533452290672981	0.5606816599329717	0.00007148851852769947	0.5606816599329717	0.000473768821273204
0.5605724681434588	0.00023597249350061424	0.5605724681434588	0.0015641813339170058	0.5596991088640267	0.00007197554727393167	0.5596991088640267	0.00047710140226175094
0.5595979924436472	0.0002375635759875719	0.5595979924436472	0.0015750728934456118	0.5587200187410127	0.00007246506474654549	0.5587200187410127	0.0004804514274950807
0.5586269758051743	0.00023916258740888514	0.5586269758051743	0.0015860200806353893	0.557744371432777	0.0000729570796903621	0.557744371432777	0.00048381895624671507
0.5576594002525594	0.00024076955337585455	0.5576594002525594	0.0015970230685462812	0.556772148935026	0.00007345160086881414	0.556772148935026	0.0004872040478724169
0.5566952479360701	0.00024238449953289072	0.5566952479360701	0.001608082030314057	0.5558033333692104	0.00007394863706396072	0.5558033333692104	0.0004906067618100096
0.5557345011306334	0.00024400745155736455	0.5557345011306334	0.001619197139148402	0.5548379069814392	0.00007444819707649956	0.5548379069814392	0.0004940271575791809
0.5547771422347488	0.00024563843500452834	0.5547771422347488	0.0016303685683310629	0.5538758521413898	0.00007495028967850643	0.5538758521413898	0.0004974652947813003
0.553823153769414	0.00024727747571272703	0.553823153769414	0.0016415964912139638	0.5529171513412336	0.00007545492373712535	0.5529171513412336	0.0005009212330992223
0.5528725183770684	0.00024892459956740785	0.5528725183770684	0.0016528810812172984	0.5519617871945847	0.000075962108142635	0.5519617871945847	0.0005043950322970942
0.5519252188205385	0.0002505798324097561	0.5519252188205385	0.0016642225118276325	0.5510097424354374	0.00007647185178062698	0.5510097424354374	0.0005078867522201698
0.5509812379820002	0.0002522432001140765	0.5509812379820002	0.0016756209565960004	0.5500609999171352	0.00007698416355567328	0.5500609999171352	0.000511396452794612
0.5500405588619505	0.00025391472858765076	0.5500405588619505	0.0016870765891359818	0.549115542611338	0.00007749905239134105	0.549115542611338	0.000514924194027291
0.5491031645781876	0.0002555944437705939	0.5491031645781876	0.0016985895831217732	0.5481733536070064	0.00007801652723021068	0.5481733536070064	0.0005184700360056036
0.5481690383648076	0.0002572823714050557	0.5481690383648076	0.0017101601122862515	0.5472344161093928	0.00007853659696348111	0.5472344161093928	0.0005220340388972632
0.547238163571201	0.0002589785377559724	0.547238163571201	0.0017217883504190405	0.5462987134390457	0.00007905927065103475	0.5462987134390457	0.0005256162629501078
0.5463105236610717	0.0002606829688940053	0.5463105236610717	0.0017334744713645525	0.545366229030818	0.0000795845573026312	0.545366229030818	0.0005292167684919022
0.5453861022114567	0.00026239569092294344	0.5453861022114567	0.0017452186490200293	0.5444369464328982	0.00008011246594737494	0.5444369464328982	0.0005328356159301383
0.5444648829117615	0.00026411672997956627	0.5444648829117615	0.0017570210573335944	0.543510849305839	0.00008064300563373234	0.543510849305839	0.000536472865751827
0.5435468495627992	0.00026584611223349813	0.5435468495627992	0.0017688818703022458	0.5425879214215955	0.00008117618542955219	0.5425879214215955	0.0005401285785233118
0.5426319860758505	0.000267583863808701	0.5426319860758505	0.001780801261969902	0.5416681466625899	0.00008171201439814998	0.5416681466625899	0.0005438028148900534
0.5417202764717188	0.00026933001087145307	0.5417202764717188	0.0017927794064253994	0.5407515090207602	0.00008225050162523163	0.5407515090207602	0.0005474956355764341
0.540811704879804	0.00027108457987602106	0.540811704879804	0.0018048164778004991	0.5398379925966461	0.00008279165629398509	0.5398379925966461	0.0005512071013855446
0.5399062555371905	0.0002728475971552881	0.5399062555371905	0.001816912650267873	0.5389275815984584	0.00008333548756013586	0.5389275815984584	0.000554937273198989
0.5390039127877277	0.0002746190890751375	0.5390039127877277	0.0018290680980391034	0.5380202603411783	0.00008388200459914898	0.5380202603411783	0.0005586862119766716
0.5381046610811371	0.0002763990820343099	0.5381046610811371	0.0018412829953626383	0.5371160132456503	0.0000844312166062499	0.5371160132456503	0.000562453978756593
0.5372084849721172	0.00027818760246426755	0.5372084849721172	0.0018535575165217924	0.5362148248376984	0.0000849831327964447	0.5362148248376984	0.0005662406346546407
0.5363153691194659	0.0002799846766725363	0.5363153691194659	0.0018658918358326775	0.5353166797472367	0.00008553776235672437	0.5353166797472367	0.0005700462408643784
0.5354252982852039	0.0002817903312521346	0.5354252982852039	0.001878286127642179	0.5344215627074044	0.0000860951145712042	0.5344215627074044	0.0005738708586568366
0.5345382573337127	0.0002836045928429976	0.5345382573337127	0.0018907405663258852	0.5335294585536925	0.0000866551987483183	0.5335294585536925	0.0005777145493803058
0.5336542312308739	0.00028542748803974066	0.5336542312308739	0.0019032553262860363	0.532640352223097	0.00008721802419269885	0.532640352223097	0.0005815773744601156
0.5327732050432298	0.00028725904346985065	0.5327732050432298	0.0019158305819494607	0.5317542287532648	0.00008778360022912813	0.5317542287532648	0.0005854593953984274
0.5318951639371396	0.0002890992857935428	0.5318951639371396	0.0019284665077654633	0.530871073281659	0.00008835193620256142	0.530871073281659	0.0005893606737740209
0.5310200931779505	0.0002909482417036292	0.5310200931779505	0.0019411632782037921	0.5299908710447272	0.000088923041478149	0.5299908710447272	0.0005932812712420746
0.5301479781291747	0.00029280593769203826	0.5301479781291747	0.0019539210677524876	0.5291136073770779	0.00008949692536994084	0.5291136073770779	0.0005972212495339517
0.5292788042516767	0.0002946724007790475	0.5292788042516767	0.0019667400509158326	0.5282392677106732	0.00009007359736383264	0.5282392677106732	0.0006011806704569827
0.5284125571028697	0.0002965476577876545	0.5284125571028697	0.0019796204022121937	0.5273678375740122	0.0000906530668958664	0.5273678375740122	0.0006051595958942518
0.5275492223359128	0.0002984317355737389	0.5275492223359128	0.0019925622961719383	0.5264993025913461	0.00009123534342263292	0.5264993025913461	0.0006091580878043655
0.5266887856989246	0.00030032466102592376	0.5266887856989246	0.0020055659073353006	0.5256336484818761	0.00009182043642129939	0.5256336484818761	0.0006131762082212448
0.5258312330342029	0.0003022264610654367	0.5258312330342029	0.00201863141025023	0.5247708610589795	0.00009240835538963328	0.5247708610589795	0.000617214019253898
0.5249765502774438	0.0003041371625665585	0.5249765502774438	0.002031758979470271	0.5239109262294335	0.00009299910982174406	0.5239109262294335	0.0006212715830861987
0.5241247234569832	0.00030605679244585343	0.5241247234569832	0.002044948789552403	0.5230538299926462	0.00009359270923542963	0.5230538299926462	0.0006253489619766642
0.5232757386930317	0.0003079853779109959	0.5232757386930317	0.002058201015054878	0.5221995584399005	0.00009418916324834215	0.5221995584399005	0.0006294462182582275
0.5224295821969263	0.0003099229460459315	0.5224295821969263	0.0020715158305350573	0.5213480977536004	0.00009478848145120878	0.5213480977536004	0.0006335634143380181
0.5215862402703819	0.0003118695239673624	0.5215862402703819	0.002084893410547254	0.5204994342065268	0.0000953906734557452	0.5204994342065268	0.0006377006126971262
0.5207456993047603	0.0003138251388246057	0.5207456993047603	0.0020983339296405104	0.5196535541611017	0.00009599574889468474	0.5196535541611017	0.0006418578758903879
0.5199079457803372	0.00031578981779946337	0.5199079457803372	0.002111837562356459	0.5188104440686573	0.00009660371742180343	0.5188104440686573	0.0006460352665461406
0.5190729662655753	0.00031776358794723656	0.5190729662655753	0.0021254044832270825	0.5179700904687149	0.00009721458866335485	0.5179700904687149	0.0006502328473660099
0.5182407474164183	0.00031974647661233715	0.5182407474164183	0.0021390348667725163	0.5171324799882637	0.0000978283723452795	0.5171324799882637	0.0006544506811246689
0.5174112759755726	0.00032173851118599166	0.5174112759755726	0.0021527288874988643	0.5162975993410627	0.00009844507821916477	0.5162975993410627	0.0006586888306696073
0.5165845387718117	0.0003237397190126758	0.5165845387718117	0.0021664867198959285	0.5154654353269267	0.0000990647160336888	0.5154654353269267	0.0006629473589209008
0.5157605227192782	0.0003257501274694981	0.5157605227192782	0.002180308538435021	0.5146359748310401	0.00009968729555897425	0.5146359748310401	0.0006672263288709805
0.5149392148167957	0.0003277697639660606	0.5149392148167957	0.0021941945175667017	0.5138092048232643	0.00010031282658661695	0.5138092048232643	0.0006715258035843886
0.5141206021471904	0.00032979865594432285	0.5141206021471904	0.0022081448317185274	0.5129851123574566	0.0001009413189297173	0.5129851123574566	0.0006758458461975541
0.5133046718766084	0.00033183683064129133	0.5133046718766084	0.0022221596552928382	0.5121636845707975	0.00010157278235031029	0.5121636845707975	0.0006801865199185463
0.5124914112538584	0.00033388431583036127	0.5124914112538584	0.0022362391626644345	0.5113449086831185	0.0001022072267863499	0.5113449086831185	0.0006845478880268425
0.5116808076097382	0.00033594113908351334	0.5116808076097382	0.002250383528178361	0.5105287719962426	0.00010284466212596723	0.5105287719962426	0.0006889300138730874
0.5108728483563866	0.0003380073280053669	0.5108728483563866	0.0022645929261475854	0.5097152618933282	0.00010348509827917626	0.5097152618933282	0.0006933329608788517
0.5100675209866302	0.00034008291023305355	0.5100675209866302	0.0022788675308507583	0.5089043658382163	0.00010412854517790658	0.5089043658382163	0.0006977567925363933
0.5092648130733408	0.00034216791343607704	0.5092648130733408	0.0022932075165298846	0.5080960713747936	0.00010477501277603567	0.5080960713747936	0.0007022015724084148
0.5084647122687987	0.0003442623652353043	0.5084647122687987	0.0023076130573880206	0.5072903661263481	0.00010542451102465423	0.5072903661263481	0.0007066673641278144
0.5076672063040634	0.0003463662932939136	0.5076672063040634	0.0023220843275869917	0.506487237794944	0.00010607704989998469	0.506487237794944	0.0007111542313974525
0.5068722829883442	0.00034847972557066595	0.5068722829883442	0.0023366215012450477	0.5056866741607922	0.00010673263948102867	0.5056866741607922	0.0007156622379898962
0.5060799302083844	0.00035060268989745073	0.5060799302083844	0.00235122475243455	0.5048886630816362	0.0001073912898202734	0.5048886630816362	0.000720191447747176
0.5052901359278466	0.0003527352141386802	0.5052901359278466	0.0023658942551796434	0.5040931924921302	0.00010805301099257566	0.5040931924921302	0.0007247419245805446
0.5045028881867087	0.0003548773261911535	0.5045028881867087	0.0023806301834538982	0.5033002504032424	0.00010871781309519512	0.5033002504032424	0.0007293137324702172
0.5037181751006549	0.00035702905398392516	0.5037181751006549	0.002395432711177975	0.5025098249016463	0.00010938570624782918	0.5025098249016463	0.0007339069354651245
0.5029359848604862	0.00035919042531614304	0.5029359848604862	0.002410302012217275	0.501721904149125	0.00011005670054300431	0.501721904149125	0.0007385215976826746
0.5021563057315299	0.0003613614682810752	0.5021563057315299	0.0024252382603795345	0.5009364763819836	0.00011073080617606417	0.5009364763819836	0.0007431577833084795
0.5013791260530487	0.0003635422110187888	0.5013791260530487	0.002440241629412506	0.5001535299104638	0.00011140803336948696	0.5001535299104638	0.0007478155565961202
0.5006044342376693	0.00036573268162076245	0.5006044342376693	0.0024553122930015487	0.49937305311816227	0.00011208839234373052	0.49937305311816227	0.0007524949818668833
0.49983221877080347	0.00036793290821087756	0.49983221877080347	0.002470450424767232	0.4985950344614572	0.00011277189334212469	0.4985950344614572	0.0007571961235095103
0.49906246821008	0.00037014291894528804	0.49906246821008	0.002485656198262963	0.4978194624689444	0.00011345854663090716	0.4978194624689444	0.0007619190459799338
0.4982951711847843	0.0003723627420122848	0.4982951711847843	0.0025009297869725672	0.49704632574086666	0.00011414836249926255	0.49704632574086666	0.0007666638138010323
0.4975303163952943	0.0003745924053898093	0.4975303163952943	0.002516271364307878	0.49627561294856265	0.00011484135118505862	0.49627561294856265	0.0007714304915623606
0.4967678926125368	0.00037683193760307704	0.4967678926125368	0.002531681103606326	0.49550731283390886	0.00011553752310718366	0.49550731283390886	0.0007762191439198959
0.4960078886774338	0.0003790813669704499	0.4960078886774338	0.0025471591781284857	0.4947414142087771	0.00011623688863445567	0.4947414142087771	0.0007810298355957759
0.49525029350036087	0.00038134072184271085	0.49525029350036087	0.0025627057610556705	0.4939779059544866	0.00011693945815904412	0.4939779059544866	0.0007858626313780318
0.49449509606060665	0.00038361003060293533	0.49449509606060665	0.002578321025487495	0.4932167770212699	0.00011764524209651161	0.4932167770212699	0.0007907175961203383
0.49374228540585124	0.00038588932166635045	0.49374228540585124	0.0025940051444393814	0.49245801642774084	0.00011835425088585113	0.49245801642774084	0.0007955947947417341
0.49299185065162476	0.0003881786233974087	0.49299185065162476	0.0026097582908401365	0.4917016132603637	0.00011906649496413016	0.4917016132603637	0.0008004942922263665
0.49224378098079374	0.00039047796420296895	0.49224378098079374	0.002625580637529476	0.4909475566729368	0.0001197819847951448	0.4909475566729368	0.0008054161536232245
0.4914980656430424	0.0003927873727914929	0.4914980656430424	0.002641472357255557	0.4901958358860654	0.00012050073094901921	0.4901958358860654	0.000810360444045866
0.49075469395435517	0.00039510687774051736	0.49075469395435517	0.002657433622672467	0.48944644018665795	0.00012122274396961966	0.48944644018665795	0.0008153272286721533
0.4900136552965136	0.0003974365076598907	0.4900136552965136	0.002673464606337791	0.4886993589274122	0.00012194803442470102	0.4886993589274122	0.0008203165727439864
0.48927493911658876	0.0003997762911916337	0.48927493911658876	0.0026895654807100483	0.4879545815263112	0.00012267661290594724	0.4879545815263112	0.000825328541567023
0.48853853492644256	0.00040212625700981436	0.48853853492644256	0.002705736418146242	0.48721209746613015	0.00012340849002901477	0.48721209746613015	0.0008303632005104138
0.48780443230223863	0.0004044864336542216	0.48780443230223863	0.0027219775908993203	0.48647189629393317	0.00012414367638256788	0.48647189629393317	0.0008354206150065281
0.4870726208839458	0.0004068568499653767	0.4870726208839458	0.0027382891711156473	0.4857339676205911	0.00012488218266186438	0.4857339676205911	0.0008405008505506798
0.4863430903748547	0.00040923753483068924	0.4863430903748547	0.002754671330832505	0.4849983011202919	0.0001256240195909509	0.4849983011202919	0.00084560397270085
0.48561583054109725	0.00041162851708667197	0.48561583054109725	0.0027711242419755384	0.48426488653005983	0.00012636919789273064	0.48426488653005983	0.0008507300470774126
0.484890831211171	0.00041402982560203477	0.484890831211171	0.0027876480763562132	0.48353371364928105	0.0001271177283145484	0.48353371364928105	0.0008558791393628553
0.4841680822754632	0.00041644148927755525	0.4841680822754632	0.0028042430056692703	0.4828047723392278	0.00012786962162823545	0.4828047723392278	0.0008610513153015023
0.48344757368578883	0.0004188635370459462	0.48344757368578883	0.0028209092014901673	0.4820780525225938	0.00012862488863015395	0.4820780525225938	0.0008662466406992322
0.48272929545492044	0.00042129599762268403	0.48272929545492044	0.002837646835272508	0.4813535441830284	0.00012938354006476036	0.4813535441830284	0.0008714651814232014
0.4820132376561314	0.00042373890028463623	0.4820132376561314	0.002854456078345482	0.48063123736467606	0.00013014558686379952	0.48063123736467606	0.0008767070034015519
0.4812993904227411	0.0004261922740949126	0.4812993904227411	0.0028713371019112683	0.4799111221717249	0.00013091103990836946	0.4799111221717249	0.0008819721726231426
0.48058774394766346	0.00042865614814884375	0.48058774394766346	0.002888290077042449	0.4791931887679512	0.00013167991010453424	0.4791931887679512	0.00088726075513725
0.4798782884829582	0.00043113055157385506	0.4798782884829582	0.002905315174679439	0.4784774273762723	0.00013245220838337287	0.4784774273762723	0.0008925728170532941
0.479171014339387	0.00043361551352933086	0.479171014339387	0.0029224125656278476	0.47776382827830693	0.0001332279457010257	0.47776382827830693	0.000897908424540548
0.47846591188597815	0.00043611106312122145	0.47846591188597815	0.0029395824205558853	0.47705238181393267	0.00013400713301254136	0.47705238181393267	0.0009032676438278418
0.4777629715495881	0.0004386172294980723	0.4777629715495881	0.002956824909991761	0.47634307838085166	0.0001347897813014636	0.47634307838085166	0.0009086505412032861
0.47706218381446935	0.00044113404211781833	0.47706218381446935	0.0029741402043210094	0.4756359084341577	0.00013557590166191777	0.4756359084341577	0.0009140571830139749
0.4763635392218454	0.00044366153030239106	0.4763635392218454	0.002991528473783922	0.47493086248591254	0.00013636550516183874	0.47493086248591254	0.0009194876356656933
0.47566702836948505	0.00044619972340583707	0.47566702836948505	0.0030089898884728527	0.474227931104717	0.0001371586028947176	0.474227931104717	0.0009249419656226297
0.47497264191128247	0.0004487486508141957	0.47497264191128247	0.003026524618329616	0.473527104915294	0.00013795520597965102	0.473527104915294	0.0009304202394070772
0.4742803705568435	0.00045130834194536214	0.4742803705568435	0.0030441328331427884	0.47282837459807364	0.00013875532556139076	0.47282837459807364	0.0009359225235991388
0.47359020507107047	0.0004538788260774895	0.47359020507107047	0.0030618147025450694	0.47213173088877725	0.00013955897275767052	0.47213173088877725	0.0009414488848364342
0.4729021362737521	0.00045646013279791	0.4729021362737521	0.0030795703960106277	0.4714371645780108	0.0001403661587973179	0.4714371645780108	0.0009469993898138
0.4722161550391636	0.00045905229174105573	0.4722161550391636	0.0030974000828523905	0.47074466651085645	0.0001411768949397891	0.47074466651085645	0.0009525741052829981
0.471532252295658	0.0004616553324876219	0.471532252295658	0.0031153039322193783	0.4700542275864751	0.00014199119244424495	0.4700542275864751	0.0009581730980523983
0.47085041902527497	0.0004642692846503259	0.47085041902527497	0.003133282113094027	0.4693658387577081	0.00014280906259601185	0.4693658387577081	0.0009637964349866994
0.47017064626334	0.0004668941778737744	0.47017064626334	0.0031513347942894675	0.4686794910306785	0.00014363051670663194	0.4686794910306785	0.0009694441830066097
0.4694929250980769	0.00046953004183433397	0.4694929250980769	0.003169462144446824	0.4679951754644022	0.00014445556611391745	0.4679951754644022	0.0009751164090885592
0.4688172466702206	0.00047217690598253545	0.4688172466702206	0.003187664332032509	0.46731288317040254	0.00014528422210278105	0.46731288317040254	0.0009808131802643769
0.46814360217263123	0.0004748348003481442	0.46814360217263123	0.003205941525335505	0.4666326053123198	0.000146116496153029	0.4666326053123198	0.0009865345636210002
0.46747198284991076	0.00047750375473857556	0.46747198284991076	0.003224293892464632	0.46595433310553913	0.00014695239969284842	0.46595433310553913	0.0009922806263001618
0.46680237999803215	0.000480183798993299	0.46680237999803215	0.00324272160134582	0.4652780578168047	0.00014779194417716439	0.4652780578168047	0.0009980514354980862
0.4661347849639581	0.00048287496298370975	0.4661347849639581	0.0032612248197193645	0.46460377076384973	0.00014863514108769328	0.46460377076384973	0.00100384705846517
0.46546918914527535	0.00048557727661299743	0.46546918914527535	0.0032798037151371678	0.463931463315025	0.0001494820019329995	0.463931463315025	0.0010096675625056832
0.4648055839898227	0.0004882907697276756	0.4648055839898227	0.003298458454960006	0.4632611268889289	0.00015033253822135047	0.4632611268889289	0.00101551301497745
0.46414396099532856	0.0004910154722171462	0.46414396099532856	0.0033171892063547604	0.4625927529540464	0.00015118676149145598	0.4625927529540464	0.0010213834832915403
0.46348431170905163	0.0004937514142900328	0.46348431170905163	0.0033359961362916368	0.46192633302838587	0.00015204468339765967	0.46192633302838587	0.0010272790349119551
0.46282662772741656	0.0004964986260126817	0.46282662772741656	0.003354879411541394	0.4612618586791175	0.00015290631556795208	0.4612618586791175	0.0010331997373553073
0.4621709006956651	0.0004992571374834052	0.4621709006956651	0.0033738391986725827	0.46059932152222594	0.0001537716696577067	0.46059932152222594	0.0010391456581905084
0.4615171223075014	0.0005020269788323495	0.4615171223075014	0.0033928756640487262	0.45993871322214813	0.00015464075734973823	0.45993871322214813	0.0010451168650384532
0.460865284304742	0.0005048081802213676	0.460865284304742	0.003411988973825538	0.45928002549143504	0.00015551359035435926	0.45928002549143504	0.0010511134255716953
0.46021537847697086	0.0005076007716658545	0.46021537847697086	0.003431179293948129	0.4586232500903955	0.00015639018035458626	0.4586232500903955	0.00105713540751413
0.4595673966611975	0.0005104047835009368	0.4595673966611975	0.003450446790148167	0.4579683788267616	0.00015727053914985748	0.4579683788267616	0.001063182878640677
0.4589213307415154	0.0005132202461092107	0.4589213307415154	0.0034697916279410974	0.45731540355534245	0.0001581546785722739	0.45731540355534245	0.0010692559067769457
0.45827717264876283	0.0005160471898160888	0.45827717264876283	0.003489213972623309	0.45666431617768966	0.00015904261045444977	0.45666431617768966	0.0010753545597989244
0.4576349143601947	0.0005188856449788577	0.4576349143601947	0.0035087139892692656	0.45601510864176326	0.0001599343466570493	0.45601510864176326	0.0010814789056326545
0.4569945478991442	0.0005217356419865588	0.4569945478991442	0.003528291842728728	0.45536777294159947	0.00016082989906884476	0.45536777294159947	0.0010876290122538892
0.4563560653346972	0.0005245972112598553	0.4563560653346972	0.003547947697623884	0.4547223011169842	0.00016172927960678	0.4547223011169842	0.001093804947687786
0.4557194587813706	0.0005274703829830122	0.4557194587813706	0.003567681718346479	0.45407868525312095	0.00016263250013343245	0.45407868525312095	0.0011000067800085657
0.4550847203987809	0.0005303551879416598	0.4550847203987809	0.0035874940690550122	0.4534369174803156	0.00016353957271539977	0.4534369174803156	0.001106234577339188
0.45445184239133013	0.0005332516566885474	0.45445184239133013	0.003607384913671812	0.4527969899736534	0.00016445050936622315	0.4527969899736534	0.0011124884078510153
0.4538208170078868	0.0005361598198083511	0.4538208170078868	0.003627354415880197	0.452158894952679	0.0001653653221281171	0.452158894952679	0.0011187683397634821
0.45319163654147054	0.0005390797079175494	0.45319163654147054	0.0036474027391216195	0.45152262468108456	0.00016628402307203367	0.45152262468108456	0.0011250744413437675
0.45256429332894194	0.0005420113516642865	0.45256429332894194	0.0036675300465927214	0.4508881714663954	0.0001672066242977249	0.4508881714663954	0.0011314067809064547
0.4519387797506884	0.0005449547816361221	0.4519387797506884	0.0036877365012425484	0.4502555276596631	0.0001681331379053785	0.4502555276596631	0.0011377654268131905
0.4513150882303219	0.0005479100284639237	0.4513150882303219	0.0037080222657695366	0.4496246856551564	0.0001690635760277697	0.4496246856551564	0.0011441504474723582
0.4506932112343746	0.0005508771231099651	0.4506932112343746	0.0037283875026186686	0.4489956378900574	0.00016999795091926804	0.4489956378900574	0.0011505619113387274
0.4500731412719943	0.0005538560963866192	0.4500731412719943	0.003748832373978594	0.44836837684416064	0.00017093627480744918	0.44836837684416064	0.0011569998869131316
0.4494548708946458	0.0005568469791381086	0.4494548708946458	0.003769357041778663	0.44774289503957226	0.00017187855994926757	0.44774289503957226	0.0011634644427421115
0.4488383926958164	0.0005598498022403827	0.4488383926958164	0.0037899616676860303	0.44711918504041565	0.00017282481863112315	0.44711918504041565	0.0011699556474175732
0.4482236993107196	0.0005628645966009882	0.4482236993107196	0.0038106464131027274	0.44649723945253467	0.0001737750631689277	0.44649723945253467	0.0011764735695764521
0.44761078341600574	0.0005658913929728606	0.44761078341600574	0.003831411439162722	0.44587705092320556	0.0001747293058507161	0.44587705092320556	0.001183018277900371
0.4469996377294685	0.0005689302224416656	0.4469996377294685	0.0038522569067289836	0.4452586121408422	0.00017568755908720953	0.4452586121408422	0.0011895898411152755
0.4463902550097639	0.0005719811161410749	0.4463902550097639	0.003873182976390549	0.4446419158347154	0.0001766498353240443	0.4446419158347154	0.0011961883279911119
0.44578262805612034	0.0005750441051434308	0.44578262805612034	0.0038941898084595304	0.44402695477466253	0.00017761614700811137	0.44402695477466253	0.0012028138073414674
0.4451767497080616	0.000578119220552868	0.4451767497080616	0.003915277562968234	0.4434137217708117	0.00017858650661640679	0.4434137217708117	0.0012094663480231988
0.4445726128451201	0.0005812064935051729	0.4445726128451201	0.003936446399666106	0.4428022096732959	0.0001795609266561075	0.4428022096732959	0.0012161460189361309
0.44397021038656964	0.0005843059551676662	0.44397021038656964	0.003957696478016834	0.4421924113719797	0.0001805394196646333	0.4421924113719797	0.0012228528890226545
0.4433695352911393	0.0005874176364584555	0.4433695352911393	0.003979027957195341	0.44158431979618346	0.00018152199812300365	0.44158431979618346	0.0012295870272673955
0.44277058055675095	0.0005905415689240839	0.44277058055675095	0.004000440996084786	0.4409779279144087	0.00018250867472713948	0.4409779279144087	0.0012363485026968706
0.4421733392202388	0.0005936777838654667	0.4421733392202388	0.004021935753273632	0.44037322873406853	0.00018349946211790972	0.44037322873406853	0.0012431373843791078
0.44157780435708954	0.000596826312615365	0.44157780435708954	0.004043512387052601	0.4397702153012219	0.00018449437296697065	0.4397702153012219	0.0012499537414233015
0.44098396908117155	0.0005999871865382669	0.44098396908117155	0.0040651710554117	0.43916888070030213	0.00018549341997683804	0.43916888070030213	0.0012567976429794544
0.44039182654447234	0.0006031604370302546	0.44039182654447234	0.004086911916037186	0.43856921805385896	0.00018649661588095718	0.43856921805385896	0.0012636691582380128
0.43980136993683716	0.0006063460954221419	0.43980136993683716	0.004108735126308634	0.43797122052229137	0.00018750397341385958	0.43797122052229137	0.0012705683564295156
0.4392125924857084	0.0006095441930886363	0.4392125924857084	0.0041306408432958104	0.4373748813035929	0.00018851550534501902	0.4373748813035929	0.0012774953068242138
0.43862548745586816	0.00061275476175075	0.43862548745586816	0.004152629223755754	0.4367801936330888	0.00018953122457250352	0.4367801936330888	0.001284450078731729
0.4380400481491863	0.0006159778329703962	0.4380400481491863	0.004174700424129658	0.43618715078318815	0.00019055114396680187	0.43618715078318815	0.0012914327415006679
0.4374562679043618	0.0006192134383412905	0.4374562679043618	0.004196854600539916	0.43559574606312246	0.00019157527642996202	0.43559574606312246	0.0012984433645182713
0.43687414009667525	0.0006224616094888205	0.43687414009667525	0.004219091908787054	0.43500597281869946	0.0001926036348956631	0.43500597281869946	0.0013054820172100313
0.43629365813773807	0.000625722378069913	0.43629365813773807	0.004241412504346657	0.4344178244320539	0.00019363623232929273	0.4344178244320539	0.0013125487690393463
0.4357148154752484	0.000628995775577083	0.4357148154752484	0.004263816542366362	0.43383129432139755	0.00019467308166740949	0.43383129432139755	0.0013196436895071266
0.43513760559274234	0.0006322818338513926	0.43513760559274234	0.004286304177662786	0.4332463759407785	0.00019571419597660126	0.4332463759407785	0.0013267668481514315
0.43456202200935234	0.0006355805847826516	0.43456202200935234	0.004308875564718472	0.43266306277983335	0.00019675958836085102	0.43266306277983335	0.0013339183145471016
0.4339880582795663	0.0006388920601944049	0.4339880582795663	0.004331530857678796	0.4320813483635495	0.00019780927192604713	0.4320813483635495	0.0013410981583053842
0.43341570799299034	0.0006422162919419534	0.43341570799299034	0.004354270210348952	0.4315012262520236	0.0001988632598104297	0.4315012262520236	0.0013483064490735512
0.4328449647741069	0.0006455533119122217	0.4328449647741069	0.004377093776190835	0.4309226900402265	0.00019992156518466828	0.4309226900402265	0.0013555432565345263
0.43227582228204353	0.00064890315202363	0.43227582228204353	0.004400001708319951	0.43034573335776877	0.00020098420125193872	0.43034573335776877	0.0013628086504065067
0.43170827421033897	0.0006522658439299784	0.43170827421033897	0.004422994159502368	0.42977034986866297	0.00020205118115631347	0.42977034986866297	0.0013701027004425917
0.43114231428670907	0.0006556414199462914	0.43114231428670907	0.004446071282151616	0.42919653327109714	0.000203122518269652	0.42919653327109714	0.001377425476430388
0.43057793627282154	0.0006590299121266352	0.43057793627282154	0.004469233228325553	0.42862427729720004	0.0002041982259061104	0.42862427729720004	0.001384777048191638
0.43001513396406443	0.0006624313525569187	0.43001513396406443	0.004492480149723323	0.4280535757128185	0.0002052783174129354	0.4280535757128185	0.0013921574855818382
0.4294539011893225	0.0006658457733547614	0.4294539011893225	0.0045158121976821945	0.42748442231729017	0.0002063628061705436	0.42748442231729017	0.001399566858489849
0.42889423181075004	0.0006692732066693732	0.42889423181075004	0.004539229523174493	0.42691681094321526	0.00020745170559260086	0.42691681094321526	0.0014070052368375036
0.42833611972355423	0.0006727136845791255	0.42833611972355423	0.004562732276804465	0.4263507354562401	0.00020854502909439302	0.4263507354562401	0.001414472690579245
0.4277795588557683	0.000676167239207066	0.4277795588557683	0.00458632060880515	0.42578618975483323	0.00020964279012873608	0.42578618975483323	0.001421969289701706
0.42722454316803565	0.0006796339030405665	0.42722454316803565	0.004609994669035279	0.4252231677700658	0.00021074500228522125	0.4252231677700658	0.0014294951042233513
0.4266710666533947	0.000683113708396924	0.4266710666533947	0.004633754606976124	0.424661663465398	0.0002118516791246685	0.424661663465398	0.0014370502041940586
0.42611912333705965	0.000686606687625245	0.42611912333705965	0.004657600571728367	0.42410167083646066	0.0002129628342418282	0.42410167083646066	0.0014446346596947459
0.42556870727621077	0.0006901128731063232	0.42556870727621077	0.004681532712008975	0.42354318391084333	0.0002140784812654635	0.42354318391084333	0.0014522485408369713
0.42501981255977883	0.0006936322972525091	0.42501981255977883	0.0047055511761480385	0.42298619674788146	0.0002151986338584322	0.42298619674788146	0.0014598919177625327
0.42447243330823897	0.0006971649923000374	0.42447243330823897	0.004729656112085641	0.4224307034384469	0.00021632330565337325	0.4224307034384469	0.0014675648606430926
0.42392656367339765	0.0007007109908527633	0.42392656367339765	0.004753847667368674	0.42187669810473827	0.00021745251042152195	0.42187669810473827	0.0014752674396797463
0.42338219783818987	0.0007042703255642729	0.42338219783818987	0.004778125989147727	0.421324174900076	0.00021858626197424216	0.421324174900076	0.001482999725102663
0.42283933001647167	0.0007078430290160385	0.42283933001647167	0.004802491224173873	0.4207731280086957	0.00021972457412532974	0.4207731280086957	0.0014907617871706526
0.4222979544528164	0.0007114291338213257	0.4222979544528164	0.004826943518795549	0.42022355164554376	0.00022086746072337517	0.42022355164554376	0.0014985536961707835
0.42175806542231564	0.0007150286726250681	0.42175806542231564	0.00485148301895539	0.41967544005607665	0.00022201493565184968	0.41967544005607665	0.001506375522417981
0.4212196572303731	0.0007186416781037316	0.4212196572303731	0.004876109870186986	0.41912878751606136	0.00022316701282918815	0.41912878751606136	0.0015142273362546011
0.420682724212512	0.0007222681826507723	0.420682724212512	0.004900824217611796	0.41858358833137316	0.00022432370611122593	0.41858358833137316	0.001522109208050066
0.4201472607341753	0.000725908219360231	0.4201472607341753	0.004925626205935868	0.4180398368378043	0.00022548502959678448	0.4180398368378043	0.0015300212082004067
0.41961326119052816	0.0007295618210469262	0.41961326119052816	0.004950515979446747	0.41749752740085877	0.00022665099732354906	0.41749752740085877	0.0015379634071279074
0.4190807200062646	0.0007332290205575837	0.4190807200062646	0.004975493682010246	0.4169566544155695	0.00022782162336479735	0.4169566544155695	0.0015459358752806566
0.41854963163541786	0.0007369098507707061	0.41854963163541786	0.0050005594570672095	0.41641721230629697	0.00022899692182949146	0.41641721230629697	0.0015539386831321556
0.4180199905611662	0.0007406043445964546	0.4180199905611662	0.005025713447630383	0.4158791955265415	0.0002301769068623665	0.4158791955265415	0.0015619719011809037
0.41749179129564434	0.000744312534867579	0.41749179129564434	0.005050955796281165	0.41534259855875344	0.00023136159261015664	0.41534259855875344	0.0015700355999499834
0.41696502837975447	0.0007480344544625068	0.41696502837975447	0.005076286645166429	0.4148074159141453	0.00023255099325996726	0.4148074159141453	0.0015781298499866483
0.4164396963829789	0.0007517701366456338	0.4164396963829789	0.005101706135995321	0.41427364213250295	0.00023374512314521225	0.41427364213250295	0.0015862547218619114
0.4159157899031984	0.000755519614498227	0.4159157899031984	0.0051272144100359945	0.41374127178200304	0.00023494399656884916	0.41374127178200304	0.001594410286170112
0.4153933035665053	0.0007592829211334602	0.4153933035665053	0.005152811608112422	0.41321029945902643	0.00023614762787034532	0.41321029945902643	0.0016025966135285229
0.4148722320270205	0.0007630600896962968	0.4148722320270205	0.005178497870601226	0.41268071978797893	0.0002373560314257665	0.41268071978797893	0.0016108137745769132
0.4143525699667154	0.0007668511533633482	0.4143525699667154	0.0052042733374283575	0.41215252742110925	0.00023856922164786838	0.41215252742110925	0.0016190618399771176
0.413834312095228	0.0007706561451212306	0.413834312095228	0.005230138148065986	0.41162571703832534	0.00023978721291726405	0.41162571703832534	0.0016273408804126515
0.4133174531496907	0.0007744750983470097	0.4133174531496907	0.005256092441529102	0.41110028334702303	0.0002410100197631382	0.41110028334702303	0.0016356509665882417
0.4128019878945486	0.0007783080464687525	0.4128019878945486	0.00528213635637249	0.41057622108190406	0.00024223765675780704	0.41057622108190406	0.0016439921692294412
0.4122879111213856	0.0007821550228355096	0.4122879111213856	0.005308270030687336	0.4100535250048042	0.00024347013847638853	0.4100535250048042	0.001652364559082179
0.4117752176487507	0.0007860160608282521	0.4117752176487507	0.005334493602098023	0.4095321899045144	0.0002447074795314462	0.4095321899045144	0.0016607682069123349
0.41126390232198495	0.0007898911938597453	0.41126390232198495	0.005360807207758917	0.4090122105966131	0.000245949694573087	0.4090122105966131	0.0016692031835053253
0.4107539600130488	0.0007937804553744269	0.4107539600130488	0.005387210984351133	0.40849358192329127	0.0002471967982890534	0.40849358192329127	0.0016776695596656573
0.4102453856203541	0.0007976838785118806	0.4102453856203541	0.005413705068079233	0.40797629875318525	0.0002484488053000478	0.40797629875318525	0.0016861674062165046
0.4097381740685952	0.0008016014971592536	0.4097381740685952	0.005440289594667963	0.4074603559812047	0.00024970573048762804	0.4074603559812047	0.0016946967939992746
0.40923232030857926	0.0008055333449027946	0.40923232030857926	0.005466964699359107	0.40694574852836657	0.00025096758866784916	0.40694574852836657	0.0017032577938731687
0.4087278193170621	0.0008094794553608137	0.4087278193170621	0.005493730516908087	0.40643247134162946	0.00025223439469508233	0.40643247134162946	0.0017118504767147601
0.40822466609658115	0.000813439862183571	0.40822466609658115	0.005520587181580815	0.40592051939372903	0.0002535061634621103	0.40592051939372903	0.0017204749134175424
0.4077228556752956	0.0008174145990531393	0.4077228556752956	0.005547534827150352	0.4054098876830112	0.0002547829099002268	0.4054098876830112	0.001729131174891499
0.4072223831068183	0.0008214036995664522	0.4072223831068183	0.005574573586893694	0.40490057123327294	0.00025606464894291294	0.40490057123327294	0.001737819332062658
0.4067232434700609	0.0008254071973673844	0.4067232434700609	0.005601703593588481	0.4043925650936003	0.00025735139556713207	0.4043925650936003	0.001746539455872667
0.40622543186906696	0.0008294251265115868	0.40622543186906696	0.005628924979509709	0.4038858643382065	0.000258643164907239	0.4038858643382065	0.0017552916172783302
0.40572894343286	0.0008334575208561608	0.40572894343286	0.005656237876426487	0.40338046406627526	0.00025993997206485926	0.40338046406627526	0.0017640758872511791
0.4052337733152809	0.0008375044142903148	0.4052337733152809	0.005683642415598757	0.4028763594018027	0.00026124183218092373	0.4028763594018027	0.0017728923367770256
0.40473991669483445	0.000841565840735236	0.40473991669483445	0.005711138727773996	0.40237354549344084	0.00026254876043576886	0.40237354549344084	0.0017817410368555075
0.40424736877453066	0.0008456418341439639	0.40424736877453066	0.0057387269431839385	0.4018720175143407	0.00026386077204924077	0.4018720175143407	0.0017906220584996608
0.40375612478173706	0.0008497324282631315	0.40375612478173706	0.005766407191541308	0.4013717706620017	0.0002651778822064773	0.4013717706620017	0.001799535472735436
0.4032661799680171	0.0008538376572570256	0.4032661799680171	0.0057941796020365465	0.40087280015811516	0.0002665001062527799	0.40087280015811516	0.0018084813506012928
0.40277752960898777	0.000857957555342493	0.40277752960898777	0.005822044303334451	0.4003751012484161	0.00026782745957987713	0.4003751012484161	0.001817459763147717
0.40229016900416065	0.000862092156649278	0.40229016900416065	0.005850001423570993	0.3998786692025279	0.00026915995758246334	0.3998786692025279	0.0018264707814367718
0.4018040934767976	0.0008662414953392742	0.4018040934767976	0.005878051090349932	0.3993834993138188	0.0002704976156955581	0.3993834993138188	0.0018355144765416598
0.4013192983737622	0.0008704056056064082	0.4013192983737622	0.0059061934307395895	0.39888958689924725	0.00027184044939460836	0.39888958689924725	0.0018445909195462485
0.40083577906536866	0.0008745845216765102	0.40083577906536866	0.005934428571269529	0.3983969272992202	0.00027318847419559506	0.3983969272992202	0.0018537001815446272
0.40035353094524156	0.0008787782774447589	0.40035353094524156	0.005962756637927219	0.3979055158774449	0.00027454170554191233	0.3979055158774449	0.0018628423336406413
0.3998725494301642	0.0008829869076096584	0.3998725494301642	0.00599117775615484	0.3974153480207798	0.0002759001591587428	0.3974153480207798	0.001872017446947431
0.399392829959942	0.0008872104465431925	0.399392829959942	0.00601969205084585	0.3969264191390982	0.00027726385070031366	0.3969264191390982	0.0018812255925869936
0.39891436799725166	0.0008914489286496998	0.39891436799725166	0.006048299646341817	0.3964387246651396	0.00027863279586211234	0.3964387246651396	0.0018904668416896788
0.3984371590275064	0.0008957023883657292	0.3984371590275064	0.006077000666428995	0.3959522600543692	0.00028000701038100013	0.3959522600543692	0.0018997412653937655
0.3979611985587113	0.0008999708601599271	0.3979611985587113	0.0061057952343351015	0.3954670207848397	0.00028138651003531715	0.3954670207848397	0.001909048934844976
0.39748648212132354	0.0009042543784067298	0.39748648212132354	0.006134683472725999	0.39498300235704736	0.0002827713106055351	0.39498300235704736	0.0019183899211960241
0.39701300526811584	0.0009085529775290865	0.39701300526811584	0.00616366550370236	0.3945002002937961	0.00028416142791900964	0.3945002002937961	0.0019277642956061223
0.39654076357403706	0.0009128666923923584	0.39654076357403706	0.006192741448796371	0.39401861014005884	0.0002855568779733546	0.39401861014005884	0.0019371721292405471
0.3960697526360772	0.000917195557645184	0.3960697526360772	0.006221911428968439	0.3935382274628422	0.00028695767673047115	0.3935382274628422	0.0019466134932701437
0.3955999680731298	0.0009215396079686239	0.3955999680731298	0.006251175564603858	0.3930590478510489	0.00028836384019459817	0.3930590478510489	0.0019560884588708622
0.39513140552585735	0.0009258988780760414	0.39513140552585735	0.006280533975509549	0.3925810669153434	0.00028977538441242424	0.3925810669153434	0.0019655970972232923
0.39466406065656084	0.0009302734027129597	0.39466406065656084	0.006309986780910638	0.39210428028801964	0.0002911923254731964	0.39210428028801964	0.001975139479512178
0.3941979291490433	0.000934663216399209	0.3941979291490433	0.006339534099447311	0.39162868362286907	0.00029261467942814	0.39162868362286907	0.0019847156769259447
0.3937330067084803	0.0009390683541044549	0.3937330067084803	0.006369176049171296	0.3911542725950437	0.0002940424625020758	0.3911542725950437	0.0019943257606562393
0.39326928906128816	0.0009434888508529015	0.39326928906128816	0.006398912747542751	0.3906810429009329	0.00029547569096987123	0.3906810429009329	0.0020039698018974182
0.3928067719549942	0.0009479247415721463	0.3928067719549942	0.006428744311426828	0.3902089902580275	0.00029691438110926677	0.3902089902580275	0.0020136478718460987
0.39234545115811026	0.000952376061222303	0.39234545115811026	0.006458670857090367	0.3897381104047944	0.0002983585492414443	0.3897381104047944	0.002023360041700669
0.39188532246000296	0.0009568428447958752	0.39188532246000296	0.006488692500198601	0.3892683991005473	0.00029980821173114134	0.3892683991005473	0.0020331063826607996
0.3914263816707628	0.0009613251273176345	0.3914263816707628	0.006518809355811871	0.38879985212532053	0.00030126338498676606	0.38879985212532053	0.0020428869659269737
0.39096862462108845	0.0009658229434513467	0.39096862462108845	0.006549021538382246	0.3883324652797423	0.0003027240853372868	0.3883324652797423	0.0020527018626999793
0.390512047162151	0.0009703363287299573	0.390512047162151	0.0065793291617502565	0.38786623438490997	0.0003041903294179342	0.38786623438490997	0.0020625511441804507
0.3900566451654764	0.000974865318329779	0.3900566451654764	0.006609732339141557	0.38740115528226543	0.0003056621337862336	0.38740115528226543	0.0020724348815683654
0.38960241452281813	0.0009794099474598776	0.38960241452281813	0.006640231183163616	0.3869372238334732	0.0003071395150441694	0.3869372238334732	0.0020823531460625617
0.3891493511460395	0.0009839702513619456	0.3891493511460395	0.006670825805802382	0.3864744359202956	0.0003086224898383004	0.3864744359202956	0.0020923060088602376
0.3886974509669864	0.00098854626531018	0.3886974509669864	0.006701516318419015	0.3860127874444742	0.00031011107485987965	0.3860127874444742	0.002102293541156473
0.38824670993737265	0.0009931380244739573	0.38824670993737265	0.00673230283174649	0.3855522743276071	0.0003116052868019298	0.3855522743276071	0.002112315814143736
0.3877971240286556	0.0009977455640731098	0.3877971240286556	0.006763185455886373	0.3850928925110293	0.00031310514240808315	0.3850928925110293	0.0021223728990113684
0.3873486892319198	0.0010023689198060597	0.3873486892319198	0.006794164300305423	0.38463463795569497	0.0003146106586071336	0.38463463795569497	0.0021324648669451317
0.3869014015577578	0.001007008127133181	0.3869014015577578	0.006825239473832344	0.38417750664205963	0.00031612185228834015	0.38417750664205963	0.0021425917891266678
0.38645525703615513	0.0010116632215477275	0.38645525703615513	0.006856411084654428	0.3837214945699593	0.00031763874038658334	0.3837214945699593	0.0021527537367330256
0.3860102517163687	0.0010163342385757096	0.3860102517163687	0.006887679240314266	0.3832665977584997	0.0003191613398824853	0.3832665977584997	0.0021629507809361515
0.38556638166682083	0.0010210212137757584	0.38556638166682083	0.00691904404770639	0.3828128122459378	0.0003206896678025297	0.3828128122459378	0.0021731829929023893
0.38512364297497176	0.0010257241824581736	0.38512364297497176	0.006950505613074031	0.3823601340895665	0.0003222237411309642	0.3823601340895665	0.002183450443791995
0.3846820317472189	0.0010304431804210817	0.3846820317472189	0.006982064042005746	0.3819085593656012	0.0003237635770411833	0.3819085593656012	0.0021937532047586103
0.3842415441087752	0.0010351782435195237	0.3842415441087752	0.007013719439432119	0.3814580841690697	0.00032530919276060123	0.3814580841690697	0.002204091346948761
0.38380217620355916	0.0010399294075008627	0.38380217620355916	0.007045471909622534	0.3810087046136949	0.00032686060551908984	0.3810087046136949	0.0022144649415013766
0.3833639241940855	0.001044696708145472	0.3833639241940855	0.007077321556181669	0.3805604168317879	0.00032841783259333353	0.3805604168317879	0.0022248740595472477
0.38292678426135224	0.0010494801812666358	0.38292678426135224	0.007109268482046404	0.380113216974135	0.0003299808913069578	0.380113216974135	0.002235318772208543
0.38249075260473053	0.0010542798627104083	0.38249075260473053	0.007141312789482417	0.37966710120988856	0.0003315497990306499	0.37966710120988856	0.002245799150598279
0.3820558254418581	0.001059095787926235	0.3820558254418581	0.007173454580080856	0.3792220657264569	0.00033312457304727686	0.3792220657264569	0.002256315265819851
0.381621999008529	0.0010639279933102484	0.381621999008529	0.007205693954755072	0.3787781067293993	0.00033470523097450897	0.3787781067293993	0.0022668671889664507
0.381189269558587	0.0010687765148666246	0.381189269558587	0.0072380310137373305	0.3783352204423138	0.0003362917903440501	0.3783352204423138	0.0022774549911206113
0.3807576333638199	0.0010736413886328487	0.3807576333638199	0.007270465856575424	0.3778934031067333	0.0003378842687355202	0.3778934031067333	0.0022880787433536857
0.3803270867138503	0.0010785226506796093	0.3803270867138503	0.007302998582129523	0.37745265098202163	0.00033948268377657735	0.37745265098202163	0.002298738516725287
0.37989762591603216	0.0010834203371106541	0.37989762591603216	0.007335629288568776	0.37701296034526205	0.00034108705314305366	0.37701296034526205	0.0023094343822828295
0.3794692472953498	0.001088334483912539	0.3794692472953498	0.007368358073367948	0.3765743274911594	0.00034269739451180787	0.3765743274911594	0.0023201664110609624
0.3790419471943077	0.0010932651271246335	0.3790419471943077	0.007401185033304312	0.3761367487319323	0.0003443137256143897	0.3761367487319323	0.002330934674081081
0.3786157219728322	0.0010982123033074713	0.3786157219728322	0.007434110264454185	0.3757002203972123	0.00034593606438474897	0.3757002203972123	0.002341739242350783
0.3781905680081696	0.001103176048758576	0.3781905680081696	0.007467133862189735	0.37526473883393846	0.0003475644287124866	0.37526473883393846	0.002352580186863365
0.37776648169477883	0.0011081563998089727	0.37776648169477883	0.007500255921175681	0.37483030040626086	0.0003491988365363719	0.37483030040626086	0.0023634575785972693
0.3773434594442387	0.0011131533928230599	0.3773434594442387	0.007533476535365968	0.37439690149543553	0.0003508393058444806	0.37439690149543553	0.0023743714885155996
0.3769214976851414	0.0011181670641984762	0.3769214976851414	0.0075667957980004915	0.3739645384997255	0.00035248585467431964	0.3739645384997255	0.0023853219875655573
0.3765005928629968	0.0011231974500580664	0.3765005928629968	0.007600213801601887	0.3735332078343016	0.00035413850101587727	0.3735332078343016	0.002396309146677932
0.376080741440132	0.0011282445870571338	0.376080741440132	0.007633730637972165	0.3731029059311444	0.000355797263066278	0.3731029059311444	0.002407333036766565
0.37566193989559277	0.0011333085119107846	0.37566193989559277	0.0076673463981894565	0.3726736292389449	0.00035746215908102224	0.3726736292389449	0.002418393728727822
0.37524418472504895	0.0011383892612135164	0.37524418472504895	0.007701061172604755	0.37224537422300696	0.0003591332073172512	0.37224537422300696	0.002429491293440057
0.374827472440695	0.0011434868715935421	0.374827472440695	0.007734875050838698	0.3718181373651519	0.00036081042608257047	0.3718181373651519	0.002440625801763089
0.3744117995711551	0.0011486013797126404	0.3744117995711551	0.007768788121778165	0.37139191516362274	0.0003624938337351813	0.37139191516362274	0.00245179732453765
0.37399716266138816	0.0011537328222660423	0.37399716266138816	0.0078028004735731255	0.37096670413298727	0.0003641834486840166	0.37096670413298727	0.0024630059325848625
0.3735835582725918	0.0011588812355107345	0.3735835582725918	0.007836912193633382	0.3705425008040446	0.00036587928923999523	0.3705425008040446	0.0024742516967057007
0.37317098298211065	0.001164046656741305	0.37317098298211065	0.007871123368625237	0.37011930172372964	0.0003675813740820961	0.37011930172372964	0.0024855346876804414
0.3727594333833416	0.0011692291228190626	0.3727594333833416	0.007905434084468255	0.3696971034550219	0.00036928972179328277	0.3696971034550219	0.0024968549762681477
0.37234890608564036	0.0011744286706393818	0.37234890608564036	0.007939844426332074	0.3692759025768513	0.00037100435100816625	0.3692759025768513	0.002508212633206095
0.3719393977142305	0.0011796453371315692	0.3719393977142305	0.007974354478633098	0.3688556956840056	0.0003727252804131466	0.3688556956840056	0.0025196077292092504
0.3715309049101126	0.0011848791592587351	0.3715309049101126	0.008008964325031285	0.36843647938704227	0.0003744525287465509	0.36843647938704227	0.0025310403349697273
0.37112342432997103	0.0011901301738524062	0.37112342432997103	0.008043674048426841	0.3680182503121918	0.00037618611474653593	0.3680182503121918	0.002542510521156228
0.37071695264608845	0.001195398417799752	0.37071695264608845	0.00807848373095709	0.3676010051012745	0.0003779260572104079	0.3676010051012745	0.0025540183584135175
0.3703114865462501	0.0012006839285590416	0.3703114865462501	0.00811339345399315	0.36718474041160437	0.0003796723751578038	0.36718474041160437	0.002565563917361855
0.36990702273365883	0.0012059867432963837	0.36990702273365883	0.008148403298136729	0.3667694529159051	0.000381425087558014	0.3667694529159051	0.0025771472685964577
0.36950355792684797	0.001211306899212199	0.36950355792684797	0.008183513343216906	0.3663551393022199	0.0003831842134333374	0.3663551393022199	0.002588768482686944
0.36910108885959053	0.0012166444335410891	0.36910108885959053	0.008218723668286913	0.365941796273822	0.000384949771859222	0.365941796273822	0.002600427630176788
0.3686996122808117	0.0012219993835517083	0.3686996122808117	0.008254034351620927	0.3655294205491306	0.0003867217819644074	0.3655294205491306	0.0026121247815827624
0.3682991249545063	0.0012273717862070265	0.3682991249545063	0.008289445470710798	0.36511800886162293	0.00038850026282357314	0.36511800886162293	0.002623860007394381
0.3678996236596497	0.0012327616790547753	0.3678996236596497	0.008324957102262921	0.36470755795974785	0.00039028523373932215	0.36470755795974785	0.0026356333780733518
0.3675011051901134	0.001238169099705943	0.3675011051901134	0.00836056932219495	0.36429806460684183	0.0003920767140774041	0.36429806460684183	0.002647444964053008
0.3671035663545792	0.001243594085635884	0.3671035663545792	0.008396282205632672	0.3638895255810424	0.0003938747232039153	0.3638895255810424	0.0026592948357377602
0.3667070039764581	0.001249036674354533	0.3667070039764581	0.008432095826906776	0.3634819376752054	0.0003956792805393551	0.3634819376752054	0.0026711830635025454
0.3663114148938025	0.0012544969034062748	0.3663114148938025	0.00846801025954964	0.36307529769682134	0.0003974904055587683	0.36307529769682134	0.002683109717692238
0.36591679595922794	0.0012599748103698154	0.36591679595922794	0.008504025576292169	0.3626696024679318	0.00039930811779189366	0.3626696024679318	0.0026950748686211195
0.3655231440398251	0.001265470432337026	0.3655231440398251	0.008540141849060628	0.36226484882504645	0.0004011324366581532	0.36226484882504645	0.002707078586572302
0.36513045601708377	0.0012709838075437162	0.36513045601708377	0.00857635914897343	0.36186103361906274	0.0004029633819837001	0.36186103361906274	0.0027191209417971375
0.3647387287868072	0.0012765149737442175	0.3647387287868072	0.008612677546338009	0.36145815371518314	0.0004048009734865346	0.36145815371518314	0.0027312020045147053
0.36434795925903185	0.0012820639687278663	0.36434795925903185	0.008649097110647593	0.3610562059928355	0.0004066452309403398	0.3610562059928355	0.002743321844911209
0.363958144357951	0.00128763083031888	0.363958144357951	0.008685617910578088	0.3606551873455905	0.00040849617417463235	0.3606551873455905	0.002755480533139414
0.3635692810218291	0.0012932155963762272	0.3635692810218291	0.00872224001398493	0.3602550946810848	0.0004103538230749111	0.3602550946810848	0.002767678139318084
0.36318136620292796	0.0012988183046105598	0.36318136620292796	0.008758963487899866	0.35985592492094093	0.00041221819752475014	0.35985592492094093	0.0027799147335314093
0.3627943968674248	0.001304438992791566	0.3627943968674248	0.008795788398527925	0.35945767500068754	0.00041408931747174326	0.35945767500068754	0.00279219038582841
0.36240836999533577	0.0013100776993184135	0.36240836999533577	0.008832714811244155	0.3590603418696822	0.0004159672031088423	0.3590603418696822	0.002804505166222423
0.36202328258043703	0.0013157344622641604	0.36202328258043703	0.00886974279059057	0.3586639224910335	0.00041785187457125885	0.3586639224910335	0.002816859144690455
0.36163913163018996	0.001321409319737195	0.36163913163018996	0.008906872400272976	0.3582684138415259	0.0004197433520513575	0.3582684138415259	0.002829252391172661
0.3612559141656619	0.0013271023098811118	0.3612559141656619	0.00894410370315789	0.3578738129115383	0.000421641655798804	0.3578738129115383	0.0028416849755717403
0.36087362722145155	0.0013328134708745743	0.36087362722145155	0.008981436761269416	0.3574801167049735	0.00042354680612072097	0.3574801167049735	0.0028541569677523744
0.3604922678456153	0.001338542840554616	0.3604922678456153	0.009018871635786085	0.3570873222391804	0.00042545882326214507	0.3570873222391804	0.0028666684375406207
0.3601118330995877	0.0013442904574041243	0.3601118330995877	0.009056408387037824	0.35669542654487774	0.0004273777277200382	0.35669542654487774	0.002879219454723362
0.3597323200581113	0.0013500563599733613	0.3597323200581113	0.009094047074502813	0.356304426666082	0.00042930354005974233	0.356304426666082	0.0028918100890477165
0.35935372580916075	0.0013558405866594839	0.35935372580916075	0.009131787756804396	0.35591431966003134	0.0004312362808450608	0.35591431966003134	0.0029044404102204365
0.35897604745386896	0.0013616431758953346	0.35897604745386896	0.009169630491708027	0.3555251025971128	0.0004331759706984519	0.3555251025971128	0.002917110487907345
0.3585992821064564	0.0013674641661493001	0.3585992821064564	0.009207575336118122	0.35513677256078996	0.0004351226303011844	0.35513677256078996	0.0029298203917327422
0.35822342689415404	0.001373303595925193	0.35822342689415404	0.00924562234607512	0.354749326647529	0.000437076280393494	0.354749326647529	0.0029425701912788177
0.3578484789571369	0.0013791615031834106	0.3578484789571369	0.009283771576752252	0.3543627619667294	0.00043903694159052307	0.3543627619667294	0.0029553599560850643
0.35747443544844776	0.0013850379271523473	0.35747443544844776	0.009322023082452608	0.3539770756406473	0.00044100463495907826	0.3539770756406473	0.0029681897556476933
0.3571012935339295	0.0013909329065227897	0.3571012935339295	0.009360376916606062	0.3535922648043301	0.0004429793814432188	0.3535922648043301	0.0029810596594190214
0.3567290503921521	0.001396846480021713	0.3567290503921521	0.009398833131766187	0.35320832660554236	0.00044496120204704393	0.35320832660554236	0.0029939697368069093
0.3563577032143448	0.001402778686412148	0.3563577032143448	0.009437391779607212	0.3528252582046963	0.0004469501178348514	0.3528252582046963	0.0030069200571741545
0.35598724920432245	0.0014087295644930613	0.35598724920432245	0.009476052910921096	0.3524430567747824	0.00044894614993129593	0.3524430567747824	0.003019910689837893
0.3556176855784218	0.001414699152895691	0.3556176855784218	0.009514816575614416	0.3520617195012998	0.00045094931945667777	0.3520617195012998	0.003032941704069007
0.3552490095654275	0.0014206874903143223	0.3552490095654275	0.00955368282270531	0.35168124358218816	0.000452959647600654	0.35168124358218816	0.003046013169091528
0.3548812184065092	0.001426694616140825	0.3548812184065092	0.009592651700320611	0.3513016262277586	0.0004549771558248047	0.3513016262277586	0.003059125154082061
0.35451430935514666	0.0014327205694014743	0.35451430935514666	0.009631723255692748	0.35092286466062644	0.00045700186552394533	0.35092286466062644	0.003072277728169137
0.35414827967706985	0.0014387653891591444	0.35414827967706985	0.009670897535156776	0.35054495611564307	0.0004590337981545107	0.35054495611564307	0.003085470960432643
0.35378312665018585	0.0014448291145131719	0.35378312665018585	0.00971017458414737	0.35016789783982943	0.000461072975234721	0.35016789783982943	0.0030987049199032338
0.35341884756451714	0.0014509117845992274	0.35341884756451714	0.009749554447195923	0.34979168709230946	0.00046311941834474053	0.34979168709230946	0.0031119796755617025
0.3530554397221321	0.001457013438169584	0.3530554397221321	0.009789037167927485	0.34941632114424387	0.0004651731489928853	0.34941632114424387	0.003125295296338388
0.35269290043708007	0.0014631341146935626	0.35269290043708007	0.009828622789057903	0.34904179727876444	0.00046723418896708646	0.34904179727876444	0.0031386518511125634
0.3523312270353273	0.0014692738537127098	0.3523312270353273	0.009868311352390758	0.34866811279090887	0.00046930256012939187	0.34866811279090887	0.0031520494087118474
0.3519704168546928	0.0014754326945952225	0.3519704168546928	0.00990810289881455	0.34829526498755514	0.0004713782843377238	0.34829526498755514	0.0031654880379115824
0.35161046724478007	0.0014816106767463265	0.35161046724478007	0.009947997468299644	0.3479232511873592	0.000473461383513243	0.3479232511873592	0.003178967807434213
0.35125137556691727	0.0014878078396081483	0.35125137556691727	0.009987995099895414	0.34755206872068845	0.00047555187964052047	0.34755206872068845	0.003192488785948698
0.350893139194091	0.0014940242226595822	0.350893139194091	0.010028095831727337	0.34718171492956007	0.0004776497947677051	0.34718171492956007	0.0032060510420699106
0.3505357555108865	0.0015002598647703782	0.3505357555108865	0.010068299700994028	0.3468121871675758	0.00047975515080018186	0.3468121871675758	0.003219654644357975
0.3501792219134196	0.0015065148062226698	0.3501792219134196	0.01010860674396441	0.34644348279986237	0.0004818679701471443	0.34644348279986237	0.003233299661317703
0.3498235358092799	0.001512789086695751	0.3498235358092799	0.010149016995974777	0.3460755992030065	0.00048398827507758986	0.3460755992030065	0.0032469861613979682
0.3494686946174667	0.00151908274590655	0.3494686946174667	0.010189530491425897	0.345708533764993	0.00048611608792524855	0.345708533764993	0.0032607142129910715
0.3491146957683253	0.0015253958236095056	0.3491146957683253	0.010230147263780222	0.34534228388514543	0.00048825143108875685	0.34534228388514543	0.0032744838844321433
0.34876153670348875	0.0015317283595964167	0.34876153670348875	0.010270867345558942	0.3449768469740622	0.0004903943270318248	0.3449768469740622	0.0032882952439985016
0.34840921487581694	0.0015380803934688589	0.34840921487581694	0.010311690768339174	0.34461222045355805	0.0004925447982105799	0.34461222045355805	0.0033021483599090886
0.34805772774933497	0.001544451964896224	0.34805772774933497	0.010352617562751115	0.34424840175660315	0.0004947028671563348	0.34424840175660315	0.0033160433003237674
0.34770707279917473	0.0015508431143246915	0.34770707279917473	0.010393647758475214	0.34388538832726145	0.0004968685567029715	0.34388538832726145	0.003329980133342772
0.3473572475115125	0.0015572538817890229	0.3473572475115125	0.010434781384239346	0.34352317762063356	0.0004990418896066614	0.34352317762063356	0.0033439589270060433
0.3470082493835146	0.0015636843073621118	0.3470082493835146	0.010476018467815925	0.3431617671027963	0.0005012228886900142	0.3431617671027963	0.003357979749292624
0.3466600759232731	0.0015701344311548715	0.3466600759232731	0.0105173590360193	0.3428011542507433	0.0005034115768422525	0.3428011542507433	0.0033720426681200246
0.346312724649752	0.001576604293316061	0.346312724649752	0.010558803114702718	0.34244133655233	0.0005056079770193879	0.34244133655233	0.0033861477513436045
0.3459661930927267	0.0015830939335625856	0.3459661930927267	0.010600350728755667	0.3420823115062086	0.0005078121120937679	0.3420823115062086	0.003400295066755947
0.345620478792726	0.0015896033924111975	0.345620478792726	0.010642001902101182	0.34172407662177917	0.0005100240052492987	0.34172407662177917	0.0034144846820862032
0.3452755793009788	0.0015961327104565678	0.3452755793009788	0.010683756657692835	0.3413666294191243	0.0005122436797502935	0.3413666294191243	0.0034287166649995112
0.3449314921793499	0.0016026819280965643	0.3449314921793499	0.010725615017512324	0.34100996742895817	0.0005144711588534997	0.34100996742895817	0.0034429910830963044
0.34458821500029174	0.0016092510857677075	0.34458821500029174	0.010767577002566395	0.3406540881925667	0.0005167064658838576	0.3406540881925667	0.003457308003911758
0.34424574534678126	0.0016158402239450588	0.34424574534678126	0.010809642632884323	0.34029898926175184	0.0005189496242346668	0.34029898926175184	0.003471667494915073
0.3439040808122687	0.0016224493831420714	0.3439040808122687	0.010851811927515118	0.3399446681987758	0.0005212006573677727	0.3399446681987758	0.003486069623508893
0.34356321900061954	0.0016290786031868266	0.34356321900061954	0.010894084904524875	0.3395911225763078	0.0005234595885812263	0.3395911225763078	0.0035005144570286577
0.34322315752606125	0.0016357279254874525	0.34322315752606125	0.01093646158099394	0.33923834997736363	0.0005257264417373372	0.33923834997736363	0.003515002062741969
0.3428838940131266	0.0016423973907735846	0.3428838940131266	0.010978941973014378	0.33888634799525813	0.0005280012405374258	0.33888634799525813	0.0035295325078479405
0.3425454260966002	0.0016490870398142485	0.3425454260966002	0.011021526095687293	0.33853511423354243	0.0005302840087526101	0.33853511423354243	0.003544105859476576
0.34220775142146503	0.001655796913417682	0.34220775142146503	0.011064213963119901	0.3381846463059569	0.0005325747702239881	0.3381846463059569	0.0035587221846881205
0.3418708676428473	0.0016625270524312544	0.3418708676428473	0.011107005588423301	0.3378349418363748	0.0005348735488628198	0.3378349418363748	0.003573381550472423
0.341534772425965	0.0016692774974860474	0.341534772425965	0.011149900983709484	0.3374859984587469	0.0005371803685685765	0.3374859984587469	0.0035880840237482786
0.3411994634460716	0.0016760482892865442	0.3411994634460716	0.011192900160088837	0.3371378138170508	0.0005394952533223093	0.3371378138170508	0.003602829671362811
0.34086493838840787	0.0016828394694060158	0.34086493838840787	0.011236003127667609	0.3367903855652395	0.0005418182274429769	0.3367903855652395	0.0036176185600908313
0.34053119494814554	0.0016896510789531733	0.34053119494814554	0.0112792098955451	0.336443711367183	0.0005441493151586176	0.336443711367183	0.003632450756634153
0.34019823083033585	0.0016964831590767235	0.34019823083033585	0.011322520471811223	0.3360977888966242	0.0005464885407689043	0.3360977888966242	0.00364732632762099
0.3398660437498613	0.0017033357509652158	0.3398660437498613	0.01136593486354389	0.33575261583712035	0.0005488359286453285	0.33575261583712035	0.0036622453396052833
0.33953463143137935	0.0017102088958469049	0.33953463143137935	0.011409453076806447	0.33540818988199694	0.0005511915032313874	0.33540818988199694	0.0036772078590660575
0.33920399160927384	0.0017171026344620513	0.33920399160927384	0.011453075116645053	0.3350645087342918	0.0005535552888727042	0.3350645087342918	0.003692213952406785
0.33887412202760514	0.0017240170084468077	0.33887412202760514	0.011496800987086178	0.33472157010670794	0.000555927310263288	0.33472157010670794	0.0037072636859547163
0.3385450204400578	0.001730952059521953	0.3385450204400578	0.011540630691134174	0.334379371721561	0.000558307592184451	0.334379371721561	0.0037223571259602417
0.33821668460989096	0.0017379078291842552	0.33821668460989096	0.011584564230768495	0.33403791131073024	0.0005606961594054992	0.33403791131073024	0.003737494338596229
0.3378891123098894	0.0017448843589711232	0.3378891123098894	0.011628601606941437	0.3336971866156079	0.0005630930367692551	0.3336971866156079	0.0037526753899573806
0.3375623013223122	0.0017518816904604573	0.3375623013223122	0.011672742819575605	0.33335719538705083	0.0005654982491922485	0.33335719538705083	0.003767900346059578
0.3372362494388465	0.0017588998652704765	0.3372362494388465	0.011716987867561248	0.33301793538532865	0.0005679118216649042	0.33301793538532865	0.0037831692728392085
0.33691095446055513	0.0017659389242457248	0.33691095446055513	0.011761336748753999	0.33267940438007915	0.000570333778988884	0.33267940438007915	0.0037984822361525343
0.33658641419783114	0.0017729989100052222	0.33658641419783114	0.011805789459972363	0.33234160015025627	0.000572764146600155	0.33234160015025627	0.003813839301775013
0.3362626264703469	0.0017800798644018252	0.3362626264703469	0.011850345996995184	0.33200452048408047	0.0005752029497490087	0.33200452048408047	0.0038292405354006646
0.335939589107009	0.001787181829329848	0.335939589107009	0.011895006354559314	0.33166816317899683	0.000577650213760986	0.33166816317899683	0.0038446860026413766
0.3356172999459063	0.001794304846724908	0.3356172999459063	0.011939770526357148	0.3313325260416202	0.0005801059640370742	0.3313325260416202	0.0038601757690262545
0.3352957568342679	0.0018014489585637874	0.3352957568342679	0.011984638505034255	0.33099760688769286	0.0005825702260539076	0.33099760688769286	0.0038757099000010053
0.33497495762841206	0.0018086142065768828	0.33497495762841206	0.01202961028218697	0.3306634035420337	0.0005850430252709864	0.3306634035420337	0.003891288460927201
0.3346549001937001	0.0018158006325745227	0.3346549001937001	0.012074685848360002	0.33032991383849664	0.0005875243872363855	0.33032991383849664	0.0039069115170816595
0.33433558240449157	0.0018230082793424024	0.33433558240449157	0.012119865193044116	0.3299971356199179	0.0005900143378768185	0.3299971356199179	0.003922579133655775
0.33401700214409646	0.0018302371891401861	0.33401700214409646	0.012165148304673745	0.3296650667380731	0.0005925129030122341	0.3296650667380731	0.003938291375754854
0.33369915730472877	0.0018374874042697052	0.33369915730472877	0.012210535170624613	0.3293337050536313	0.0005950201085398087	0.3293337050536313	0.003954048308397429
0.33338204578746367	0.0018447589670748353	0.33338204578746367	0.0122560257772116	0.3290030484361085	0.0005975359804341508	0.3290030484361085	0.003969849996514624
0.33306566550218825	0.001852051919941317	0.33306566550218825	0.012301620109686218	0.3286730947638216	0.000600060544747491	0.3286730947638216	0.003985696504949437
0.3327500143675611	0.0018593663047019543	0.3327500143675611	0.012347318152234348	0.3283438419238471	0.0006025938274171709	0.3283438419238471	0.004001587898456116
0.3324350903109614	0.0018667021641967398	0.3324350903109614	0.012393119887974164	0.32801528781196976	0.0006051358547713694	0.32801528781196976	0.00401752424169949
0.3321208912684503	0.001874059541358027	0.3321208912684503	0.01243902529895369	0.3276874303326441	0.00060768665323313	0.3276874303326441	0.004033505599254222
0.3318074151847235	0.0018814384788627717	0.3318074151847235	0.012485034366148524	0.327360267398946	0.0006102462492078607	0.327360267398946	0.004049532035604277
0.33149466001306793	0.0018888390194308686	0.33149466001306793	0.012531147069459694	0.327033796932532	0.0006128146691802162	0.327033796932532	0.004065603615142089
0.33118262371531737	0.001896261205825008	0.33118262371531737	0.012577363387711527	0.3267080168635919	0.0006153919397143164	0.3267080168635919	0.0040817204021679964
0.33087130426181055	0.0019037050808505002	0.33087130426181055	0.012623683298649224	0.32638292513080924	0.0006179780874539464	0.32638292513080924	0.004097882460889542
0.3305606996313469	0.0019111706864368362	0.3305606996313469	0.012670106778936808	0.3260585196813149	0.0006205731388245705	0.3260585196813149	0.004114089855420742
0.3302508078111431	0.0019186580665129867	0.3302508078111431	0.012716633804154978	0.3257347984706451	0.0006231771209670782	0.3257347984706451	0.004130342649781512
0.3299416267967922	0.0019261672641403774	0.3299416267967922	0.012763264348798894	0.3254117594627	0.0006257900608074417	0.3254117594627	0.0041466409078968845
0.32963315459221915	0.0019336983224243103	0.32963315459221915	0.01280999838627598	0.32508940062969915	0.0006284119853527681	0.32508940062969915	0.0041629846935964014
0.3293253892096394	0.0019412512845138387	0.3293253892096394	0.012856835888903944	0.32476771995214065	0.0006310429216914993	0.32476771995214065	0.004179374070613388
0.32901832866951786	0.0019488261936015934	0.32901832866951786	0.012903776827908555	0.32444671541875875	0.0006336828969936252	0.32444671541875875	0.0041958091025843134
0.32871197100052707	0.0019564230925990227	0.32871197100052707	0.012950821173421537	0.324126385026483	0.0006363319384053041	0.324126385026483	0.004212289853048066
0.3284063142395046	0.0019640420245051206	0.3284063142395046	0.012997968894478578	0.3238067267803951	0.0006389900731689366	0.3238067267803951	0.0042288163854453074
0.32810135643141214	0.0019716830334175575	0.32810135643141214	0.013045219959017244	0.32348773869368985	0.0006416573289524987	0.32348773869368985	0.0042453887631177575
0.32779709562929676	0.001979346162836885	0.32779709562929676	0.013092574333874847	0.32316941878763333	0.0006443337332982646	0.32316941878763333	0.004262007049307534
0.3274935298942471	0.0019870314563083975	0.3274935298942471	0.013140031984786511	0.32285176509152086	0.000647019313831766	0.32285176509152086	0.004278671307156446
0.32719065729535557	0.0019947389574219614	0.32719065729535557	0.013187592876383042	0.32253477564263855	0.000649714098262011	0.32253477564263855	0.0042953815997053505
0.32688847590967646	0.0020024687098118806	0.32688847590967646	0.013235256972189084	0.3222184484862227	0.0006524181143816824	0.3222184484862227	0.004312137989893393
0.3265869838221882	0.002010220756484509	0.3265869838221882	0.013283024234621084	0.3219027816754198	0.0006551313898482796	0.3219027816754198	0.004328940540557367
0.32628617912575014	0.0020179951415820216	0.32628617912575014	0.013330894624985183	0.32158777327124494	0.0006578539527590549	0.32158777327124494	0.0043457893144310585
0.32598605992106666	0.0020257919093479584	0.32598605992106666	0.013378868103475456	0.3212734213425464	0.0006605858313144421	0.3212734213425464	0.00436268437414446
0.3256866243166463	0.0020336111037342025	0.3256866243166463	0.013426944629171914	0.3209597239659621	0.0006633270536901681	0.3209597239659621	0.00437962578222317
0.32538787042876277	0.0020414527687382575	0.32538787042876277	0.013475124160038498	0.32064667922588347	0.0006660776481474004	0.32064667922588347	0.004396613601087647
0.32508979638141705	0.002049316948403105	0.32508979638141705	0.013523406652921325	0.32033428521441626	0.0006688376430329673	0.32033428521441626	0.004413647893052551
0.32479240030629736	0.0020572036868170517	0.32479240030629736	0.01357179206354679	0.32002254003134	0.0006716070667795687	0.32002254003134	0.004430728720326021
0.3244956803427441	0.002065113027074576	0.3244956803427441	0.013620280346519497	0.31971144178407285	0.000674385947566711	0.31971144178407285	0.004447856145009006
0.32419963463770746	0.0020730450145296643	0.32419963463770746	0.013668871455320645	0.3194009885876314	0.0006771743143831916	0.3194009885876314	0.004465030229094565
0.32390426134571276	0.0020809996935516246	0.32390426134571276	0.013717565342306177	0.31909117856459424	0.0006799721959683698	0.31909117856459424	0.004482251034467122
0.3236095586288218	0.0020889771085564647	0.3236095586288218	0.013766361958704745	0.31878200984506116	0.0006827796211490805	0.31878200984506116	0.004499518622901882
0.3233155246565955	0.0020969773040067853	0.3233155246565955	0.013815261254616244	0.31847348056662006	0.0006855966188398317	0.31847348056662006	0.0045168330560640055
0.32302215760605746	0.002105000324411575	0.32302215760605746	0.013864263179009736	0.31816558887430885	0.000688423218043033	0.31816558887430885	0.004534194395507967
0.3227294556616563	0.0021130462139584932	0.3227294556616563	0.013913367679721862	0.317858332920575	0.0006912594477289754	0.317858332920575	0.00455160270267692
0.3224374170152289	0.0021211150169315523	0.3224374170152289	0.01396257470345506	0.3175517108652429	0.0006941053369725849	0.3175517108652429	0.00456905803890186
0.3221460398659646	0.0021292067788558685	0.3221460398659646	0.014011884195775842	0.3172457208754762	0.000696960915328457	0.3172457208754762	0.004586560465401061
0.3218553224203681	0.002137321544577352	0.3218553224203681	0.014061296101112982	0.31694036112574	0.0006998262122029265	0.31694036112574	0.004604110043279235
0.321565262892225	0.0021454593589896403	0.321565262892225	0.014110810362756031	0.31663562979776627	0.0007027012570920971	0.31663562979776627	0.0046217068335269885
0.3212758595025636	0.002153620267033913	0.3212758595025636	0.01416042692285347	0.3163315250805186	0.0007055860795820432	0.3163315250805186	0.004639350897019981
0.3209871104796214	0.002161804313698745	0.3209871104796214	0.014210145722411149	0.31602804517015437	0.0007084807093490472	0.31602804517015437	0.004657042294518309
0.320699014058808	0.00217001154325815	0.320699014058808	0.014259966701290629	0.3157251882699917	0.0007113851759100794	0.3157251882699917	0.004674781086665729
0.3204115684826728	0.0021782420012705504	0.3204115684826728	0.014309889798207527	0.31542295259047237	0.0007142995092782223	0.31542295259047237	0.004692567333989029
0.32012477200086487	0.0021864957334061007	0.32012477200086487	0.014359914950729961	0.3151213363491273	0.0007172237395788877	0.3151213363491273	0.004710401096897282
0.31983862287010506	0.0021947727850014343	0.31983862287010506	0.014410042095276996	0.314820337770543	0.0007201578969040305	0.314820337770543	0.004728282435681125
0.3195531193541441	0.002203073201441928	0.3195531193541441	0.014460271167116992	0.3145199550863264	0.00072310201143771	0.3145199550863264	0.004746211410512064
0.31926825972373474	0.0022113970281615537	0.31926825972373474	0.014510602100366206	0.31422018653506767	0.0007260561134563281	0.31422018653506767	0.0047641880814418116
0.3189840422565928	0.0022197443106426852	0.3189840422565928	0.01456103482798706	0.3139210303623113	0.0007290202333288387	0.3139210303623113	0.004782212508401482
0.3187004652373665	0.002228115093237773	0.3187004652373665	0.014611569281786915	0.3136224848205161	0.0007319944011299277	0.3136224848205161	0.004800284751200992
0.3184175269575994	0.0022365094228588207	0.3184175269575994	0.014662205392416245	0.3133245481690271	0.0007349786478521599	0.3133245481690271	0.004818404869528242
0.31813522571570035	0.002244927345297979	0.31813522571570035	0.014712943089367596	0.3130272186740391	0.0007379730041980028	0.3130272186740391	0.004836572922948494
0.31785355981690827	0.0022533689063973664	0.31785355981690827	0.014763782300973673	0.3127304946085612	0.0007409775009642077	0.3127304946085612	0.004854788970903613
0.3175725275732586	0.0022618341520489575	0.3175725275732586	0.014814722954406277	0.3124343742523892	0.0007439921690420426	0.3124343742523892	0.004873053072711358
0.3172921273035509	0.002270323128194386	0.3172921273035509	0.014865764975674727	0.31213885589206686	0.0007470170394175259	0.31213885589206686	0.004891365287564683
0.31701235733331734	0.00227883588040763	0.31701235733331734	0.014916908289624529	0.31184393782085623	0.0007500521430343548	0.31184393782085623	0.004909725674531006
0.3167332159947872	0.002287372454369198	0.3167332159947872	0.014968152819935942	0.3115496183387047	0.0007530975109501095	0.3115496183387047	0.004928134292551537
0.31645470162685646	0.00229593289716499	0.31645470162685646	0.015019498489122759	0.31125589575221213	0.000756153174764324	0.31125589575221213	0.004946591200440473
0.3161768125750561	0.002304517255106999	0.3161768125750561	0.015070945218530769	0.31096276837459835	0.0007592191659015383	0.31096276837459835	0.004965096456884392
0.31589954719151914	0.0023131255745583853	0.31589954719151914	0.015122492928336732	0.3106702345256718	0.0007622955158830396	0.3106702345256718	0.004983650120441437
0.3156229038349472	0.002321757901933257	0.3156229038349472	0.015174141537546796	0.3103782925317962	0.000765382256327113	0.3103782925317962	0.005002252249540702
0.31534688087058244	0.002330414283696534	0.31534688087058244	0.015225890963995445	0.3100869407258612	0.0007684794189492592	0.3100869407258612	0.005020902902481382
0.3150714766701734	0.0023390947654987216	0.3150714766701734	0.01527774112434422	0.3097961774472489	0.0007715870352771043	0.3097961774472489	0.0050396021374322095
0.3147966896119442	0.002347799394446037	0.3147966896119442	0.015329691934080283	0.3095060010418045	0.0007747051373993046	0.3095060010418045	0.005058350012430605
0.31452251808056414	0.0023565282177683946	0.31452251808056414	0.015381743307515563	0.3092164098618019	0.0007778337575269027	0.3092164098618019	0.005077146585381994
0.31424896046711603	0.0023652812823138714	0.31424896046711603	0.015433895157785213	0.30892740226591575	0.000780972927826773	0.30892740226591575	0.005095991914059162
0.31397601516906565	0.0023740586349828945	0.31397601516906565	0.01548614739684671	0.30863897661918943	0.000784122680565068	0.30863897661918943	0.005114886056101426
0.31370368059023107	0.0023828603227280436	0.31370368059023107	0.015538499935478567	0.3083511312930056	0.0007872830481074625	0.3083511312930056	0.005133829069013943
0.3134319551407538	0.0023916863925538857	0.3134319551407538	0.015590952683279272	0.3080638646650536	0.0007904540629194056	0.3080638646650536	0.005152821010167052
0.3131608372370653	0.0024005368901781287	0.3131608372370653	0.015643505548666153	0.3077771751193015	0.000793635757123776	0.3077771751193015	0.0051718619367954796
0.3128903253018596	0.0024094118642239114	0.3128903253018596	0.015696158438874286	0.3074910610459636	0.000796828163886924	0.3074910610459636	0.005190951905997643
0.31262041776406346	0.002418311362038628	0.31262041776406346	0.015748911259955443	0.3072055208414727	0.0008000313160372683	0.3072055208414727	0.005210090974734896
0.3123511130588046	0.002427235431023442	0.3123511130588046	0.01580176391677713	0.3069205529084491	0.0008032452465048706	0.3069205529084491	0.0052292791998308765
0.3120824096273836	0.0024361841186330757	0.3120824096273836	0.015854716313021364	0.30663615565567354	0.0008064699883216673	0.30663615565567354	0.0052485166379707005
0.3118143059172453	0.0024451574723756715	0.3118143059172453	0.015907768351183904	0.3063523274980523	0.0008097055746217234	0.3063523274980523	0.005267803345700293
0.3115468003819477	0.002454155539338307	0.3115468003819477	0.01596091993257315	0.30606906685659374	0.0008129520384843687	0.30606906685659374	0.005287139379425641
0.3112798914811345	0.002463178366726326	0.3112798914811345	0.016014170957309188	0.3057863721583766	0.0008162094131129531	0.3057863721583766	0.00530652479541206
0.3110135776805057	0.0024722260033397205	0.3110135776805057	0.01606752132432294	0.3055042418365214	0.0008194777323245647	0.3055042418365214	0.005325959649783447
0.3107478574517872	0.0024812984970954306	0.3107478574517872	0.01612097093135511	0.30522267433016087	0.0008227570297296377	0.30522267433016087	0.00534544399852165
0.3104827292727075	0.002490395895965459	0.3104827292727075	0.016174519674955364	0.30494166808441303	0.0008260473390428893	0.30494166808441303	0.0053649778974656035
0.3102181916269611	0.0024995182479767017	0.3102181916269611	0.01622816745048155	0.30466122155035236	0.0008293486940835849	0.30466122155035236	0.005384561402310699
0.30995424300418845	0.0025086656012107446	0.30995424300418845	0.016281914152098724	0.30438133318498006	0.0008326611287757783	0.30438133318498006	0.0054041945686080055
0.30969088189994315	0.0025178380028197038	0.30969088189994315	0.016335759672778335	0.30410200145119815	0.0008359846768218633	0.30410200145119815	0.005423877451763575
0.30942810681566524	0.002527035501608753	0.30942810681566524	0.016389703904297566	0.3038232248177801	0.0008393193725600749	0.3038232248177801	0.00544361010703768
0.30916591625865364	0.0025362581465204048	0.30916591625865364	0.016443746737238245	0.30354500175934374	0.0008426652504621134	0.30354500175934374	0.005463392589544098
0.3089043087420385	0.0025455059860597174	0.3089043087420385	0.016497888060986423	0.30326733075632323	0.0008460223449424538	0.30326733075632323	0.005483224954249391
0.308643282784753	0.002554779068788182	0.308643282784753	0.01655212776373153	0.3029902102949418	0.000849390690522587	0.3029902102949418	0.005503107255972146
0.3083828369115087	0.002564077443323503	0.3083828369115087	0.016606465732465474	0.30271363886718444	0.000852770321831281	0.30271363886718444	0.005523039549382285
0.30812296965276453	0.0025734011583394495	0.30812296965276453	0.016660901852982208	0.30243761497077026	0.0008561612736048246	0.30243761497077026	0.005543021889000274
0.30786367954470295	0.0025827502610422143	0.30786367954470295	0.016715436009876905	0.30216213710912737	0.0008595635801802807	0.30216213710912737	0.00556305432919646
0.30760496512920144	0.0025921248019416306	0.30760496512920144	0.016770068086545378	0.3018872037913629	0.0008629772770833695	0.3018872037913629	0.005583136924190244
0.307346824953807	0.0026015248300922593	0.307346824953807	0.016824797965183446	0.3016128135322404	0.0008664023994457565	0.3016128135322404	0.0056032697280494785
0.30708925757170913	0.0026109503946066767	0.30708925757170913	0.0168796255267862	0.3013389648521484	0.0008698389825086579	0.3013389648521484	0.005623452794689616
0.30683226154171256	0.002620401544655325	0.30683226154171256	0.016934550651147684	0.30106565627707865	0.0008732870616231001	0.30106565627707865	0.005643686177873004
0.30657583542821387	0.002629878329466287	0.30657583542821387	0.016989573216860156	0.3007928863385968	0.0008767466722501927	0.3007928863385968	0.005663969931208215
0.30631997780117126	0.002639380797785074	0.30631997780117126	0.01704469310131349	0.3005206535738187	0.0008802178497812694	0.3005206535738187	0.005684304108149195
0.3060646872360826	0.002648908998488944	0.3060646872360826	0.017099910180694906	0.30024895652538136	0.000883700629742855	0.30024895652538136	0.005704688761994637
0.305809962313957	0.0026584629822675463	0.305809962313957	0.017155224329988217	0.29997779374141986	0.0008871950483579024	0.29997779374141986	0.0057251239458871745
0.30555580162129076	0.0026680427988018084	0.30555580162129076	0.017210635422973578	0.2997071637755415	0.0008907011416053297	0.2997071637755415	0.0057456097128127165
0.30530220375004	0.0026776484978321617	0.30530220375004	0.0172661433322269	0.2994370651867988	0.0008942189455764632	0.2994370651867988	0.005766146115599598
0.30504916729759934	0.002687280129158371	0.30504916729759934	0.01732174792911955	0.29916749653966446	0.00089774849647532	0.29916749653966446	0.005786733206917975
0.3047966908667714	0.0026969377426393033	0.3047966908667714	0.0173774490838178	0.2988984564040079	0.0009012898306188518	0.2988984564040079	0.005807371039278962
0.304544773065745	0.0027066213870719294	0.304544773065745	0.017433246665282568	0.29862994335506793	0.0009048429840625222	0.29862994335506793	0.005828059665034001
0.30429341250807007	0.0027163311131332664	0.30429341250807007	0.017489140541269096	0.2983619559734296	0.0009084079935838273	0.2983619559734296	0.005848799136374056
0.3040426078126323	0.0027260669716533694	0.3040426078126323	0.017545130578326556	0.29809449284499706	0.0009119848961059435	0.29809449284499706	0.005869589505328901
0.30379235760362916	0.0027358290129606833	0.30379235760362916	0.017601216641797687	0.29782755256097226	0.0009155737284790325	0.29782755256097226	0.00589043082376636
0.30354266051054324	0.0027456172874447357	0.30354266051054324	0.01765739859581875	0.29756113371782694	0.0009191745276686138	0.29756113371782694	0.005911323143391604
0.3032935151681205	0.002755431845555895	0.3032935151681205	0.017713676303319003	0.2972952349172819	0.0009227873307558244	0.2972952349172819	0.005932266515746364
0.3030449202163455	0.0027652727378051863	0.3030449202163455	0.017770049626020648	0.2970298547662788	0.000926412174937694	0.2970298547662788	0.005953260992208256
0.3027968743004167	0.002775140013028122	0.3027968743004167	0.017826518424438484	0.2967649918769582	0.000930049096945622	0.2967649918769582	0.005974306623989963
0.30254937607072097	0.0027850337238218546	0.30254937607072097	0.017883082557879935	0.29650064486663674	0.0009336981348675112	0.29650064486663674	0.005995403462138569
0.30230242418281383	0.0027949539211216297	0.30230242418281383	0.01793974188444464	0.2962368123577806	0.0009373593263313992	0.2962368123577806	0.0060165515575347555
0.30205601729739245	0.0028049006559255816	0.30205601729739245	0.017996496261024578	0.29597349297798303	0.0009410327090834204	0.29597349297798303	0.006037750960892116
0.30181015408027234	0.0028148739792944817	0.30181015408027234	0.01805334554330366	0.29571068535994205	0.0009447183209880724	0.29571068535994205	0.006059001722756366
0.3015648332023661	0.0028248739423515673	0.3015648332023661	0.018110289585757895	0.29544838814143387	0.0009484162000284905	0.29544838814143387	0.006080303893504645
0.30132005333965783	0.002834900595666703	0.30132005333965783	0.018167328241655265	0.2951865999652932	0.0009521263840999497	0.2951865999652932	0.006101657523344706
0.3010758131731791	0.0028449539899568937	0.3010758131731791	0.018224461363055604	0.29492531947938705	0.0009558489112452167	0.29492531947938705	0.0061230626623143235
0.30083211138899063	0.0028550341780019034	0.30083211138899063	0.01828168880081069	0.29466454533659386	0.0009595838202987478	0.29466454533659386	0.006144519360280337
0.3005889466781547	0.002865141211428084	0.3005889466781547	0.01833901040456415	0.2944042761947789	0.0009633311498069316	0.2944042761947789	0.006166027666938083
0.3003463177367139	0.002875275141926333	0.3003463177367139	0.018396426022751586	0.2941445107167715	0.000967090938437333	0.2941445107167715	0.006187587631810584
0.30010422326566827	0.002885436021251882	0.30010422326566827	0.01845393550260061	0.2938852475703444	0.0009708632249789729	0.2938852475703444	0.0062091993042478226
0.2998626619709547	0.0028956239012240645	0.2998626619709547	0.01851153869013088	0.2936264854281889	0.0009746480483425995	0.2936264854281889	0.006230862733425983
0.29962163256342034	0.0029058388324479626	0.29962163256342034	0.018569235430154304	0.2933682229678938	0.0009784454471305833	0.2933682229678938	0.00625257796834669
0.299381133758805	0.0029160808676695986	0.299381133758805	0.018627025566275077	0.2931104588719219	0.0009822554607666586	0.2931104588719219	0.006274345057836341
0.2991411642777148	0.002926350059805929	0.2991411642777148	0.018684908940889925	0.29285319182758895	0.0009860781288337159	0.29285319182758895	0.006296164050545277
0.2989017228456038	0.002936646461198479	0.2989017228456038	0.01874288539518821	0.29259642052704077	0.0009899134908226454	0.29259642052704077	0.006318034994947095
0.29866280819274943	0.0029469701242550595	0.29866280819274943	0.018800954769152226	0.29234014366723104	0.0009937615863486774	0.29234014366723104	0.006339957939337894
0.29842441905423206	0.0029573211014495243	0.29842441905423206	0.018859116901557275	0.29208435994990206	0.0009976224551516595	0.29208435994990206	0.006361932931835488
0.29818655416991274	0.00296769944532158	0.29818655416991274	0.01891737162997214	0.2918290680815582	0.0010014961370963477	0.2918290680815582	0.006383960020378742
0.29794921228441107	0.0029781052064963283	0.29794921228441107	0.01897571879075925	0.29157426677344794	0.0010053826715041715	0.29157426677344794	0.00640603925272677
0.29771239214708517	0.0029885384398868	0.29771239214708517	0.01903415821907495	0.2913199547415439	0.0010092820992470477	0.2913199547415439	0.006428170676458182
0.2974760925120093	0.0029989991985065073	0.2974760925120093	0.019092689748869886	0.2910661307065151	0.0010131944606600128	0.2910661307065151	0.006450354338970393
0.2972403121379531	0.0030094875354372704	0.2972403121379531	0.01915131321288939	0.2908127933937125	0.0010171197962054062	0.2908127933937125	0.006472590287478857
0.29700504978836034	0.003020003503828998	0.29700504978836034	0.01921002844267388	0.29055994153314485	0.0010210581464731496	0.29055994153314485	0.006494878569016294
0.2967703042313279	0.0030305471568994376	0.2967703042313279	0.01926883526855914	0.29030757385945577	0.0010250095521810363	0.29030757385945577	0.006517219230431977
0.29653607423958384	0.003041118547231468	0.29653607423958384	0.019327733519676902	0.29005568911190777	0.001028974053937324	0.29005568911190777	0.006539612318391
0.2963023585904693	0.0030517177275727315	0.2963023585904693	0.01938672302395518	0.28980428603435676	0.0010329516925113049	0.28980428603435676	0.006562057879373484
0.29606915606591455	0.0030623447530211583	0.29606915606591455	0.019445803608118897	0.2895533633752332	0.0010369425095737691	0.2895533633752332	0.006584555959673865
0.29583646545242226	0.003072999677354883	0.29583646545242226	0.019504975097690242	0.2893029198875224	0.0010409465464556477	0.2893029198875224	0.0066071066054001785
0.2956042855410423	0.003083682554422242	0.2956042855410423	0.019564237316989398	0.2890529543287428	0.0010449638446184948	0.2890529543287428	0.00662970986247326
0.2953726151273568	0.003094393438141492	0.2953726151273568	0.01962359008913483	0.288803465460926	0.0010489944456547825	0.288803465460926	0.006652365776626049
0.2951414530114543	0.003105132382500624	0.2951414530114543	0.019683033236044162	0.28855445205059693	0.0010530383912881753	0.28855445205059693	0.006675074393402762
0.2949107979979147	0.0031158994400982028	0.2949107979979147	0.019742566578434654	0.2883059128687525	0.001057095722878902	0.2883059128687525	0.006697835758158319
0.29468064889578577	0.003126694665973352	0.29468064889578577	0.019802189935823764	0.28805784669084317	0.0010611664827229964	0.28805784669084317	0.006720649916057366
0.2944510045185659	0.003137518115356501	0.2944510045185659	0.01986190312652988	0.2878102522967522	0.001065250713290579	0.2878102522967522	0.006743516912073753
0.2942218636841814	0.003148369842817709	0.2942218636841814	0.019921705967673214	0.28756312847077525	0.0010693484569369973	0.28756312847077525	0.00676643679098961
0.29399322521497046	0.0031592499029991163	0.29399322521497046	0.019981598275176055	0.2873164740016023	0.0010734597561516477	0.2873164740016023	0.006789409597394763
0.2937650879376587	0.003170158350614786	0.2937650879376587	0.020041579863764026	0.2870702876822961	0.0010775846535582467	0.2870702876822961	0.006812435375685855
0.293537450683345	0.003181095240450421	0.293537450683345	0.020101650546966603	0.2868245683102745	0.0010817231919151378	0.2868245683102745	0.006835514170065695
0.29331031228747867	0.003192060625102325	0.29331031228747867	0.020161810137117663	0.2865793146872897	0.0010858754133465124	0.2865793146872897	0.006858646024542449
0.29308367158984155	0.003203054562059144	0.29308367158984155	0.020222058445356846	0.2863345256194099	0.001090041361751268	0.2863345256194099	0.006881830982928941
0.29285752743452825	0.0032140771066368496	0.29285752743452825	0.0202823952816299	0.28609019991699913	0.0010942210804013631	0.28609019991699913	0.006905069088841919
0.29263187866992774	0.0032251283142258253	0.29263187866992774	0.020342820454689957	0.2858463363946997	0.001098414612705983	0.2858463363946997	0.006928360385701236
0.29240672414870283	0.0032362082402905687	0.29240672414870283	0.020403333772098072	0.28560293387141067	0.001102622002211853	0.28560293387141067	0.006951704916729199
0.29218206272777447	0.0032473169403694786	0.29218206272777447	0.0204639350402244	0.28535999117027244	0.0011068432926035305	0.28535999117027244	0.006975102724949782
0.29195789326829913	0.0032584544692723203	0.29195789326829913	0.020524624064249063	0.2851175071186453	0.0011110785274301368	0.2851175071186453	0.006998553853187858
0.2917342146356533	0.0032696208819937345	0.2917342146356533	0.020585400648163103	0.2848754805480913	0.0011153277504168282	0.2848754805480913	0.007022058344068548
0.29151102569941323	0.003280816236208607	0.29151102569941323	0.020646264594769436	0.28463391029435603	0.0011195910063167885	0.28463391029435603	0.007045616240016324
0.29128832533333715	0.0032920405880808184	0.29128832533333715	0.020707215705684123	0.2843927951973501	0.001123868339482549	0.2843927951973501	0.007069227583254464
0.29106611241534663	0.0033032939938506885	0.29106611241534663	0.020768253781337027	0.2841521341011313	0.0011281597944074455	0.2841521341011313	0.007092892415804116
0.2908443858275082	0.0033145765098347916	0.2908443858275082	0.02082937862097333	0.28391192585388436	0.0011324654157259465	0.28391192585388436	0.007116610779483689
0.2906231444560152	0.003325888192425644	0.2906231444560152	0.020890590022654275	0.2836721693079058	0.0011367852482139474	0.2836721693079058	0.007140382715908085
0.29040238719117145	0.0033372290964250517	0.29040238719117145	0.02095188778325853	0.2834328633195829	0.0011411193362192516	0.2834328633195829	0.007164208266487875
0.2901821129273704	0.003348599279419235	0.2901821129273704	0.021013271698483164	0.2831940067493775	0.0011454677251574608	0.2831940067493775	0.007188087472428694
0.28996232056307786	0.0033599987992089255	0.28996232056307786	0.02107474156284512	0.2829555984618079	0.0011498304606347464	0.2829555984618079	0.007212020374730398
0.2897430090008168	0.0033714277128366597	0.2897430090008168	0.021136297169682065	0.2827176373254295	0.001154207588115362	0.2827176373254295	0.007236007014186344
0.289524177147147	0.003382886077423629	0.289524177147147	0.021197938311153894	0.28248012221281893	0.0011585991532080627	0.28248012221281893	0.007260047431382683
0.2893058239126481	0.0033943739501694015	0.2893058239126481	0.02125966477824391	0.2822430520005573	0.0011630052016664049	0.2822430520005573	0.007284141666697561
0.2890879482119024	0.003405891388351643	0.2890879482119024	0.02132147636076006	0.2820064255692092	0.0011674257793890625	0.2820064255692092	0.0073082897603004475
0.28887054896347797	0.003417438446743094	0.28887054896347797	0.021383372847336345	0.28177024180330784	0.0011718609315344848	0.28177024180330784	0.007332491752151383
0.28865362508991	0.0034290151857023525	0.28865362508991	0.02144535402543421	0.2815344995913368	0.0011763107052949842	0.2815344995913368	0.007356747682000161
0.2884371755176841	0.0034406216631015884	0.2884371755176841	0.021507419681343665	0.28129919782571444	0.0011807751471307256	0.28129919782571444	0.007381057589385702
0.2882211991772208	0.003452257936894132	0.2882211991772208	0.02156956960018495	0.28106433540277426	0.0011852543036498288	0.28106433540277426	0.007405421513635214
0.2880056950028546	0.0034639240651142163	0.2880056950028546	0.021631803565909973	0.28082991122274825	0.0011897482216086921	0.28082991122274825	0.007429839493863544
0.2877906619328229	0.0034756201058766117	0.2877906619328229	0.02169412136130328	0.2805959241897527	0.0011942569479122987	0.2805959241897527	0.007454311568972386
0.28757609890924174	0.003487346116459701	0.28757609890924174	0.021756522767984315	0.28036237321176777	0.0011987805292993725	0.28036237321176777	0.0074788377776495
0.28736200487809654	0.0034991021543495904	0.28736200487809654	0.021819007566408262	0.28012925720062193	0.0012033190127012654	0.28012925720062193	0.007503418158368151
0.287148378789219	0.0035108882800911592	0.287148378789219	0.021881575535867944	0.27989657507197696	0.0012078724462232565	0.27989657507197696	0.007528052749386124
0.2869352195962766	0.0035227045524984747	0.2869352195962766	0.021944226454495154	0.2796643257453085	0.0012124408774986538	0.2796643257453085	0.007552741588745199
0.28672252625674965	0.003534551030469082	0.28672252625674965	0.022006960099262403	0.27943250814389026	0.00121702435431259	0.27943250814389026	0.007577484714270285
0.28651029773191977	0.0035464277729837087	0.28651029773191977	0.022069776245984427	0.2792011211947808	0.0012216229246023442	0.2792011211947808	0.007602282163568736
0.286298532986851	0.0035583348391059855	0.286298532986851	0.02213267466931991	0.2789701638288011	0.0012262366364576658	0.2789701638288011	0.007627133974029661
0.28608723099037536	0.003570272286077627	0.28608723099037536	0.022195655142773097	0.27873963498052445	0.0012308655374644708	0.27873963498052445	0.007652040182823033
0.2858763907150755	0.003582240174319127	0.2858763907150755	0.022258717438695445	0.2785095335882561	0.001235509676428649	0.2785095335882561	0.0076770008268991635
0.2856660111372675	0.003594238564491781	0.2856660111372675	0.022321861328287475	0.2782798585940185	0.0012401691023649596	0.2782798585940185	0.007702015942987829
0.285456091236988	0.0036062675163862595	0.285456091236988	0.022385086581600263	0.27805060894353617	0.0012448438641139274	0.27805060894353617	0.007727085567597542
0.2852466299979758	0.003618327089879124	0.2852466299979758	0.022448392967537516	0.2778217835862167	0.0012495340106718847	0.2778217835862167	0.007752209737014888
0.28503762640765556	0.003630417344932493	0.28503762640765556	0.022511780253857153	0.2775933814751401	0.0012542395911912829	0.2775933814751401	0.007777388487303742
0.2848290794571244	0.003642538341593771	0.2848290794571244	0.022575248207173278	0.2773654015670378	0.0012589606549810132	0.2773654015670378	0.007802621854304552
0.2846209881411347	0.0036546901370430956	0.2846209881411347	0.02263879659295785	0.2771378428222793	0.0012636972504859291	0.2771378428222793	0.007827909873633618
0.284413351458078	0.0036668727948419902	0.284413351458078	0.022702425175542728	0.27691070420485736	0.001268449428484378	0.27691070420485736	0.007853252580682285
0.28420616840997215	0.003679086375705243	0.28420616840997215	0.022766133718121365	0.2766839846823701	0.001273217238899737	0.2766839846823701	0.007878650010616377
0.2839994380024421	0.0036913309404363204	0.2839994380024421	0.022829921982751133	0.27645768322600844	0.0012780007318149164	0.27645768322600844	0.007904102198375276
0.28379315924470655	0.0037036065499269984	0.28379315924470655	0.022893789730354826	0.2762317988105372	0.001282799957472713	0.2762317988105372	0.007929609178671335
0.28358733114956336	0.0037159132651570967	0.28358733114956336	0.022957736720722953	0.2760063304142835	0.0012876149662761148	0.2760063304142835	0.007955170985989059
0.28338195273337297	0.003728251146146005	0.28338195273337297	0.023021762712515464	0.2757812770191184	0.0012924458084253	0.2757812770191184	0.00798078765458448
0.2831770230160446	0.0037406202531469193	0.2831770230160446	0.02308586746326416	0.2755566376104447	0.0012972925343314136	0.2755566376104447	0.008006459218484262
0.28297254102101893	0.0037530206499056425	0.28297254102101893	0.02315005072937445	0.27533241117717844	0.0013021551957478374	0.27533241117717844	0.00803218571148519
0.2827685057752557	0.0037654523981847914	0.2827685057752557	0.02321431226612761	0.2751085967117374	0.0013070338438724192	0.2751085967117374	0.008057967167153225
0.282564916309218	0.0037779155598381808	0.282564916309218	0.02327865182768277	0.2748851932100236	0.0013119285300667498	0.2748851932100236	0.008083803618822976
0.2823617716568569	0.0037904101968105025	0.2823617716568569	0.023343069167079088	0.2746621996714096	0.0013168393058564684	0.2746621996714096	0.00810969509959682
0.2821590708555963	0.0038029363711370315	0.2821590708555963	0.02340756403623805	0.2744396150987233	0.0013217662229316042	0.2744396150987233	0.008135641642344265
0.2819568129463201	0.003815494142765618	0.2819568129463201	0.023472136185965525	0.27421743849823393	0.0013267093323896895	0.27421743849823393	0.008161643279701172
0.28175499697335604	0.0038280835752750103	0.28175499697335604	0.02353678536595401	0.27399566887963744	0.0013316686867237766	0.27399566887963744	0.008187700044069093
0.28155362198446066	0.003840704732514589	0.28155362198446066	0.023601511324785013	0.27377430525604013	0.0013366443386561187	0.27377430525604013	0.00821381196761455
0.28135268703080774	0.0038533576773337997	0.28135268703080774	0.023666313809930978	0.273553346643947	0.001341636340696381	0.273553346643947	0.008239979082268183
0.28115219116697043	0.003866042472675988	0.28115219116697043	0.023731192567758127	0.2733327920632445	0.0013466447455222576	0.2733327920632445	0.008266201419724206
0.28095213345090997	0.0038787591815779604	0.28095213345090997	0.02379614734352821	0.2731126405371895	0.0013516696059797894	0.2731126405371895	0.008292479011439575
0.2807525129439586	0.003891507867169739	0.2807525129439586	0.02386117788140137	0.2728928910923912	0.0013567109750837018	0.2728928910923912	0.008318811888633319
0.2805533287108074	0.0039042885892982527	0.2805533287108074	0.023926283924438137	0.2726735427588008	0.0013617689048402582	0.2726735427588008	0.008345200082285776
0.28035457981949236	0.003917101415103854	0.28035457981949236	0.023991465214601982	0.2724545945696942	0.001366843449935689	0.2724545945696942	0.008371643623137906
0.28015626534137894	0.003929946408466623	0.28015626534137894	0.02405672149276197	0.2722360455616591	0.0013719346640579371	0.2722360455616591	0.008398142541690606
0.2799583843511494	0.00394282363336348	0.2799583843511494	0.024122052498694684	0.27201789477458327	0.0013770426010670167	0.27201789477458327	0.008424696868203907
0.27976093592678825	0.003955733153867963	0.27976093592678825	0.024187457971087338	0.27180014125163615	0.0013821673149953671	0.27180014125163615	0.00845130663269633
0.27956391914956813	0.003968675034149787	0.27956391914956813	0.024252937647539812	0.2715827840392592	0.0013873088600481855	0.2715827840392592	0.008477971864944155
0.27936733310403705	0.003981649337275795	0.27936733310403705	0.024318491264567487	0.2713658221871497	0.001392467290184529	0.2713658221871497	0.008504692594480699
0.2791711768780048	0.003994656126576129	0.2791711768780048	0.024384118557603574	0.27114925474824836	0.0013976426595948429	0.27114925474824836	0.008531468850595577
0.27897544956252746	0.0040076954693707935	0.27897544956252746	0.02444981926100202	0.270933080778725	0.0014028350240059607	0.270933080778725	0.008558300662334033
0.278780150251897	0.004020767430706724	0.278780150251897	0.024515593108039666	0.2707172993379645	0.0014080444384914257	0.2707172993379645	0.00858518805849624
0.27858527804362493	0.004033872075730614	0.27858527804362493	0.024581439830919448	0.2705019094885562	0.001413270958301372	0.2705019094885562	0.008612131067636522
0.2783908320384295	0.004047009469688489	0.2783908320384295	0.024647359160772646	0.27028691029627583	0.0014185146388628741	0.27028691029627583	0.00863912971806269
0.278196811340225	0.004060179677925385	0.278196811340225	0.024713350827661726	0.27007230083007544	0.0014237755357802953	0.27007230083007544	0.008666184037835357
0.2780032150561052	0.0040733827633941296	0.2780032150561052	0.02477941456058296	0.2698580801620701	0.0014290537039617665	0.2698580801620701	0.008693294054767159
0.2778100422963316	0.004086618793196579	0.2778100422963316	0.024845550087469567	0.2696442473675237	0.001434349199913542	0.2696442473675237	0.008720459796422112
0.2776172921743191	0.004099887834738938	0.2776172921743191	0.02491175713519393	0.26943080152483534	0.0014396620803936752	0.26943080152483534	0.008747681290114846
0.2774249638066265	0.004113189954278901	0.2774249638066265	0.024978035429570715	0.2692177417155286	0.001444992401902252	0.2692177417155286	0.008774958562909977
0.27723305631293915	0.004126525218176776	0.27723305631293915	0.02504438469535969	0.26900506702423405	0.0014503402211205922	0.26900506702423405	0.008802291641621348
0.27704156881605774	0.004139893692895109	0.27704156881605774	0.025110804656268554	0.2687927765386831	0.0014557055949115905	0.2687927765386831	0.00882968055281131
0.27685050044188747	0.004153295444998313	0.27685050044188747	0.02517729503495582	0.26858086934968767	0.0014610885803200801	0.26858086934968767	0.008857125322790118
0.2766598503194209	0.004166730537290578	0.2766598503194209	0.02524385555303367	0.26836934455113304	0.0014664892332140233	0.26836934455113304	0.00888462597761508
0.2764696175807303	0.004180199040914924	0.2764696175807303	0.025310485931070822	0.26815820123996165	0.001471907612542115	0.26815820123996165	0.008912182543089928
0.27627980136095026	0.0041937010232794125	0.27627980136095026	0.025377185888595815	0.26794743851616326	0.0014773437760876322	0.26794743851616326	0.008939795044764219
0.276090400798269	0.004207236551898033	0.276090400798269	0.025443955144099552	0.2677370554827592	0.0014827977818194814	0.2677370554827592	0.00896746350793246
0.2759014150339129	0.004220805694390381	0.2759014150339129	0.025510793415038632	0.2675270512457924	0.001488269687892567	0.2675270512457924	0.008995187957633509
0.2757128432121356	0.00423440851848124	0.2757128432121356	0.02557770041783821	0.2673174249143144	0.0014937595526481418	0.2673174249143144	0.009022968418649864
0.2755246844802053	0.004248045090628754	0.2755246844802053	0.025644675867895282	0.26710817560037076	0.0014992674341301252	0.26710817560037076	0.009050804915506997
0.27533693798839237	0.004261715477587868	0.27533693798839237	0.025711719479581355	0.26689930241899196	0.0015047933906365163	0.26689930241899196	0.009078697472472565
0.2751496028899562	0.004275419750672992	0.2751496028899562	0.025778830966246065	0.26669080448817883	0.0015103374822258615	0.26669080448817883	0.009106646113555857
0.2749626783411354	0.00428915797859274	0.2749626783411354	0.025846010040219893	0.26648268092889055	0.0015158997681890283	0.26648268092889055	0.009134650862506925
0.2747761635011328	0.00430293023016479	0.2747761635011328	0.025913256412817595	0.2662749308650336	0.0015214803080074322	0.2662749308650336	0.009162711742816096
0.2745900575321045	0.004316736574315457	0.2745900575321045	0.02598056979434126	0.2660675534234488	0.0015270791613533645	0.2660675534234488	0.009190828777713109
0.2744043595991488	0.0043305770800793056	0.2744043595991488	0.026047949894083634	0.26586054773389906	0.0015326963880903579	0.26586054773389906	0.009219001990166512
0.2742190688702921	0.004344451813748873	0.2742190688702921	0.026115396420331165	0.2656539129290575	0.0015383320472644425	0.2656539129290575	0.009247231402882987
0.27403418451647815	0.00435836084635928	0.27403418451647815	0.02618290908036756	0.2654476481444957	0.0015439861997537131	0.2654476481444957	0.00927551703830656
0.27384970571155864	0.004372304249288219	0.27384970571155864	0.02625048758047661	0.26524175251867316	0.0015496589067132776	0.26524175251867316	0.009303858918618062
0.2736656316322757	0.004386282092594069	0.2736656316322757	0.02631813162594617	0.26503622519292147	0.0015553502289866053	0.26503622519292147	0.009332257065734338
0.27348196145825526	0.0044002944464473625	0.27348196145825526	0.026385840921070897	0.2648310653114371	0.0015610602276127108	0.2648310653114371	0.009360711501307583
0.2732986943719929	0.00441434138113043	0.2732986943719929	0.02645361516915585	0.2646262720212671	0.0015667889638265216	0.2646262720212671	0.009389222246724695
0.2731158295588424	0.004428422967036998	0.2731158295588424	0.026521454072520097	0.2644218444722982	0.001572536499059233	0.2644218444722982	0.009417789323106577
0.27293336620700503	0.004442539270253098	0.27293336620700503	0.02658935733249959	0.26421778181724476	0.0015783028933688734	0.26421778181724476	0.009446412751307453
0.27275130350751886	0.00445669036640166	0.27275130350751886	0.0266573246494511	0.26401408321163805	0.0015840882103579483	0.26401408321163805	0.009475092551914128
0.27256964065424355	0.004470876326825927	0.27256964065424355	0.026725355722755615	0.2638107478138138	0.0015898925122686692	0.2638107478138138	0.009503828745245482
0.2723883768438526	0.004485097222984972	0.2723883768438526	0.026793450250821443	0.26360777478490127	0.0015957158615435654	0.26360777478490127	0.009532621351351574
0.2722075112758205	0.004499353126453389	0.2722075112758205	0.02686160793108838	0.2634051632888114	0.0016015583208258879	0.2634051632888114	0.009561470390013168
0.272027043152412	0.004513644108920713	0.272027043152412	0.02692982846003047	0.2632029124922269	0.001607419952959943	0.2632029124922269	0.00959037588074091
0.2718469716786703	0.004527970240621665	0.2718469716786703	0.026998111533160334	0.26300102156458993	0.0016133008204322749	0.26300102156458993	0.009619337842774698
0.27166729606240647	0.0045423315921257704	0.27166729606240647	0.027066456845032248	0.2627994896780895	0.0016192009860088313	0.2627994896780895	0.009648356295083139
0.2714880155141874	0.004556728239214403	0.2714880155141874	0.02713486408924575	0.2625983160076537	0.0016251205144749775	0.2625983160076537	0.009677431256362614
0.2713091292473257	0.004571160254681237	0.2713091292473257	0.027203332958449733	0.2623974997309351	0.0016310594697147276	0.2623974997309351	0.009706562745036878
0.27113063647786806	0.004585627711439166	0.27113063647786806	0.02727186314434566	0.26219704002830174	0.0016370179158177228	0.26219704002830174	0.009735750779256248
0.27095253642458433	0.004600130682519871	0.27095253642458433	0.027340454337691472	0.2619969360828263	0.0016429959170795986	0.2619969360828263	0.009764995376896936
0.2707748283089565	0.004614669241073335	0.2707748283089565	0.027409106228305048	0.26179718708027366	0.001648993538002367	0.26179718708027366	0.009794296555560477
0.27059751135516963	0.004629243457106026	0.27059751135516963	0.027477818505068346	0.26159779220909135	0.001655010842128765	0.26159779220909135	0.009823654332572936
0.2704205847900974	0.00464385340604697	0.2704205847900974	0.027546590855930822	0.2613987506603981	0.001661047895103952	0.2613987506603981	0.00985306872498439
0.2702440478432954	0.004658499163711053	0.2702440478432954	0.027615422967913285	0.2612000616279735	0.0016671047628782048	0.2612000616279735	0.009882539749568138
0.270067899746986	0.00467318080439737	0.270067899746986	0.027684314527111873	0.26100172430824664	0.001673181511026851	0.26100172430824664	0.00991206742282015
0.269892139736052	0.004687898402527683	0.269892139736052	0.027753265218701695	0.2608037379002853	0.001679278205336268	0.2608037379002853	0.009941651760958278
0.26971676704802416	0.004702652032645945	0.26971676704802416	0.027822274726940675	0.2606061016057869	0.0016853949118042966	0.2606061016057869	0.0099712927799218
0.26954178092307024	0.004717441769417834	0.26954178092307024	0.027891342735173543	0.2604088146290656	0.0016915316966405777	0.2604088146290656	0.010000990495370584
0.26936718060398396	0.004732267682573377	0.26936718060398396	0.027960468925835803	0.26021187617704455	0.0016976886244527648	0.26021187617704455	0.010030744922684418
0.2691929653361769	0.004747129852752239	0.2691929653361769	0.028029652980457325	0.2600152854592424	0.0017038657639299056	0.2600152854592424	0.010060556076962594
0.2690191343676664	0.004762028355689371	0.2690191343676664	0.02809889457966672	0.2598190416877651	0.0017100631821735318	0.2598190416877651	0.010090423973023031
0.2688456869490653	0.004776963267246415	0.2688456869490653	0.028168193403195086	0.2596231440772946	0.0017162809465014498	0.2596231440772946	0.010120348625401678
0.2686726223335707	0.004791934663411188	0.2686726223335707	0.028237549129879896	0.259427591845078	0.0017225191244481263	0.259427591845078	0.010150330048351907
0.2684999397769569	0.004806942620297218	0.2684999397769569	0.028306961437669174	0.25923238421091993	0.0017287777837650615	0.25923238421091993	0.01018036825584387
0.26832763853756164	0.0048219872123468595	0.26832763853756164	0.028376430003625736	0.25903752039716804	0.0017350569917747682	0.25903752039716804	0.01021046326156382
0.26815571787627845	0.0048370685143802866	0.26815571787627845	0.02844595450393062	0.258842999628706	0.0017413568161073882	0.258842999628706	0.010240615078913448
0.2679841770565446	0.004852186607176959	0.2679841770565446	0.028515534613888043	0.2586488211329442	0.0017476773267117785	0.2586488211329442	0.01027082372100936
0.26781301534433233	0.004867341568090006	0.26781301534433233	0.028585170007928613	0.25845498413980533	0.00175401859247914	0.25845498413980533	0.01030108920068227
0.26764223200813875	0.0048825334746029425	0.26764223200813875	0.028654860359614252	0.2582614878817187	0.001760380682522694	0.2582614878817187	0.01033141153047648
0.26747182631897526	0.004897762404329064	0.26747182631897526	0.028724605341641826	0.2580683315936078	0.0017667636661780714	0.2580683315936078	0.010361790722649282
0.2673017975503575	0.004913028435010971	0.2673017975503575	0.028794404625847515	0.2578755145128824	0.0017731676130036628	0.2578755145128824	0.010392226789170138
0.26713214497829774	0.00492833164078682	0.26713214497829774	0.028864257883210957	0.2576830358794259	0.0017795925914329787	0.2576830358794259	0.010422719741720219
0.2669628678812913	0.0049436721019963685	0.2669628678812913	0.02893416478385966	0.25749089493558835	0.001786038672314493	0.25749089493558835	0.010453269591691749
0.26679396554031	0.004959049899414085	0.26679396554031	0.02900412499707284	0.25729909092617403	0.0017925059268332666	0.25729909092617403	0.010483876350187285
0.26662543723879045	0.004974465112072881	0.26662543723879045	0.029074138191286264	0.2571076230984343	0.0017989944257247583	0.2571076230984343	0.010514540028019197
0.26645728226262555	0.004989917819139682	0.26645728226262555	0.02914420403409602	0.2569164907020555	0.001805504239952341	0.2569164907020555	0.01054526063570898
0.2662894999001546	0.005005408099914942	0.2662894999001546	0.029214322192263078	0.25672569298915165	0.001812035440707683	0.25672569298915165	0.010576038183486626
0.26612208944215265	0.00502093603383209	0.26612208944215265	0.029284492331717635	0.25653522921425215	0.001818588099411142	0.25653522921425215	0.010606872681290075
0.26595505018182275	0.00503650169466827	0.26595505018182275	0.029354714117563293	0.25634509863429467	0.0018251622856143822	0.25634509863429467	0.010637764138764468
0.2657883814147853	0.005052105168683565	0.2657883814147853	0.029424987214081686	0.2561553005086154	0.001831758073572361	0.2561553005086154	0.010668712565261642
0.2656220824390691	0.005067746536516022	0.2656220824390691	0.029495311284736765	0.2559658340989368	0.0018383755356876624	0.2559658340989368	0.010699717969839486
0.2654561525551009	0.005083425878942091	0.2654561525551009	0.029565685992179055	0.25577669866936137	0.0018450147445964466	0.25577669866936137	0.010730780361261244
0.26529059106569775	0.005099143276876123	0.26529059106569775	0.029636110998250472	0.25558789348636163	0.0018516757731688684	0.25558789348636163	0.010761899747995058
0.2651253972760554	0.005114898811369738	0.2651253972760554	0.029706585963988376	0.25539941781876957	0.0018583586945094335	0.25539941781876957	0.010793076138213183
0.2649605704937417	0.005130692561554707	0.2649605704937417	0.029777110549630434	0.255211270937768	0.001865063581209803	0.255211270937768	0.010824309539791507
0.2647961100286862	0.005146524606989435	0.2647961100286862	0.02984768441461878	0.25502345211688116	0.0018717905062008715	0.25502345211688116	0.010855599960308871
0.26463201519316987	0.005162395034047623	0.26463201519316987	0.029918307217604734	0.25483596063196695	0.0018785395450783865	0.25483596063196695	0.010886947407046522
0.2644682853018169	0.005178303925173279	0.2644682853018169	0.029988978616453513	0.2546487957612054	0.0018853107721978233	0.2546487957612054	0.010918351886987412
0.26430491967158604	0.005194251362952726	0.26430491967158604	0.030059698268248343	0.2544619567850911	0.001892104262154487	0.2544619567850911	0.010949813406815714
0.26414191762176153	0.005210237430114075	0.26414191762176153	0.030130465829295447	0.2542754429864234	0.0018989200897838838	0.2542754429864234	0.010981331972916111
0.263979278473943	0.005226262209526644	0.263979278473943	0.03020128095512863	0.2540892536502979	0.0019057583301621338	0.2540892536502979	0.011012907591373302
0.26381700155203663	0.005242325779926167	0.26381700155203663	0.030272143300513612	0.25390338806409773	0.001912619057046949	0.25390338806409773	0.011044540267971274
0.2636550861822479	0.0052584282271425625	0.2636550861822479	0.03034305251945314	0.2537178455174843	0.0019195023469726574	0.2537178455174843	0.011076230008192875
0.26349353169307077	0.005274569637495705	0.26349353169307077	0.03041400826519107	0.2535326253023871	0.0019264082768454456	0.2535326253023871	0.011107976817219065
0.2633323374152801	0.005290750095304287	0.2633323374152801	0.030485010190217692	0.253347726712996	0.00193333692303398	0.253347726712996	0.011139780699928393
0.26317150268192224	0.005306969685033321	0.26317150268192224	0.03055605794627385	0.25316314904575393	0.0019402883621531608	0.25316314904575393	0.011171641660896452
0.2630110268283052	0.005323228491293662	0.2630110268283052	0.030627151184356372	0.25297889159934583	0.0019472626710645056	0.25297889159934583	0.011203559704395218
0.2628509091919939	0.005339526598841239	0.2628509091919939	0.03069828955472197	0.25279495367468946	0.0019542599268765346	0.25279495367468946	0.011235534834392427
0.2626911491127954	0.0053558640859488445	0.2626911491127954	0.030769472706892845	0.25261133457493035	0.0019612802045181565	0.25261133457493035	0.0112675670545511
0.2625317459327554	0.005372241045175363	0.2625317459327554	0.03084070028966083	0.2524280336054288	0.0019683235843424595	0.2524280336054288	0.011299656368228947
0.26237269899614823	0.005388657562634391	0.26237269899614823	0.030911971951092642	0.2522450500737536	0.001975390144541297	0.2522450500737536	0.011331802778477727
0.2622140076494655	0.005405113724590622	0.2622140076494655	0.030983287338534456	0.25206238328967273	0.0019824799635589302	0.25206238328967273	0.011364006288042688
0.26205567124141266	0.0054216096174592625	0.26205567124141266	0.031054646098616894	0.25188003256514635	0.0019895931200924386	0.25188003256514635	0.011396266899361997
0.2618976891228963	0.005438145327805358	0.2618976891228963	0.031126047877259786	0.2516979972143164	0.001996729693092108	0.2516979972143164	0.011428584614566166
0.26174006064701705	0.005454720939988158	0.26174006064701705	0.031197492319677184	0.2515162765534982	0.002003889760896685	0.2515162765534982	0.01146095943547752
0.2615827851690622	0.005471336538848837	0.2615827851690622	0.03126897907038219	0.2513348699011733	0.002011073402219591	0.2513348699011733	0.011493391363609565
0.26142586204649587	0.00548799221702472	0.26142586204649587	0.031340507773191764	0.25115377657798055	0.002018280698839785	0.25115377657798055	0.01152588040016644
0.2612692906389502	0.005504688062645281	0.2612692906389502	0.03141207807123206	0.25097299590670796	0.002025511731082558	0.25097299590670796	0.011558426546042359
0.26111307030822123	0.005521424163995336	0.26111307030822123	0.031483689606943	0.2507925272122827	0.002032766579532394	0.2507925272122827	0.0115910298018211
0.2609572004182533	0.00553820060951441	0.2609572004182533	0.031555342022083446	0.25061236982176566	0.0020400453250333595	0.25061236982176566	0.011623690167775343
0.26080168033513895	0.005555017487796012	0.26080168033513895	0.031627034957735924	0.25043252306434227	0.0020473480486895043	0.25043252306434227	0.011656407643866116
0.26064650942710416	0.005571874882692593	0.26064650942710416	0.031698768054312244	0.25025298627131176	0.0020546748300604065	0.25025298627131176	0.011689182229742395
0.2604916870645042	0.005588772886173617	0.2604916870645042	0.03177054095155793	0.25007375877608257	0.0020620257519010214	0.25007375877608257	0.011722013924740347
0.26033721261981524	0.005605711590761036	0.26033721261981524	0.03184235328855754	0.2498948399141634	0.00206940089737779	0.2498948399141634	0.011754902727882885
0.2601830854676221	0.0056226910866769625	0.2601830854676221	0.03191420470373964	0.24971622902315327	0.0020768003490161794	0.24971622902315327	0.01178784863787915
0.260029304984617	0.005639711464303257	0.260029304984617	0.031986094834882274	0.2495379254427353	0.0020842241896077895	0.2495379254427353	0.011820851653123802
0.2598758705495851	0.005656772814180716	0.2598758705495851	0.032058023319117446	0.24935992851466854	0.002091672502210804	0.24935992851466854	0.011853911771696708
0.25972278154340234	0.005673875227008452	0.25972278154340234	0.03212998979293667	0.249182237582778	0.002099145370150359	0.249182237582778	0.011887028991362208
0.25957003734902157	0.005691018786053122	0.25957003734902157	0.032201993892196024	0.24900485199295133	0.0021066428742093483	0.24900485199295133	0.011920203309568639
0.25941763735147055	0.005708203590934981	0.25941763735147055	0.03227403525212126	0.2488277710931249	0.002114165101431099	0.2488277710931249	0.01195343472344783
0.25926558093783936	0.005725429733883728	0.25926558093783936	0.03234611350731313	0.2486509942332811	0.0021217121363374374	0.2486509942332811	0.011986723229814474
0.25911386749727505	0.005742697307293913	0.25911386749727505	0.03241822829175253	0.2484745207654375	0.002129284063723124	0.2484745207654375	0.012020068825165738
0.25896249642097363	0.005760006403724133	0.25896249642097363	0.03249037923880534	0.24829835004364081	0.0021368809686562167	0.24829835004364081	0.012053471505680523
0.2588114671021723	0.005777357115896431	0.2588114671021723	0.032562565981228274	0.24812248142395635	0.0021445029364785327	0.24812248142395635	0.012086931267219218
0.25866077893614087	0.005794749533998199	0.25866077893614087	0.03263478815117376	0.24794691426446547	0.0021521500518042413	0.24794691426446547	0.012120448105322874
0.25851043132017454	0.005812183748761345	0.25851043132017454	0.032707045380195206	0.24777164792525302	0.0021598223996620093	0.24777164792525302	0.012154022015212798
0.25836042365358797	0.005829659859838208	0.25836042365358797	0.03277933729925235	0.24759668176839977	0.002167520068610321	0.24759668176839977	0.012187652991790187
0.25821075533770455	0.005847177961709104	0.25821075533770455	0.0328516635387167	0.24742201515798	0.00217524314550454	0.24742201515798	0.012221341029635327
0.25806142577585184	0.005864738149023664	0.25806142577585184	0.032924023728376335	0.24724764746004765	0.0021829917174803334	0.24724764746004765	0.012255086123007315
0.2579124343733506	0.005882340516600231	0.2579124343733506	0.03299641749744206	0.24707357804263347	0.0021907658719540475	0.24707357804263347	0.01228888826584334
0.25776378053751225	0.0058999851594249645	0.25776378053751225	0.033068844474551946	0.2468998062757345	0.0021985656966231545	0.2468998062757345	0.012322747451758346
0.2576154636776258	0.0059176721670449505	0.2576154636776258	0.033141304287777056	0.24672633153130763	0.0022063912773763977	0.24672633153130763	0.012356663674044461
0.25746748320495577	0.005935401638297098	0.25746748320495577	0.03321379656462686	0.24655315318326243	0.0022142427037833167	0.24655315318326243	0.012390636925670365
0.2573198385327299	0.005953173672641449	0.2573198385327299	0.033286320932054525	0.24638027060745446	0.0022221200658695314	0.24638027060745446	0.012424667199280991
0.25717252907613547	0.0059709883668947064	0.25717252907613547	0.0333588770164624	0.24620768318167555	0.002230023452897958	0.24620768318167555	0.012458754487196884
0.2570255542523104	0.005988845818047606	0.2570255542523104	0.03343146444370734	0.24603539028564939	0.002237952954419396	0.24603539028564939	0.012492898781413764
0.2568789134803357	0.00600674612326409	0.2568789134803357	0.03350408283910609	0.24586339130102142	0.0022459086602729253	0.24586339130102142	0.012527100073601955
0.2567326061812296	0.006024689379880569	0.2567326061812296	0.033576731827440844	0.24569168561135463	0.002253890660586337	0.24569168561135463	0.012561358355105962
0.2565866317779381	0.006042675676710906	0.2565866317779381	0.033649411032964954	0.24552027260211856	0.0022618990425221056	0.24552027260211856	0.012595673616943904
0.25644098969532975	0.006060705121293921	0.25644098969532975	0.03372212007940767	0.24534915166068683	0.002269933900474024	0.24534915166068683	0.012630045849807155
0.2562956793601892	0.006078777812692234	0.2562956793601892	0.03379485858998056	0.2451783221763244	0.0022779953258940003	0.2451783221763244	0.012664475044059665
0.25615070020120634	0.006096893850148015	0.25615070020120634	0.033867626187382295	0.24500778354018568	0.002286083410529231	0.24500778354018568	0.012698961189737682
0.25600605164897317	0.006115053333082196	0.25600605164897317	0.03394042249380444	0.24483753514530424	0.002294198246422573	0.24483753514530424	0.012733504276549006
0.2558617331359743	0.006133256361093704	0.2558617331359743	0.03401324713093727	0.2446675763865868	0.002302339925913023	0.2446675763865868	0.012768104293872843
0.255717744096581	0.006151503030868372	0.255717744096581	0.03408609971997456	0.24449790666080576	0.002310508540475421	0.24449790666080576	0.012802761230759
0.25557408396704534	0.006169793439707633	0.25557408396704534	0.0341589798816201	0.2443285253665921	0.0023187041820439853	0.2443285253665921	0.012837475075927687
0.25543075218548905	0.006188127695122494	0.25543075218548905	0.034231887236092544	0.2441594319044306	0.00232692694662112	0.2441594319044306	0.01287224581776872
0.25528774819190136	0.006206505898688633	0.25528774819190136	0.03430482140313131	0.24399062567664917	0.002335176928214536	0.24399062567664917	0.012907073444341425
0.25514507142813075	0.00622492815216616	0.25514507142813075	0.03437778200200203	0.24382210608741436	0.0023434542211352377	0.24382210608741436	0.012941957943373902
0.2550027213378756	0.00624339455749882	0.2550027213378756	0.03445076865150238	0.24365387254272428	0.0023517589199979648	0.24365387254272428	0.012976899302262665
0.2548606973666799	0.006261905216813098	0.2548606973666799	0.034523780969967624	0.24348592445040224	0.0023600911197215963	0.24348592445040224	0.013011897508072095
0.25471899896192646	0.006280460225994227	0.25471899896192646	0.034596818575276	0.24331826122008665	0.002368450913107362	0.24331826122008665	0.013046952547534137
0.2545776255728284	0.006299059691562521	0.2545776255728284	0.034669881084854824	0.24315088226322923	0.002376838397200515	0.24315088226322923	0.013082064407047681
0.2544365766504242	0.00631770372074138	0.2544365766504242	0.03474296811568597	0.2429837869930856	0.0023852536695526494	0.2429837869930856	0.01311723307267815
0.25429585164756896	0.0063363924177154175	0.25429585164756896	0.034816079284311185	0.24281697482470618	0.002393696826809518	0.24281697482470618	0.013152458530157157
0.25415545001893025	0.006355125886858741	0.25415545001893025	0.03488921420683844	0.24265044517493597	0.0024021679659284472	0.24265044517493597	0.013187740764881856
0.25401537122098033	0.006373904232733933	0.25401537122098033	0.034962372498946966	0.24248419746240005	0.0024106671841787907	0.24248419746240005	0.013223079761914691
0.2538756147119877	0.006392727560091272	0.2538756147119877	0.03503555377589365	0.24231823110750347	0.002419194579142326	0.24231823110750347	0.013258475505982806
0.2537361799520137	0.00641159596390588	0.2537361799520137	0.035108757652518176	0.2421525455324213	0.0024277502449416488	0.2421525455324213	0.013293927981477716
0.25359706640290336	0.006430509560599457	0.25359706640290336	0.03518198374324899	0.24198714016109235	0.0024363342840588976	0.24198714016109235	0.01332943717245479
0.2534582735282801	0.006449468456869774	0.2534582735282801	0.03525523166210918	0.2418220144192136	0.00244494679554352	0.2418220144192136	0.01336500306263282
0.25331980079353905	0.006468472759610045	0.25331980079353905	0.03532850102272212	0.2416571677342321	0.0024535878787646614	0.2416571677342321	0.013400625635393657
0.25318164766584067	0.006487522575907917	0.25318164766584067	0.035401791438316885	0.241492599535342	0.002462257633411566	0.241492599535342	0.013436304873781642
0.25304381361410355	0.006506618013044697	0.25304381361410355	0.035475102521734934	0.24132830925347282	0.002470956159494053	0.24132830925347282	0.013472040760503425
0.252906298108999	0.006525759174953008	0.252906298108999	0.03554843388543492	0.24116429632128683	0.00247968355599726	0.24116429632128683	0.013507833277927163
0.2527691006229446	0.006544946166261562	0.2527691006229446	0.03562178514149912	0.24100056017317256	0.0024884399224163493	0.24100056017317256	0.013543682408082531
0.25263222063009627	0.006564179103287914	0.25263222063009627	0.035695155901638985	0.24083710024523639	0.0024972253629397968	0.24083710024523639	0.013579588132659958
0.2524956576063435	0.006583458095536549	0.2524956576063435	0.03576854577720101	0.24067391597529708	0.002506039979420228	0.24067391597529708	0.013615550433010371
0.25235941102930326	0.006602783252712589	0.25235941102930326	0.035841954379172584	0.24051100680288073	0.002514883874038741	0.24051100680288073	0.013651569290144768
0.252223480378312	0.006622154684720845	0.252223480378312	0.03591538131818798	0.24034837216921345	0.002523757149305334	0.24034837216921345	0.013687644684733774
0.2520878651344209	0.0066415725016647454	0.2520878651344209	0.03598882620453379	0.24018601151721405	0.0025326599080593396	0.24018601151721405	0.01372377659710731
0.2519525647803895	0.00666103680648417	0.2519525647803895	0.0360622886481555	0.24002392429148914	0.002541592250661031	0.24002392429148914	0.013759965007254028
0.2518175788006792	0.0066805477142979595	0.2518175788006792	0.03613576825866223	0.2398621099383274	0.0025505542823689156	0.2398621099383274	0.013796209894821058
0.2516829066814463	0.006700105341018732	0.2516829066814463	0.036209264645334326	0.23970056790569305	0.0025595461090046844	0.23970056790569305	0.013832511239113552
0.2515485479105364	0.0067197097990648776	0.2515485479105364	0.03628277741712729	0.23953929764321735	0.0025685678353157978	0.23953929764321735	0.013868869019094341
0.2514145019774802	0.006739361201060807	0.2514145019774802	0.03635630618267903	0.23937829860219592	0.0025776195663872324	0.23937829860219592	0.013905283213383454
0.25128076837348423	0.006759059659835862	0.25128076837348423	0.03642985055031548	0.23921757023558063	0.0025867014076419123	0.23921757023558063	0.013941753800257757
0.2511473465914255	0.006778805288423248	0.2511473465914255	0.03650341012805621	0.23905711199797483	0.002595813464841155	0.23905711199797483	0.013978280757650672
0.25101423612584894	0.006798598188640948	0.25101423612584894	0.0365769845236206	0.23889692334562568	0.0026049558397100905	0.23889692334562568	0.014014864063151526
0.25088143647295486	0.006818438486879075	0.25088143647295486	0.03665057334443379	0.238737003736419	0.0026141286436459415	0.238737003736419	0.014051503694005534
0.25074894713060075	0.006838326298369044	0.25074894713060075	0.03672417619763257	0.23857735262987367	0.00262333198403974	0.23857735262987367	0.014088199627113093
0.2506167675982876	0.006858261738554667	0.2506167675982876	0.03679779269007123	0.23841796948713506	0.0026325659686289365	0.23841796948713506	0.014124951839029612
0.25048489737716	0.006878244923091079	0.25048489737716	0.0368714224283276	0.23825885377097022	0.0026418307054978246	0.23825885377097022	0.01416176030596507
0.2503533359699974	0.006898275967843737	0.2503533359699974	0.0369450650187092	0.23810000494575917	0.002651126303077975	0.23810000494575917	0.014198625003783652
0.2502220828812079	0.00691835498482768	0.2502220828812079	0.03701872006725884	0.23794142247749292	0.002660452868587545	0.23794142247749292	0.014235545908003328
0.2500911376168238	0.0069384820868454615	0.2500911376168238	0.03709238717976093	0.23778310583376333	0.0026698105098119846	0.23778310583376333	0.014272522993795647
0.24996049968449516	0.006958657400086942	0.24996049968449516	0.03716606596174723	0.23762505448376273	0.0026791993399566364	0.23762505448376273	0.0143095562359851
0.24983016859348384	0.006978881042919015	0.24983016859348384	0.037239756018503045	0.2374672678982711	0.002688619469491767	0.2374672678982711	0.014346645609049153
0.24970014385465725	0.00699915313392653	0.24970014385465725	0.0373134569550732	0.23730974554965795	0.0026980710092436213	0.23730974554965795	0.014383791087117478
0.24957042498048462	0.007019473791911122	0.24957042498048462	0.03738716837626772	0.2371524869118692	0.002707554070394928	0.2371524869118692	0.01442099264397195
0.2494410114850278	0.0070398431358902076	0.2494410114850278	0.037460889886668375	0.2369954914604276	0.00271706876448528	0.2369954914604276	0.014458250253046062
0.24931190288393956	0.007060261276656035	0.24931190288393956	0.03753462109063453	0.23683875867242335	0.0027266152001522255	0.23683875867242335	0.014495563887424727
0.24918309869445465	0.007080728338953561	0.24918309869445465	0.03760836159230868	0.23668228802650956	0.002736193491692306	0.23668228802650956	0.014532933519843767
0.24905459843538602	0.007101244448423969	0.24905459843538602	0.037682110995623186	0.23652607900289616	0.0027458037540296653	0.23652607900289616	0.01457035912268983
0.24892640162711738	0.0071218097266896535	0.24892640162711738	0.03775586890430593	0.23637013108334554	0.002755446100816103	0.23637013108334554	0.014607840667999805
0.24879850779160054	0.0071424242955966345	0.24879850779160054	0.037829634921886506	0.23621444375116524	0.0027651206460693645	0.23621444375116524	0.014645378127460723
0.24867091645234668	0.007163088277213334	0.24867091645234668	0.037903408651702115	0.23605901649120242	0.0027748275041735294	0.23605901649120242	0.014682971472409169
0.2485436271344232	0.007183801793829453	0.2485436271344232	0.0379771896969037	0.2359038487898415	0.0027845667898794687	0.2359038487898415	0.014720620673831095
0.2484166393644458	0.007204564954862472	0.2484166393644458	0.03805097766046215	0.23574894013499365	0.0027943386132273356	0.23574894013499365	0.014758325702361555
0.24828995267057496	0.0072253778978943065	0.24828995267057496	0.03812477214517425	0.23559429001609553	0.002804143095457929	0.23559429001609553	0.014796086528284312
0.24816356658251035	0.007246240747697013	0.24816356658251035	0.03819857275366849	0.2354398979241006	0.002813980353135284	0.2354398979241006	0.014833903121531558
0.248037480631483	0.007267153629273259	0.248037480631483	0.038272379088411704	0.23528576335147564	0.00282385050319912	0.23528576335147564	0.01487177545168352
0.24791169435025395	0.0072881166678549995	0.24791169435025395	0.038346190751714554	0.23513188579219527	0.002833753662965303	0.23513188579219527	0.014909703487968266
0.24778620727310538	0.007309129988902363	0.24778620727310538	0.03842000734573816	0.23497826474173603	0.0028436899501262606	0.23497826474173603	0.014947687199261296
0.24766101893583556	0.007330193713446631	0.24766101893583556	0.03849382847249978	0.2348248996970701	0.002853659480938931	0.2348248996970701	0.014985726554085255
0.24753612887575485	0.0073513079634105	0.24753612887575485	0.03856765373387907	0.23467179015666148	0.002863662372292526	0.23467179015666148	0.015023821520609793
0.2474115366316803	0.007372472876055983	0.2474115366316803	0.03864148273162409	0.2345189356204607	0.0028736987473417805	0.2345189356204607	0.015061972066650976
0.24728724174392952	0.007393688579659074	0.24728724174392952	0.03871531506735755	0.23436633558989706	0.0028837687260386703	0.23436633558989706	0.015100178159671351
0.2471632437543145	0.0074149552027322485	0.2471632437543145	0.03878915034258302	0.2342139895678761	0.0028938724287213592	0.2342139895678761	0.015138439766779262
0.24703954220613888	0.0074362728740230855	0.24703954220613888	0.03886298815869039	0.23406189705877414	0.0029040099761147025	0.23406189705877414	0.015176756854728902
0.24691613664419015	0.007457641722513165	0.24691613664419015	0.03893682811696293	0.23391005756843114	0.002914181489330645	0.23391005756843114	0.015215129389919825
0.24679302661473623	0.007479061867736208	0.24679302661473623	0.03901066981858258	0.2337584706041457	0.0029243870860835297	0.2337584706041457	0.015253557338396817
0.246670211665519	0.007500533445217989	0.246670211665519	0.039084512864636566	0.23360713567467267	0.0029346268906325695	0.23360713567467267	0.015292040665849405
0.24654769134574964	0.0075220565914968325	0.24654769134574964	0.03915835685612318	0.2334560522902143	0.002944901027937708	0.2334560522902143	0.0153305793376119
0.2464254652061039	0.007543631438487167	0.2464254652061039	0.039232201393958194	0.23330521996241788	0.0029552096214533934	0.23330521996241788	0.015369173318662752
0.24630353279871547	0.007565258118345927	0.24630353279871547	0.039306046078981124	0.23315463820436824	0.0029655527950312	0.23315463820436824	0.015407822573624665
0.24618189367717377	0.007586936763471051	0.24618189367717377	0.03937989051196048	0.2330043065305855	0.002975930672920189	0.2330043065305855	0.015446527066763931
0.24606054739651329	0.007608667506500396	0.24606054739651329	0.03945373429360109	0.23285422445701587	0.0029863433797674374	0.23285422445701587	0.01548528676199067
0.24593949351321678	0.007630450465291168	0.24593949351321678	0.03952757702454925	0.23270439150103212	0.0029967910347197756	0.23270439150103212	0.015524101622858048
0.2458187315852018	0.007652285789997803	0.2458187315852018	0.03960141830539936	0.23255480718142305	0.003007273769907199	0.23255480718142305	0.015562971612562383
0.2456982611718206	0.007674173616063132	0.2456982611718206	0.03967525773670022	0.23240547101839146	0.0030177917119979976	0.23240547101839146	0.015601896693942787
0.24557808183385452	0.007696114079179789	0.24557808183385452	0.039749094918960226	0.23225638253354877	0.0030283449880683087	0.23225638253354877	0.015640876829480867
0.24545819313350745	0.007718107315289062	0.24545819313350745	0.03982292945265482	0.2321075412499092	0.003038933725602571	0.2321075412499092	0.015679911981300584
0.24533859463440216	0.007740153460579361	0.24533859463440216	0.03989676093823168	0.23195894669188644	0.0030495580524939657	0.23195894669188644	0.015719002111167984
0.2452192859015753	0.007762252646142803	0.2452192859015753	0.03997058897611703	0.23181059838528698	0.0030602180949387495	0.23181059838528698	0.015758147180490824
0.2451002665014709	0.007784405004081257	0.2451002665014709	0.040044413166722	0.23166249585730506	0.003070913979839352	0.23166249585730506	0.015797347150318688
0.24498153600193787	0.007806610684081452	0.24498153600193787	0.040118233110448716	0.23151463863652047	0.0030816458413492017	0.23151463863652047	0.015836601981342284
0.24486309397222297	0.007828869825503506	0.24486309397222297	0.04019204840769627	0.23136702625288985	0.00309241380987065	0.23136702625288985	0.015875911633893593
0.24474493998296723	0.007851182567963718	0.24474493998296723	0.04026585865886688	0.23121965823774449	0.0031032180162254832	0.23121965823774449	0.015915276067945596
0.24462707360620056	0.00787354905133318	0.24462707360620056	0.040339663464372455	0.23107253412378503	0.0031140585916553175	0.23107253412378503	0.015954695243111834
0.24450949441533695	0.007895969415736155	0.24450949441533695	0.040413462424639626	0.23092565344507576	0.0031249356678220833	0.23092565344507576	0.01599416911864643
0.24439220198517042	0.007918443790439676	0.24439220198517042	0.04048725514011737	0.23077901573704046	0.003135849372408989	0.23077901573704046	0.01603369765344385
0.2442751958918683	0.007940972323049848	0.2442751958918683	0.040561041211282116	0.23063262053645806	0.0031467998406771234	0.23063262053645806	0.01607328080603859
0.24415847571296864	0.007963555162317578	0.24415847571296864	0.04063482023864396	0.23048646738145684	0.0031577872086715063	0.23048646738145684	0.016112918534604965
0.24404204102737356	0.007986192451671386	0.24404204102737356	0.040708591822753395	0.23034055581151003	0.0031688116106571742	0.23034055581151003	0.016152610796957116
0.24392589141534674	0.008008884334802254	0.24392589141534674	0.040782355564206674	0.23019488536743213	0.0031798731813304885	0.23019488536743213	0.016192357550548524
0.24381002645850683	0.00803163095566221	0.24381002645850683	0.040856111063652376	0.2300494555913723	0.003190972055819626	0.2300494555913723	0.016232158752472046
0.24369444573982194	0.00805443245846287	0.24369444573982194	0.040929857921797666	0.2299042660268114	0.0032021083696849926	0.2299042660268114	0.016272014359459675
0.24357914884360868	0.008077288970435217	0.24357914884360868	0.04100359573941412	0.22975931621855689	0.003213282252061835	0.22975931621855689	0.01631192432788231
0.24346413535552333	0.008100200655867036	0.24346413535552333	0.04107732411734375	0.22961460571273687	0.003224493847149935	0.22961460571273687	0.016351888613749522
0.24334940486256032	0.008123167662141632	0.24334940486256032	0.04115104265650557	0.22947013405679723	0.0032357432927676024	0.22947013405679723	0.01639190717270951
0.24323495695304495	0.008146190136912828	0.24323495695304495	0.04122475095790131	0.22932590079949736	0.0032470307271763705	0.22932590079949736	0.01643197996004884
0.24312079121663172	0.008169268228103467	0.24312079121663172	0.04129844862262177	0.2291819054909024	0.0032583562890814884	0.2291819054909024	0.016472106930692405
0.2430069072442963	0.008192402083903826	0.2430069072442963	0.04137213525185288	0.22903814768238262	0.0032697201176322722	0.22903814768238262	0.016512288039202974
0.24289330462833372	0.008215591846636984	0.24289330462833372	0.04144581044688165	0.22889462692660587	0.0032811223499732305	0.22889462692660587	0.016552523239781416
0.24277998296235465	0.008238837659770605	0.24277998296235465	0.04151947380910243	0.22875134277753553	0.003292563124039189	0.22875134277753553	0.01659281248626616
0.24266694184127624	0.008262139686943476	0.24266694184127624	0.04159312494002327	0.2286082947904237	0.003304042586166243	0.2286082947904237	0.016633155732133323
0.24255418086132205	0.00828549807992087	0.24255418086132205	0.04166676344127131	0.2284654825218081	0.0033155608782958553	0.2284654825218081	0.01667355293049642
0.24244169962001547	0.00830891299074534	0.24244169962001547	0.04174038891459977	0.2283229055295076	0.003327118142825454	0.2283229055295076	0.016714004034106243
0.2423294977161767	0.008332384571734876	0.2423294977161767	0.04181400096189303	0.22818056337261697	0.003338714522608874	0.22818056337261697	0.016754508995350737
0.24221757474991645	0.008355912975481543	0.24221757474991645	0.04188759918517391	0.2280384556115035	0.0033503501609567898	0.2280384556115035	0.01679506776625487
0.24210593032263295	0.00837949834209305	0.24210593032263295	0.04196118318660872	0.22789658180780056	0.00336202519651893	0.22789658180780056	0.01683568029848038
0.24199456403700667	0.00840314083272087	0.24199456403700667	0.04203475256851389	0.22775494152440667	0.0033737397767293086	0.22775494152440667	0.016876346543325923
0.24188347549699707	0.008426840609811836	0.24188347549699707	0.0421083069333618	0.22761353432547854	0.0033854940499008414	0.22761353432547854	0.016917066451726553
0.24177266430783637	0.008450597829683095	0.24177266430783637	0.04218184588378712	0.22747235977642574	0.003397288162242882	0.22747235977642574	0.016957839974253944
0.24166213007602658	0.0084744126489357	0.24166213007602658	0.04225536902259266	0.22733141744390972	0.0034091222604338734	0.22733141744390972	0.016998667061116062
0.24155187240933546	0.008498285224452954	0.24155187240933546	0.042328875952755626	0.2271907068958366	0.0034209964916218053	0.2271907068958366	0.017039547662157102
0.24144189091679116	0.008522215713398599	0.24144189091679116	0.042402366277433094	0.22705022770135447	0.0034329110034246576	0.22705022770135447	0.01708048172685751
0.24133218520867786	0.008546204253416494	0.24133218520867786	0.04247583959996898	0.2269099794308492	0.003444865935950136	0.2269099794308492	0.017121469204333557
0.24122275489653183	0.008570251024695757	0.24122275489653183	0.04254929552389961	0.2267699616559372	0.003456861446804636	0.2267699616559372	0.01716251004333764
0.24111359959313802	0.008594356187989424	0.24111359959313802	0.04262273365295945	0.2266301739494663	0.0034688976861338844	0.2266301739494663	0.01720360419225783
0.24100471891252515	0.008618519904343123	0.24100471891252515	0.04269615359108783	0.2264906158855068	0.0034809748045658427	0.2264906158855068	0.017244751599117862
0.2408961124699601	0.008642742335093214	0.2408961124699601	0.04276955494243445	0.22635128703935006	0.003493092953211195	0.22635128703935006	0.017285952211577242
0.24078777988194547	0.008667023641865047	0.24078777988194547	0.0428429373113656	0.22621218698750278	0.003505252283663724	0.22621218698750278	0.01732720597693097
0.24067972076621583	0.00869136397952537	0.24067972076621583	0.04291630030247019	0.22607331530768474	0.0035174529451492574	0.22607331530768474	0.017368512842109433
0.24057193474173152	0.008715763504239481	0.24057193474173152	0.04298964352056552	0.22593467157882252	0.0035296950877802195	0.22593467157882252	0.017409872753678324
0.2404644214286744	0.008740222395326252	0.2404644214286744	0.043062966570704	0.22579625538104556	0.003541978871414874	0.22579625538104556	0.017451285657838815
0.24035718044844778	0.00876474081844398	0.24035718044844778	0.04313626905817791	0.22565806629568397	0.0035543044507606457	0.22565806629568397	0.01749275150042709
0.24025021142366593	0.008789318939550693	0.24025021142366593	0.04320955058852702	0.2255201039052618	0.0035666719810212794	0.2255201039052618	0.01753427022691466
0.24014351397815564	0.008813956924901936	0.24014351397815564	0.043282810767542826	0.22538236779349513	0.003579081617897198	0.22538236779349513	0.017575841782407963
0.24003708773695057	0.008838654941049198	0.24003708773695057	0.043356049201275816	0.22524485754528728	0.003591533517585961	0.22524485754528728	0.017617466111648418
0.23993093232628063	0.008863413140179644	0.23993093232628063	0.04342926549604117	0.2251075727467244	0.0036040278308223416	0.2251075727467244	0.017659143159012493
0.23982504737358026	0.008888231698644854	0.23982504737358026	0.04350245925842404	0.22497051298507098	0.003616564718536484	0.22497051298507098	0.017700872868511568
0.2397194325074751	0.00891311079426354	0.2397194325074751	0.04357563009528663	0.22483367784876648	0.0036291443426461514	0.22483367784876648	0.01774265518379182
0.2396140873577801	0.008938050597790638	0.2396140873577801	0.04364877761377301	0.22469706692742306	0.003641766862583785	0.22469706692742306	0.017784490048134195
0.23950901155549648	0.008963051280287838	0.23950901155549648	0.04372190142131611	0.2245606798118179	0.0036544324382926097	0.2245606798118179	0.017826377404454422
0.23940420473280813	0.008988113013121479	0.23940420473280813	0.04379500112564264	0.22442451609389152	0.003667141230227072	0.22442451609389152	0.017868317195302998
0.23929966652307533	0.009013235967960742	0.23929966652307533	0.043868076334779675	0.22428857536674435	0.0036798933993532268	0.22428857536674435	0.01791030936286504
0.23919539656083255	0.009038420294020074	0.23919539656083255	0.043941126657060646	0.22415285722463119	0.0036926890978522314	0.22415285722463119	0.01795235384896027
0.23909139448178438	0.009063666189396469	0.23909139448178438	0.044014151701130794	0.22401736126295732	0.0037055284982549894	0.22401736126295732	0.01799445059504323
0.23898765992280094	0.009088973829824761	0.23898765992280094	0.04408715107595314	0.22388208707827778	0.003718411764363852	0.22388208707827778	0.01803659954220281
0.2388841925219144	0.009114343391355705	0.2388841925219144	0.04416012439081472	0.22374703426828732	0.003731339060506541	0.22374703426828732	0.018078800631162642
0.2387809919183153	0.009139775050353948	0.2387809919183153	0.04423307125533226	0.2236122024318229	0.003744310551536544	0.2236122024318229	0.018121053802280886
0.23867805775234804	0.009165268983495971	0.23867805775234804	0.04430599127945782	0.22347759116885615	0.003757326402833534	0.22347759116885615	0.01816335899555024
0.23857538966550698	0.009190825359667537	0.23857538966550698	0.044378884073485024	0.2233432000804908	0.0037703867769806557	0.2233432000804908	0.01820571615059804
0.23847298730043293	0.009216444349229207	0.23847298730043293	0.04445174924805483	0.2232090287689571	0.003783491837557958	0.2232090287689571	0.018248125206686033
0.23837085030091026	0.00924212614913931	0.23837085030091026	0.04452458641416113	0.22307507683761119	0.003796641759465755	0.22307507683761119	0.018290586102710605
0.23826897831186017	0.009267870940628507	0.23826897831186017	0.04459739518315682	0.22294134389092893	0.0038098367115637884	0.22294134389092893	0.0183330987772027
0.23816737097934013	0.009293678905250773	0.23816737097934013	0.04467017516675964	0.22280782953450234	0.0038230768632526364	0.22280782953450234	0.018375663168327755
0.23806602795053858	0.00931955022488127	0.23806602795053858	0.04474292597705773	0.22267453337503626	0.00383636238447416	0.22267453337503626	0.01841827921388587
0.23796494887377068	0.009345485081714327	0.23796494887377068	0.044815647226515785	0.22254145502034492	0.003849693445711891	0.22254145502034492	0.018460946851311652
0.23786413339847481	0.009371483641404131	0.23786413339847481	0.044888338527980305	0.22240859407934715	0.0038630702110427025	0.22240859407934715	0.0185036660176744
0.2377635811752104	0.00939754609737581	0.2377635811752104	0.04496099949468625	0.22227595016206322	0.0038764928563923256	0.22227595016206322	0.01854643664967811
0.23766329185565138	0.00942367264471746	0.23766329185565138	0.045033629740261774	0.22214352287961278	0.0038899615587987516	0.22214352287961278	0.018589258683661198
0.2375632650925847	0.009449863470371557	0.2375632650925847	0.04510622887873473	0.22201131184420744	0.003903476492363893	0.22201131184420744	0.01863213205559714
0.23746350053990553	0.009476118761611387	0.23746350053990553	0.04517879652453808	0.22187931666915073	0.0039170378317464815	0.22187931666915073	0.018675056701093876
0.23736399785261464	0.009502438706038934	0.23736399785261464	0.045251332292515975	0.22174753696883187	0.0039306457521625805	0.22174753696883187	0.018718032555394264
0.23726475668681268	0.009528823491582565	0.23726475668681268	0.04532383579792878	0.22161597235872452	0.003944300429385937	0.22161597235872452	0.018761059553375942
0.23716577669969824	0.009555273280318898	0.23716577669969824	0.0453963066564595	0.22148462245538036	0.003958002028905722	0.22148462245538036	0.018804137629551545
0.23706705754956384	0.009581788290536198	0.23706705754956384	0.04546874448421928	0.22135348687642786	0.003971750739906142	0.22135348687642786	0.018847266718068495
0.23696859889579233	0.009608368714773123	0.23696859889579233	0.04554114889775276	0.22122256524056802	0.003985546741351003	0.22122256524056802	0.01889044675270927
0.23687040039885232	0.0096350147459091	0.23687040039885232	0.04561351951404431	0.22109185716756916	0.003999390212777168	0.22109185716756916	0.018933677666891482
0.23677246172029656	0.009661726577161906	0.23677246172029656	0.04568585595052295	0.22096136227826627	0.004013281334294966	0.22096136227826627	0.018976959393667787
0.23667478252275564	0.009688504402085619	0.23667478252275564	0.04575815782506888	0.22083108019455477	0.004027220286588592	0.22083108019455477	0.01902029186572603
0.23657736246993666	0.009715348405246701	0.23657736246993666	0.04583042475601849	0.22070101053938823	0.004041207247039171	0.22070101053938823	0.01906367501538946
0.23648020122661847	0.009742258772888413	0.23648020122661847	0.04590265636217011	0.2205711529367752	0.004055242394151514	0.2205711529367752	0.019107108774616514
0.2363832984586492	0.009769235721835908	0.2363832984586492	0.045974852262789655	0.22044150701177467	0.004069325919597707	0.22044150701177467	0.01915059307500121
0.23628665383294084	0.009796279450791631	0.23628665383294084	0.04604701207761645	0.22031207239049294	0.00408345800796071	0.22031207239049294	0.019194127847773038
0.23619026701746795	0.00982339015880653	0.23619026701746795	0.04611913542686837	0.22018284870008123	0.0040976388444137	0.22018284870008123	0.01923771302379702
0.23609413768126222	0.00985056804527777	0.23609413768126222	0.04619122193124787	0.22005383556872976	0.004111868614720523	0.22005383556872976	0.019281348533574102
0.2359982654944101	0.009877813309946313	0.2359982654944101	0.046263271211947087	0.2199250326256668	0.0041261475052360285	0.2199250326256668	0.019325034307240897
0.235902650128049	0.00990512613349127	0.235902650128049	0.04633528289065377	0.2197964395011538	0.00414047569479562	0.2197964395011538	0.01936877027456991
0.23580729125436364	0.009932506728536915	0.23580729125436364	0.046407256589556745	0.21966805582648238	0.004154853376024722	0.21966805582648238	0.019412556364969868
0.2357121885465827	0.009959955309594983	0.2357121885465827	0.04647919193135104	0.21953988123397042	0.004169280742804454	0.21953988123397042	0.01945639250748548
0.23561734167897588	0.009987472081776206	0.23561734167897588	0.046551088539243946	0.21941191535696006	0.004183757985546608	0.21941191535696006	0.019500278630797684
0.23552275032684947	0.010015057250547797	0.23552275032684947	0.046622946036960225	0.21928415782981248	0.0041982852952710216	0.21928415782981248	0.019544214663224035
0.23542841416654325	0.010042711021731014	0.23542841416654325	0.046694764048747665	0.21915660828790562	0.004212862863605878	0.21915660828790562	0.01958820053271835
0.23533433287542785	0.01007043360149857	0.23533433287542785	0.046766542199382005	0.21902926636763026	0.004227490882788165	0.21902926636763026	0.019632236166871223
0.2352405061319001	0.01009822516623318	0.2352405061319001	0.04683828011417365	0.21890213170638798	0.004242169533002805	0.21890213170638798	0.019676321492910005
0.2351469336153807	0.010126085957019177	0.2351469336153807	0.04690997741897176	0.2187752039425856	0.004256899022062449	0.2187752039425856	0.019720456437699017
0.23505361500631025	0.010154016185263633	0.23505361500631025	0.046981633740170434	0.21864848271563342	0.00427167954580081	0.21864848271563342	0.019764640927739534
0.2349605499861466	0.0101820160627406	0.2349605499861466	0.047053248704713536	0.21852196766594217	0.004286511300677603	0.21852196766594217	0.019808874889170054
0.23486773823736018	0.010210085801588789	0.23486773823736018	0.04712482194010101	0.21839565843491796	0.004301394483778971	0.21839565843491796	0.019853158247766553
0.23477517944343182	0.01023822561430879	0.23477517944343182	0.04719635307439315	0.2182695546649613	0.0043163292928178046	0.2182695546649613	0.019897490928942392
0.2346828732888491	0.010266435703023748	0.2346828732888491	0.04726784173621685	0.21814365599946206	0.004331315921604381	0.21814365599946206	0.01994187285774876
0.2345908194591021	0.010294716271765664	0.2345908194591021	0.0473392875547702	0.21801796208279672	0.0043463545652187765	0.21801796208279672	0.019986303958874498
0.23449901764068332	0.010323067559765083	0.23449901764068332	0.0474106901598285	0.21789247256032535	0.004361445434079355	0.21789247256032535	0.020030784156646612
0.23440746752107866	0.010351489785350306	0.23440746752107866	0.04748204918174907	0.21776718707838785	0.004376588730277644	0.21776718707838785	0.020075313375030227
0.23431616878877057	0.01037998316722499	0.23431616878877057	0.04755336425147666	0.21764210528430228	0.004391784656550227	0.21764210528430228	0.02011989153762878
0.2342251211332302	0.01040854792446553	0.2342251211332302	0.047624635000549094	0.2175172268263588	0.00440703341627917	0.2175172268263588	0.020164518567684427
0.23413432424491615	0.010437184276518236	0.23413432424491615	0.047695861061101574	0.21739255135381957	0.004422335213492339	0.21739255135381957	0.020209194388077934
0.23404377781527103	0.010465892420839652	0.23404377781527103	0.04776704206587309	0.21726807851691302	0.004437690243383982	0.21726807851691302	0.02025391892132893
0.23395348153671683	0.010494672591672048	0.23395348153671683	0.04783817764821111	0.2171438079668327	0.004453098717221769	0.2171438079668327	0.020298692089596254
0.23386343510265475	0.01052352502540265	0.23386343510265475	0.047909267442076325	0.2170197393557331	0.004468560847694563	0.2170197393557331	0.020343513814678155
0.23377363820745825	0.01055244994755878	0.23377363820745825	0.04798031108204879	0.2168958723367257	0.004484076843390352	0.2168958723367257	0.020388384018012136
0.23368409054647293	0.010581447584051384	0.23368409054647293	0.04805130820333227	0.21677220656387816	0.004499646913561971	0.21677220656387816	0.020433302620675643
0.23359479181601184	0.010610518161172373	0.23359479181601184	0.04812225844175966	0.21664874169220838	0.004515271268127454	0.21664874169220838	0.02047826954338609
0.23350574171335237	0.010639661905591962	0.23350574171335237	0.04819316143379881	0.21652547737768413	0.004530950117670317	0.21652547737768413	0.020523284706500854
0.23341693993673332	0.010668879009615825	0.23341693993673332	0.04826401681655613	0.21640241327721757	0.004546683658635207	0.21640241327721757	0.020568348030017863
0.23332838618535268	0.010698169740104797	0.23332838618535268	0.048334824227783194	0.2162795490486639	0.004562472119726802	0.2162795490486639	0.020613459433575607
0.23324008015936223	0.010727534329679952	0.23324008015936223	0.048405583305881204	0.21615688435081812	0.00457831571559431	0.21615688435081812	0.02065861883645329
0.2331520215598671	0.010756973011357347	0.2331520215598671	0.04847629368990573	0.2160344188434096	0.004594214661571883	0.2160344188434096	0.020703826157571367
0.23306421008891945	0.010786486018545344	0.23306421008891945	0.048546955019572444	0.21591215218710233	0.0046101691736789175	0.21591215218710233	0.020749081315491535
0.23297664544952107	0.010816073585041554	0.23297664544952107	0.04861756693526148	0.2157900840434912	0.004626179468620426	0.2157900840434912	0.02079438422841701
0.23288932734561119	0.010845735932649005	0.23288932734561119	0.04868812907802313	0.2156682140750956	0.004642245758487965	0.2156682140750956	0.020839734814192813
0.2328022554820736	0.010875473285347001	0.2328022554820736	0.04875864108958231	0.2155465419453623	0.00465836825681185	0.2155465419453623	0.020885132990305994
0.23271542956472568	0.01090528590767311	0.23271542956472568	0.048829102612343696	0.2154250673186562	0.004674547195017904	0.2154250673186562	0.02093057867388603
0.23262884930031968	0.010935174040031246	0.23262884930031968	0.048899513289396776	0.21530378986026288	0.004690782794741379	0.21530378986026288	0.020976071781704755
0.23254251439653767	0.010965137923229134	0.23254251439653767	0.04896987276452063	0.21518270923638036	0.004707075278323691	0.21518270923638036	0.02102161223017704
0.2324564245619898	0.010995177798475319	0.2324564245619898	0.049040180682189044	0.21506182511412208	0.004723424868812677	0.21506182511412208	0.021067199935360707
0.23237057950621082	0.011025293907376185	0.23237057950621082	0.04911043668757538	0.21494113716150762	0.0047398317899629925	0.21494113716150762	0.021112834812957
0.23228497893965636	0.011055486466142088	0.23228497893965636	0.04918064042655688	0.21482064504746504	0.004756296255140761	0.21482064504746504	0.021158516778310932
0.23219962257370064	0.011085755733393564	0.23219962257370064	0.049250791545720866	0.2147003484418248	0.0047728184964773	0.2147003484418248	0.021204245746411228
0.23211451012063383	0.01111610197019233	0.23211451012063383	0.04932088969236804	0.21458024701531753	0.004789398747716529	0.21458024701531753	0.021250021631890943
0.23202964129365805	0.011146525425041433	0.23202964129365805	0.049390934514518356	0.21446034043957232	0.004806037237752337	0.21446034043957232	0.02129584434902772
0.2319450158068862	0.011177026346856554	0.2319450158068862	0.04946092566091549	0.21434062838711257	0.0048227341962066815	0.21434062838711257	0.021341713811743872
0.2318606333753358	0.011207604984962878	0.2318606333753358	0.049530862781031505	0.2142211105313521	0.0048394898534299645	0.2142211105313521	0.021387629933606885
0.23177649371492973	0.01123826158909199	0.23177649371492973	0.04960074552507169	0.21410178654659623	0.00485630444050135	0.21410178654659623	0.021433592627829644
0.2316925965424912	0.011268996369288077	0.2316925965424912	0.0496705735439797	0.2139826561080337	0.0048731781718922085	0.2139826561080337	0.02147960180727082
0.23160894157573997	0.011299809621608816	0.23160894157573997	0.049740346489441624	0.21386371889173836	0.0048901112998021605	0.21386371889173836	0.021525657384434977
0.2315255285332932	0.011330701602561978	0.2315255285332932	0.04981006401389104	0.21374497457466282	0.004907104059918439	0.21374497457466282	0.021571759271473156
0.23144235713465794	0.011361672569080227	0.23144235713465794	0.0498797257705139	0.2136264228346385	0.004924156688678841	0.2136264228346385	0.02161790738018302
0.23135942710023102	0.01139272277851775	0.23135942710023102	0.04994933141325269	0.21350806335037095	0.004941269423272049	0.21350806335037095	0.021664101622009203
0.2312767381512961	0.01142385248864714	0.2312767381512961	0.05001888059681149	0.21338989580143736	0.004958442501637985	0.21338989580143736	0.021710341908043728
0.2311942900100194	0.011455061943361062	0.2311942900100194	0.050088372976660384	0.21327191986828392	0.0049756761562588375	0.21327191986828392	0.02175662814902625
0.23111208239944792	0.011486351389037426	0.23111208239944792	0.05015780820904036	0.2131541352322244	0.004992970621251451	0.2131541352322244	0.021802960255344436
0.23103011504350685	0.011517721118848146	0.23103011504350685	0.05022718595096741	0.21303654157543403	0.005010326151647094	0.21303654157543403	0.02184933813703424
0.23094838766699524	0.011549171398066993	0.23094838766699524	0.050296505860237636	0.21291913858095013	0.0050277429909521155	0.21291913858095013	0.021895761703780454
0.23086689999558554	0.011580702492401644	0.23086689999558554	0.05036576759543113	0.21280192593266806	0.0050452213834470665	0.21280192593266806	0.021942230864916815
0.23078565175581803	0.011612314667990578	0.23078565175581803	0.05043497081591725	0.21268490331533768	0.005062761574187042	0.21268490331533768	0.02198874552942643
0.2307046426751002	0.011644008191399486	0.2307046426751002	0.050504115181858614	0.21256807041456177	0.005080363809002001	0.21256807041456177	0.022035305605942287
0.2306238724817027	0.011675783299827843	0.2306238724817027	0.05057320035421575	0.2124514269167929	0.005098028321489673	0.2124514269167929	0.022081911002747454
0.23054334090475728	0.011707640279434006	0.23054334090475728	0.050642225994751384	0.2123349725093313	0.0051157553671936275	0.2123349725093313	0.02212856162777549
0.23046304767425435	0.0117395794191595	0.23046304767425435	0.050711191766035335	0.21221870688032063	0.0051335452034921335	0.21221870688032063	0.02217525738861084
0.23038299252103803	0.011771600993405166	0.23038299252103803	0.050780097331448074	0.21210262971874663	0.005151398082022813	0.21210262971874663	0.022221998192489174
0.2303031751768065	0.011803705277015382	0.2303031751768065	0.05084894235518638	0.2119867407144341	0.005169314255222125	0.2119867407144341	0.02226878394629799
0.2302235953741067	0.011835892545274227	0.2302235953741067	0.05091772650226638	0.21187103955804398	0.005187293976325556	0.21187103955804398	0.022315614556576643
0.23014425284633303	0.011868163073902191	0.23014425284633303	0.050986449438528744	0.21175552594107158	0.005205337499367944	0.21175552594107158	0.022362489929516834
0.23006514732772482	0.011900517092724194	0.23006514732772482	0.05105511083064265	0.21164019955584237	0.005223445058849078	0.21164019955584237	0.022409409970963273
0.22998627855336232	0.01193295493093354	0.22998627855336232	0.05112371034611042	0.21152506009551056	0.005241616933467066	0.21152506009551056	0.02245637458641386
0.22990764625916407	0.011965476871979944	0.22990764625916407	0.051192247653271614	0.21141010725405632	0.005259853382494113	0.21141010725405632	0.022503383681020107
0.22982925018188616	0.011998083199769471	0.22982925018188616	0.05126072242130678	0.21129534072628306	0.005278154666026368	0.21129534072628306	0.022550437159587402
0.22975109005911692	0.012030774198661116	0.22975109005911692	0.05132913432024277	0.21118076020781376	0.005296521044984335	0.21118076020781376	0.02259753492657596
0.22967316562927664	0.012063550153463021	0.22967316562927664	0.05139748302095628	0.21106636539509052	0.005314952781112962	0.21106636539509052	0.02264467688610047
0.2295954766316136	0.01209641133290096	0.2295954766316136	0.05146576819517777	0.21095215598537065	0.005333450129694764	0.21095215598537065	0.02269186294193117
0.22951802280620054	0.012129358008543645	0.22951802280620054	0.05153398951549626	0.21083813167672327	0.005352013347874721	0.21083813167672327	0.022739092997493947
0.229440803893934	0.012162390506025442	0.229440803893934	0.05160214665536316	0.21072429216802904	0.005370642717284941	0.21072429216802904	0.022786366955870864
0.2293638196365311	0.012195509118687307	0.2293638196365311	0.05167023928909676	0.21061063715897482	0.005389338505972816	0.21061063715897482	0.02283368471980055
0.22928706977652474	0.012228714140336227	0.22928706977652474	0.05173826709188554	0.2104971663500541	0.0054081009828361995	0.2104971663500541	0.022881046191678727
0.22921055405726548	0.012262005865241647	0.22921055405726548	0.05180622973979303	0.21038387944256187	0.0054269304176236535	0.21038387944256187	0.022928451273558526
0.22913427222291408	0.012295384588131534	0.22913427222291408	0.05187412690976144	0.21027077613859343	0.005445827080934727	0.21027077613859343	0.022975899867151157
0.22905822401844098	0.01232885056972906	0.22905822401844098	0.05194195827961614	0.21015785614104163	0.005464791228945808	0.21015785614104163	0.02302339187382602
0.22898240918962587	0.012362404127359767	0.22898240918962587	0.052009723528068943	0.21004511915359453	0.00548382314354654	0.21004511915359453	0.023070927194611467
0.22890682748305094	0.012396045581527656	0.22890682748305094	0.05207742233472263	0.20993256488073245	0.005502923108719853	0.20993256488073245	0.02311850573019525
0.22883147864610193	0.012429775235879011	0.22883147864610193	0.05214505438007499	0.20982019302772556	0.005522091401647177	0.20982019302772556	0.02316612738092471
0.22875636242696173	0.012463593394536173	0.22875636242696173	0.05221261934552268	0.20970800330063138	0.005541328300387942	0.20970800330063138	0.023213792046807614
0.228681478574613	0.012497500362093374	0.228681478574613	0.05228011691336438	0.20959599540629376	0.005560634083879712	0.20959599540629376	0.02326149962751233
0.2286068268388305	0.012531496443613148	0.2286068268388305	0.05234754676680614	0.2094841690523372	0.00558000903193852	0.2094841690523372	0.023309250022368642
0.22853240697018135	0.012565581891005184	0.22853240697018135	0.052414908589963984	0.20937252394716777	0.005599453401366266	0.20937252394716777	0.02335704313036772
0.2284582187200227	0.012599757071149806	0.2284582187200227	0.052482202067868314	0.2092610597999692	0.005618967500837685	0.2092610597999692	0.023404878850163208
0.22838426184049776	0.012634022297942504	0.22838426184049776	0.05254942688646764	0.2091497763206997	0.005638551616138595	0.2091497763206997	0.02345275708007125
0.22831053608453372	0.0126683778857689	0.22831053608453372	0.05261658273263253	0.20903867322009076	0.0056582060339611245	0.20903867322009076	0.023500677718071274
0.22823704120583965	0.012702824149500545	0.22823704120583965	0.052683669294159095	0.20892775020964405	0.005677931041903872	0.20892775020964405	0.02354864066180631
0.22816377695890402	0.012737361404490848	0.22816377695890402	0.052750686259772785	0.2088170070016294	0.005697726928472182	0.2088170070016294	0.02359664580858372
0.22809074309899238	0.012771989947432068	0.22809074309899238	0.05281763331913246	0.20870644330908256	0.005717593974510418	0.20870644330908256	0.023644693055375473
0.22801793938214351	0.012806710078274825	0.22801793938214351	0.05288451016283369	0.20859605884580207	0.005737532462991334	0.20859605884580207	0.023692782298818747
0.2279453655651687	0.012841522159535747	0.2279453655651687	0.05295131648241275	0.20848585332634742	0.0057575427056135884	0.20848585332634742	0.02374091343521646
0.2278730214056482	0.01287642651629412	0.2278730214056482	0.05301805197034987	0.20837582646603633	0.005777624998039307	0.20837582646603633	0.02378908636053787
0.22780090666192956	0.012911423474129586	0.22780090666192956	0.05308471632007334	0.20826597798094343	0.005797779636866575	0.20826597798094343	0.023837300970419015
0.22772902109312348	0.012946513359117891	0.22772902109312348	0.05315130922596285	0.20815630758789566	0.005818006919629648	0.20815630758789566	0.023885557160163218
0.22765736445910476	0.01298169649782651	0.22765736445910476	0.05321783038335301	0.20804681500447325	0.00583830714479912	0.20804681500447325	0.023933854824741713
0.22758593652050607	0.013016973177385257	0.22758593652050607	0.05328427948853703	0.2079374999490036	0.005858680593812561	0.2079374999490036	0.023982193858794135
0.2275147370387165	0.013052343750470362	0.2275147370387165	0.05335065623877042	0.207828362140562	0.005879127578295022	0.207828362140562	0.02403057415662911
0.22744376577588285	0.013087808573395159	0.22744376577588285	0.05341696033227414	0.2077194012989685	0.005899648412266791	0.2077194012989685	0.02407899561222473
0.22737302249490063	0.013123367982899373	0.22737302249490063	0.05348319146823826	0.2076106171447836	0.0059202434016802415	0.2076106171447836	0.024127458119229235
0.22730250695941764	0.013159022316233487	0.22730250695941764	0.05354934934682543	0.2075020093993098	0.005940912853454583	0.2075020093993098	0.024175961570961454
0.2272322189338285	0.013194771911154245	0.2272322189338285	0.05361543366917428	0.20739357778458498	0.0059616570754760035	0.20739357778458498	0.02422450586041136
0.2271621581832725	0.013230617105920266	0.2271621581832725	0.053681444137402855	0.20728532202338365	0.005982476376597889	0.20728532202338365	0.024273090880240857
0.22709232447363245	0.013266558177132334	0.22709232447363245	0.05374738045461204	0.20717724183921274	0.006003371038514425	0.20717724183921274	0.02432171652278396
0.22702271757153056	0.013302595534636896	0.22702271757153056	0.05381324232488895	0.20706933695631058	0.0060243414039197725	0.20706933695631058	0.024370382680047816
0.22695333724432817	0.013338729526808157	0.22695333724432817	0.053879029453309905	0.20696160709964273	0.006045387788492687	0.20696160709964273	0.024419089243712958
0.22688418326012164	0.013374960502546248	0.22688418326012164	0.053944741545944135	0.2068540519949017	0.006066510508910718	0.2068540519949017	0.024467836105134033
0.22681525538774014	0.013411288811272584	0.22681525538774014	0.05401037830985711	0.20674667136850428	0.006087709882850339	0.20674667136850428	0.024516623155340377
0.22674655339674565	0.013447714802925196	0.22674655339674565	0.05407593945311347	0.20663946494758764	0.006108986228987099	0.20663946494758764	0.024565450285036646
0.2266780770574266	0.013484238805753354	0.2266780770574266	0.05414142468478045	0.20653243246001032	0.0061303398569025475	0.20653243246001032	0.024614317384603287
0.22660982614079903	0.01352086115174891	0.22660982614079903	0.05420683371493097	0.20642557363434622	0.006151771078618119	0.20642557363434622	0.024663224344097356
0.22654180041860308	0.013557582245433186	0.22654180041860308	0.054272166254647126	0.20631888819988595	0.006173280239924074	0.20631888819988595	0.024712171053252734
0.22647399966330034	0.01359440244785456	0.22647399966330034	0.054337422016022735	0.2062123758866314	0.006194867667648136	0.2062123758866314	0.024761157401481437
0.2264064236480713	0.01363132212059823	0.2264064236480713	0.05440260071216738	0.20610603642529643	0.006216533689650102	0.20610603642529643	0.024810183277873342
0.22633907214681445	0.013668341625781255	0.22633907214681445	0.054467702057208627	0.20599986954730284	0.006238278634822182	0.20599986954730284	0.024859248571197704
0.2262719449341427	0.013705461326047788	0.2262719449341427	0.05453272576629548	0.20589387498477912	0.006260102833088875	0.20589387498477912	0.02490835316990297
0.2262050417853822	0.013742681538224473	0.2262050417853822	0.054597671555601496	0.20578805247055723	0.006282006594224482	0.20578805247055723	0.0249574969621179
0.22613836247656807	0.013780002655178439	0.22613836247656807	0.054662539142327986	0.20568240173817123	0.006303990263519443	0.20568240173817123	0.025006679835652315
0.22607190678444467	0.013817425073947835	0.22607190678444467	0.05472732824470627	0.20557692252185564	0.006326054189013318	0.20557692252185564	0.02505590167799726
0.2260056744864627	0.013854949168805846	0.2260056744864627	0.05479203858200136	0.20547161455654214	0.006348198709161962	0.20547161455654214	0.02510516237632598
0.22593966536077437	0.013892575314573484	0.22593966536077437	0.05485666987451511	0.20536647757785878	0.0063704241634881635	0.20536647757785878	0.025154461817494415
0.22587387918623472	0.013930303886614339	0.22587387918623472	0.05492122184358823	0.20526151132212483	0.00639273089258176	0.20526151132212483	0.025203799888042083
0.22580831574239876	0.013968135260829705	0.22580831574239876	0.05498569421160365	0.2051567155263542	0.006415119238099651	0.2051567155263542	0.025253176474192476
0.22574297480951622	0.01400606974146805	0.22574297480951622	0.055050086701989916	0.2050520899282464	0.0064375895095872505	0.2050520899282464	0.025302591461853843
0.2256778561685326	0.014044107787489163	0.2256778561685326	0.05511439903922336	0.20494763426619117	0.006460142088475764	0.20494763426619117	0.02535204473661975
0.2256129596010861	0.014082249786405284	0.2256129596010861	0.05517863094883092	0.2048433482792614	0.00648277732425038	0.2048433482792614	0.025401536183770015
0.2255482848895048	0.014120496126292778	0.2255482848895048	0.05524278215739343	0.20473923170721375	0.006505495567499329	0.20473923170721375	0.02545106568827102
0.22548383181680565	0.014158847195786755	0.22548383181680565	0.05530685239254785	0.20463528429048478	0.006528297169913966	0.20463528429048478	0.02550063313477668
0.22541960016668997	0.01419730338407605	0.22541960016668997	0.055370841382990484	0.20453150577019047	0.006551182484288804	0.20453150577019047	0.025550238407628986
0.2253555897235443	0.014235865055096579	0.2253555897235443	0.0554347488584792	0.20442789588812327	0.0065741518526064155	0.20442789588812327	0.025599881390858694
0.225291800272436	0.014274532577093184	0.225291800272436	0.05549857454983701	0.204324454386751	0.006597205619655295	0.204324454386751	0.025649561968186112
0.22522823159911146	0.01431330640255199	0.22522823159911146	0.05556231818895323	0.20422118100921338	0.006620344170010264	0.20422118100921338	0.025699280023021607
0.22516488348999608	0.014352186933384642	0.22516488348999608	0.05562597950878762	0.2041180754993199	0.0066435678657818025	0.2041180754993199	0.025749035438466607
0.22510175573218724	0.01439117457207826	0.22510175573218724	0.05568955824337234	0.20401513760155013	0.006666877070221101	0.20401513760155013	0.025798828097313875
0.22503884811345815	0.014430269721690071	0.22503884811345815	0.05575305412781451	0.20391236706104862	0.006690272147720175	0.20391236706104862	0.0258486578820487
0.22497616042225155	0.014469472785841951	0.22497616042225155	0.05581646689829865	0.20380976362362607	0.006713753463811759	0.20380976362362607	0.025898524674849217
0.22491369244767934	0.014508784114824678	0.22491369244767934	0.055879796292089785	0.20370732703575395	0.006737321360144691	0.20370732703575395	0.02594842835758742
0.2248514439795188	0.014548204147318753	0.2248514439795188	0.05594304204753524	0.20360505704456502	0.006760976220249086	0.20360505704456502	0.025998368811829504
0.2247894148082123	0.014587733326799723	0.2247894148082123	0.05600620390406795	0.20350295339785032	0.00678471843082061	0.20350295339785032	0.026048345918837063
0.22472760472486575	0.014627372070217049	0.22472760472486575	0.0560692816022076	0.20340101584405793	0.006808548367152067	0.20340101584405793	0.026098359559567522
0.22466601352124366	0.014667120795107576	0.22466601352124366	0.0561322748835648	0.20329924413228898	0.006832466405716282	0.20329924413228898	0.02614840961467485
0.22460464098976873	0.014706979919589507	0.22460464098976873	0.056195183490842016	0.20319763801229837	0.006856472924166046	0.20319763801229837	0.02619849596451039
0.2245434869235209	0.014746949862357016	0.2245434869235209	0.0562580071678366	0.2030961972344908	0.006880568301334149	0.2030961972344908	0.02624861848912378
0.224482551116233	0.01478703095867012	0.224482551116233	0.05632074565944322	0.2029949215499204	0.006904752878007539	0.2029949215499204	0.026298777068263158
0.2244218333622892	0.014827223723789964	0.2244218333622892	0.05638339871165564	0.20289381071028645	0.0069290270798821685	0.20289381071028645	0.026348971581376633
0.22436133345672596	0.014867528589771183	0.22436133345672596	0.05644596607156978	0.2027928644679341	0.00695339129479894	0.2027928644679341	0.02639920190761242
0.22430105119522425	0.014907945989273114	0.22430105119522425	0.05650844748738537	0.20269208257585153	0.006977845911819774	0.20269208257585153	0.026449467925819887
0.22424098637411302	0.01494847635555402	0.22424098637411302	0.05657084270840852	0.20259146478766601	0.0070023913212275135	0.20259146478766601	0.02649976951455031
0.22418113879036322	0.014989120122465255	0.22418113879036322	0.05663315148505375	0.20249101085764543	0.007027027914525865	0.20249101085764543	0.02655010655205769
0.22412150824158933	0.01502987769439706	0.22412150824158933	0.0566953735688462	0.20239072054069307	0.007051756070341062	0.20239072054069307	0.026600478916299256
0.22406209452604417	0.015070749480712905	0.22406209452604417	0.056757508712424055	0.20229059359234872	0.007076576170537177	0.20229059359234872	0.026650886484936562
0.22400289744261703	0.015111735988828175	0.22400289744261703	0.05681955666954035	0.20219062976878463	0.0071014886439674406	0.20219062976878463	0.02670132913533613
0.2239439167908348	0.015152837667201926	0.2239439167908348	0.05688151719506526	0.20209082882680376	0.007126493892817535	0.20209082882680376	0.026751806744570096
0.22388515237085654	0.015194054964910062	0.22388515237085654	0.05694339004498794	0.2019911905238392	0.007151592320536834	0.2019911905238392	0.02680231918941725
0.22382660398347276	0.015235388331639468	0.22382660398347276	0.05700517497641917	0.20189171461795147	0.007176784331838283	0.20189171461795147	0.026852866346363774
0.2237682714301046	0.015276838217681703	0.2237682714301046	0.057066871747592667	0.2017924008678259	0.007202070332698146	0.2017924008678259	0.026903448091603686
0.22371015451279905	0.015318405011120662	0.22371015451279905	0.057128480117867655	0.20169324903277203	0.007227450700723036	0.20169324903277203	0.02695406430104032
0.22365225303422936	0.015360089203008942	0.22365225303422936	0.057189999847730315	0.2015942588727216	0.007252925863028852	0.2015942588727216	0.027004714850286392
0.2235945667976918	0.015401891289925581	0.2235945667976918	0.05725143069879638	0.20149543014822519	0.007278496250388581	0.20149543014822519	0.02705539961466541
0.22353709560710458	0.015443811737478119	0.22353709560710458	0.05731277243381268	0.20139676262045245	0.007304162279982735	0.20139676262045245	0.027106118469212015
0.22347983926700582	0.015485851011903234	0.22347983926700582	0.05737402481665861	0.2012982560511896	0.007329924370300036	0.2012982560511896	0.02715687128867315
0.22342279758254993	0.015528009580060677	0.22342279758254993	0.057435187612349003	0.20119991020283656	0.007355782941137159	0.20119991020283656	0.027207657947508696
0.22336597035950823	0.0155702879094268	0.22336597035950823	0.05749626058703526	0.20110172483840555	0.00738173841359858	0.20110172483840555	0.027258478319892334
0.22330935740426452	0.015612686370112634	0.22330935740426452	0.05755724350800721	0.2010036997215209	0.007407791163609616	0.2010036997215209	0.027309332279712394
0.2232529585238145	0.01565520554212263	0.2232529585238145	0.057618136143695445	0.20090583461641462	0.007433941667635239	0.20090583461641462	0.027360219700572643
0.22319677352576464	0.015697845908348045	0.22319677352576464	0.05767893826367192	0.20080812928792643	0.0074601903571817445	0.20080812928792643	0.027411140455793178
0.2231408022183277	0.01574060795232868	0.2231408022183277	0.057739649638653294	0.2007105835015019	0.007486537665110185	0.2007105835015019	0.02746209441841115
0.2230850444103226	0.015783492158246006	0.2230850444103226	0.05780027004050164	0.20061319702318872	0.007512984025636225	0.20061319702318872	0.027513081461181952
0.22302949991117288	0.01582649901091653	0.22302949991117288	0.057860799242225674	0.20051596961963827	0.007539529874329761	0.20051596961963827	0.027564101456579435
0.22297416853090382	0.015869628960710883	0.22297416853090382	0.05792123701798347	0.20041890105809987	0.007566175631392296	0.20041890105809987	0.02761515427679746
0.2229190500801407	0.015912882463755457	0.2229190500801407	0.05798158314308379	0.20032199110642301	0.007592921720774626	0.20032199110642301	0.027666239793750193
0.22286414437010588	0.015956260090567952	0.22286414437010588	0.05804183739398753	0.20022523953305216	0.0076197686220674556	0.20022523953305216	0.02771735787907337
0.22280945121261997	0.015999762342784878	0.22280945121261997	0.058101999548309066	0.20012864610702702	0.007646716783132695	0.20012864610702702	0.02776850840412492
0.22275497042009657	0.016043389722704	0.22275497042009657	0.058162069384818244	0.20003221059798007	0.007673766653235514	0.20003221059798007	0.02781969123998591
0.22270070180554186	0.016087142733277462	0.22270070180554186	0.058222046683441706	0.19993593277613517	0.007700918683044037	0.19993593277613517	0.02787090625746145
0.22264664518255273	0.016131021878105025	0.22264664518255273	0.05828193122526446	0.1998398124123056	0.007728173324629044	0.1998398124123056	0.02792215332708142
0.22259280036531492	0.016175027588056664	0.22259280036531492	0.05834172279253125	0.1997438492778918	0.0077555309962843285	0.1997438492778918	0.027973432319101578
0.2225391671686008	0.01621916041424141	0.2225391671686008	0.058401421168647986	0.19964804314488083	0.007782992174985877	0.19964804314488083	0.028024743103504304
0.222485745407768	0.016263420914155502	0.222485745407768	0.05846102613818343	0.19955239378584347	0.007810557341949331	0.19955239378584347	0.02807608554999946
0.2224325348987563	0.016307809609051337	0.2224325348987563	0.05852053748687042	0.19945690097393287	0.007838226962154053	0.19945690097393287	0.028127459528025374
0.2223795354580876	0.01635232702085548	0.2223795354580876	0.058579955001606863	0.19936156448288317	0.007866001502033225	0.19936156448288317	0.028178864906749642
0.22232674690286267	0.016396973672161856	0.22232674690286267	0.05863927847045791	0.19926638408700809	0.007893881429473549	0.19926638408700809	0.028230301555070194
0.22227416905076078	0.016441750086224394	0.22227416905076078	0.05869850768265639	0.19917135956119797	0.007921867213814819	0.19917135956119797	0.028281769341615973
0.22222180172003478	0.016486656672401533	0.22222180172003478	0.058757642428604824	0.19907649068091873	0.00794995927061356	0.19907649068091873	0.028333268134747923
0.22216964472951284	0.016531694085400554	0.22216964472951284	0.05881668249987641	0.19898177722221155	0.007978158134792083	0.19898177722221155	0.02838479780256003
0.22211769789859537	0.016576862866313016	0.22211769789859537	0.05887562768921554	0.19888721896168732	0.008006464287744841	0.19888721896168732	0.028436358212879993
0.22206596104725188	0.0166221635569257	0.22206596104725188	0.05893447779054073	0.19879281567653062	0.008034878212373375	0.19879281567653062	0.028487949233270502
0.22201443399602083	0.016667596699712732	0.22201443399602083	0.058993232598944005	0.19869856714449238	0.008063400393085833	0.19869856714449238	0.02853957073102972
0.2219631165660067	0.01671316283782847	0.2219631165660067	0.0590518919106929	0.19860447314389265	0.008092031315796614	0.19860447314389265	0.028591222573192517
0.2219120085788797	0.016758862474055846	0.2219120085788797	0.059110455523232054	0.1985105334536155	0.008120771448037217	0.1985105334536155	0.028642904626531338
0.22186110985687182	0.016804696117858772	0.22186110985687182	0.05916892323518288	0.1984167478531103	0.008149621261697023	0.1984167478531103	0.028694616757557117
0.22181042022277686	0.016850664412493558	0.22181042022277686	0.05922729484634621	0.19832311612238795	0.0081785812947322	0.19832311612238795	0.028746358832520073
0.22175993949994663	0.016896767920541927	0.22175993949994663	0.059285570157702666	0.19822963804202037	0.008207652047254559	0.19822963804202037	0.028798130717410927
0.2217096675122921	0.016943007205294205	0.2217096675122921	0.05934374897141324	0.1981363133931374	0.00823683402093825	0.1981363133931374	0.028849932277961763
0.2216596040842792	0.016989382830741775	0.2216596040842792	0.05940183109082109	0.1980431419574286	0.008266127719019148	0.1980431419574286	0.028901763379646613
0.22160974904092812	0.01703589536156936	0.22160974904092812	0.05945981632045199	0.19795012351713642	0.008295533646294562	0.19795012351713642	0.028953623887683078
0.22156010220780992	0.01708254527721432	0.22156010220780992	0.059517704466015675	0.19785725785506006	0.008325052267243687	0.19785725785506006	0.02900551366703263
0.22151066341104725	0.01712933319788673	0.22151066341104725	0.05957549533440651	0.19776454475454922	0.008354684116099013	0.19776454475454922	0.029057432582402155
0.2214614324773121	0.017176259751201187	0.2214614324773121	0.05963318873370395	0.19767198399950556	0.008384429732026157	0.19767198399950556	0.029109380498244315
0.22141240923382047	0.01722332552225311	0.22141240923382047	0.05969078447317451	0.19757957537438	0.008414289634751047	0.19757957537438	0.02916135727875898
0.22136359350833718	0.017270531096860445	0.22136359350833718	0.05974828236327176	0.19748731866417027	0.008444264345619665	0.19748731866417027	0.029213362787894166
0.2213149851291668	0.01731787706155573	0.2213149851291668	0.059805682215637146	0.19739521365442173	0.008474354387597385	0.19739521365442173	0.029265396889346578
0.22126658392515838	0.01736536400357827	0.22126658392515838	0.05986298384310144	0.19730326013122307	0.00850456028526855	0.19730326013122307	0.029317459446563138
0.22121838972569866	0.017412992376583898	0.22121838972569866	0.05992018705968441	0.19721145788120575	0.00853488249901822	0.19721145788120575	0.029369550322741703
0.221170402360714	0.017460762921790413	0.221170402360714	0.05997729168059709	0.1971198066915439	0.008565321631356673	0.1971198066915439	0.029421669380831954
0.22112262166066685	0.017508676247143334	0.22112262166066685	0.06003429752224089	0.19702830634995025	0.008595878220891612	0.19702830634995025	0.029473816483536527
0.22107504745655274	0.0175567329613333	0.22107504745655274	0.06009120440220936	0.19693695664467606	0.00862655280791177	0.19693695664467606	0.0295259914933121
0.22102767957990183	0.017604933673787633	0.22102767957990183	0.060148012139288415	0.19684575736451004	0.008657345934386215	0.19684575736451004	0.029578194272370115
0.22098051786277603	0.017653278994662076	0.22098051786277603	0.06020472055345706	0.19675470829877473	0.008688258143963798	0.19675470829877473	0.029630424682678094
0.22093356213776488	0.017701769486670484	0.22093356213776488	0.06026132946588828	0.19666380923732707	0.00871928995824939	0.19666380923732707	0.029682682585960327
0.2208868122379861	0.0177504057203069	0.2208868122379861	0.060317838698948766	0.19657305997055574	0.008750441903932751	0.19657305997055574	0.029734967843699077
0.22084026799708492	0.01779918842298312	0.22084026799708492	0.06037424807620068	0.19648246028938005	0.008781714586386897	0.19648246028938005	0.029787280317135578
0.22079392924922955	0.017848118227368953	0.22079392924922955	0.06043055742240154	0.19639200998524814	0.008813108565723305	0.19639200998524814	0.02983961986727104
0.22074779582911067	0.017897195766893782	0.22074779582911067	0.060486766563504366	0.19630170885013584	0.008844624403797668	0.19630170885013584	0.029891986354867624
0.22070186757194116	0.01794642167573806	0.22070186757194116	0.060542875326658856	0.19621155667654475	0.008876262664209095	0.19621155667654475	0.02994437964044926
0.22065614431345243	0.017995796588824685	0.22065614431345243	0.060598883540211576	0.19612155325750036	0.008908023912299595	0.19612155325750036	0.029996799584303298
0.22061062588989402	0.018045321040879175	0.22061062588989402	0.06065479103370634	0.196031698386552	0.00893990866515035	0.196031698386552	0.03004924604648079
0.2205653121380306	0.018094995731910046	0.2205653121380306	0.060710597637884556	0.19594199185776986	0.008971917523010346	0.19594199185776986	0.030101718886798065
0.22052020289514243	0.018144821370538283	0.22052020289514243	0.06076630318468595	0.19585243346574377	0.009004051091891027	0.19585243346574377	0.030154217964837485
0.2204752979990203	0.018194798615367318	0.2204752979990203	0.0608219075072485	0.1957630230055824	0.009036309954468127	0.1957630230055824	0.030206743139948398
0.22043059728796824	0.01824492812577509	0.22043059728796824	0.060877410439909116	0.19567376027291086	0.009068694695227827	0.19567376027291086	0.03025929427124873
0.2203861006007978	0.01829521056190512	0.2203861006007978	0.06093281181820387	0.19558464506386994	0.00910120590046571	0.19558464506386994	0.030311871217625172
0.22034180777682952	0.01834564658465735	0.22034180777682952	0.06098811147886786	0.19549567717511512	0.009133844158286135	0.19549567717511512	0.03036447383773501
0.220297718655889	0.018396236697806153	0.220297718655889	0.06104330925983623	0.19540685640381258	0.009166609979935042	0.19540685640381258	0.030417101990006815
0.2202538330783061	0.018446981743149193	0.2202538330783061	0.061098405000243695	0.19531818254764127	0.009199504046408609	0.19531818254764127	0.030469755532641335
0.2202101508849143	0.018497882405704894	0.2202101508849143	0.061153398540425175	0.1952296554047879	0.009232526962190334	0.1952296554047879	0.03052243432361313
0.22016667191704734	0.018548939371290558	0.22016667191704734	0.06120828972191596	0.19514127477394896	0.009265679333644031	0.19514127477394896	0.030575138220670893
0.22012339601653855	0.01860015332651301	0.22012339601653855	0.06126307838745158	0.19505304045432675	0.009298961769013164	0.19505304045432675	0.030627867081339157
0.22008032302571945	0.01865152495875932	0.22008032302571945	0.0613177643809683	0.1949649522456291	0.009332374878419753	0.1949649522456291	0.030680620762918838
0.22003745278741701	0.018703054899503923	0.22003745278741701	0.06137234754760308	0.1948770099480663	0.009365919245478242	0.1948770099480663	0.030733399122488868
0.21999478514495335	0.018754743789312852	0.21999478514495335	0.061426827733693345	0.19478921336235222	0.009399595459760468	0.19478921336235222	0.03078620201690673
0.21995231994214354	0.018806592453349025	0.21995231994214354	0.06148120478677785	0.19470156228970198	0.009433404204849975	0.19470156228970198	0.030839029302809812
0.21991005702329364	0.018858601605184773	0.21991005702329364	0.06153547855559568	0.1946140565318284	0.00946734611003713	0.1946140565318284	0.03089188083661646
0.2198679962331995	0.018910771959207102	0.2198679962331995	0.061589648890087216	0.19452669589094387	0.009501421806565387	0.19452669589094387	0.030944756474527137
0.21982613741714505	0.01896310423060773	0.21982613741714505	0.06164371564139347	0.19443948016975607	0.009535631927630189	0.19443948016975607	0.03099765607252531
0.21978448042090137	0.019015599135373547	0.21978448042090137	0.06169767866185644	0.1943524091714696	0.009569977108378027	0.1943524091714696	0.031050579486378658
0.21974302509072366	0.01906825727136402	0.21974302509072366	0.0617515378050188	0.19426548269978067	0.00960445792601038	0.19426548269978067	0.03110352657164021
0.219701771273351	0.019121079431103343	0.219701771273351	0.06180529292562381	0.19417870055887945	0.009639075057219183	0.19417870055887945	0.031156497183649295
0.21966071881600352	0.019174066417168605	0.21966071881600352	0.061858943879615685	0.1940920625534462	0.009673829185455078	0.1940920625534462	0.03120949117753293
0.21961986756638271	0.01922721897312272	0.21961986756638271	0.06191249052413862	0.19400556848865128	0.009708720966075843	0.19400556848865128	0.031262508408206505
0.21957921737266747	0.01928053784335908	0.21957921737266747	0.061965932717537545	0.19391921817015273	0.009743751056468406	0.19391921817015273	0.031315548730375314
0.2195387680835144	0.01933402377309133	0.2195387680835144	0.062019270319357285	0.19383301140409562	0.009778920116047684	0.19383301140409562	0.03136861199853543
0.21949851954805463	0.01938767750834326	0.21949851954805463	0.0620725031903426	0.1937469479971103	0.009814228806255368	0.1937469479971103	0.031421698066974715
0.21945847161589524	0.019441499609739732	0.21945847161589524	0.062125631192438066	0.1936610277563113	0.009849677696224551	0.1936610277563113	0.03147480678977425
0.21941862413711374	0.019495491036513202	0.21941862413711374	0.06217865418878741	0.19357525048929652	0.009885267558513126	0.19357525048929652	0.03152793802080904
0.2193789769622582	0.019549652562883473	0.2193789769622582	0.062231572043733835	0.19348961600414327	0.009920999073774275	0.19348961600414327	0.031581091613749744
0.21933952994234782	0.01960398496392725	0.21933952994234782	0.062284384622819225	0.19340412410941044	0.009956872924771138	0.19340412410941044	0.031634267422063204
0.2193002829288678	0.01965848901556772	0.2193002829288678	0.06233709179278402	0.19331877461413474	0.00999288979637565	0.19331877461413474	0.03168746529901369
0.21926123577376996	0.019713165494564134	0.21926123577376996	0.062389693421567256	0.1932335673278303	0.010029050375567415	0.1932335673278303	0.03174068509766446
0.21922238832947039	0.01976801511157012	0.21922238832947039	0.06244218937830521	0.19314850206048725	0.010065355317352798	0.19314850206048725	0.031793926670878304
0.21918374044884928	0.01982303858790292	0.21918374044884928	0.062494579533331915	0.19306357862256956	0.010101805283748131	0.19306357862256956	0.03184718987131913
0.21914529198524726	0.019878236862754445	0.21914529198524726	0.06254686375817846	0.19297879682501629	0.01013840104948718	0.19297879682501629	0.03190047455145275
0.21910704279246468	0.019933610743457647	0.21910704279246468	0.06259904192557258	0.19289415647923502	0.010175143323965675	0.19289415647923502	0.03195378056354844
0.21906899272476177	0.019989161038219082	0.21906899272476177	0.06265111390943773	0.1928096573971072	0.010212032818773097	0.1928096573971072	0.032007107759679736
0.21903114163685428	0.020044888556108288	0.21903114163685428	0.0627030795848937	0.1927252993909817	0.010249070247691314	0.1927252993909817	0.03206045599172564
0.21899348938391436	0.020100794107046457	0.21899348938391436	0.0627549388282548	0.1926410822736755	0.010286256326693244	0.1926410822736755	0.032113825111371834
0.21895603582156675	0.020156878361226153	0.21895603582156675	0.06280669151703043	0.19255700585847307	0.010323591701946981	0.19255700585847307	0.03216721497011193
0.21891878080589053	0.02021314221888676	0.21891878080589053	0.06285833752992369	0.19247306995912247	0.010361077139062157	0.19247306995912247	0.032220625419248375
0.21888172419341329	0.020269586592046772	0.21888172419341329	0.06290987674683148	0.1923892743898368	0.010398713411609714	0.1923892743898368	0.03227405630989403
0.21884486584111476	0.02032621232286785	0.21884486584111476	0.0629613090488434	0.19230561896529183	0.01043650125923385	0.19230561896529183	0.032327507492972765
0.21880820560641925	0.02038302025440234	0.21880820560641925	0.0630126343182414	0.1922221035006243	0.010474441423860392	0.1922221035006243	0.032380978819220994
0.21877174334720004	0.02044001123058194	0.21877174334720004	0.0630638524384991	0.19213872781143157	0.010512534649695366	0.19213872781143157	0.03243447013918898
0.21873547892177472	0.020497186096206186	0.21873547892177472	0.06311496329428093	0.19205549171376876	0.010550781683223306	0.19205549171376876	0.03248798130324161
0.21869941218890324	0.02055454547656296	0.21869941218890324	0.06316596677144194	0.19197239502414923	0.01058918315967762	0.19197239502414923	0.03254151216155989
0.21866354300778917	0.020612090468625652	0.21866354300778917	0.06321686275702625	0.19188943755954288	0.010627739958954692	0.19188943755954288	0.03259506256414173
0.21862787123807442	0.020669821950287486	0.21862787123807442	0.06326765113926734	0.19180661913737307	0.010666452850173288	0.19180661913737307	0.03264863236080374
0.2185923967398414	0.02072774080036132	0.2185923967398414	0.0633183318075865	0.1917239395755184	0.010705322604827545	0.1917239395755184	0.03270222140118189
0.21855711937360944	0.020785847898568053	0.21855711937360944	0.06336890465259253	0.19164139869230926	0.010744349996785446	0.19164139869230926	0.03275582953473284
0.21852203900033376	0.020844144125524492	0.21852203900033376	0.06341936956608038	0.1915589963065269	0.010783535802287136	0.1915589963065269	0.032809456610735206
0.21848715548140432	0.020902630283419262	0.21848715548140432	0.06346972644103113	0.1914767322374024	0.010822880758877117	0.1914767322374024	0.03286310247829071
0.21845246867864412	0.02096130718699822	0.21845246867864412	0.06351997517161058	0.1913946063046166	0.01086238561238581	0.1913946063046166	0.03291676698632531
0.21841797845430758	0.02102017590908263	0.21841797845430758	0.06357011565316843	0.19131261832829538	0.010902051244296303	0.19131261832829538	0.0329704499835906
0.21838368467107963	0.021079237366136268	0.21838368467107963	0.06362014778223753	0.1912307681290137	0.010941878457184053	0.1912307681290137	0.03302415131866448
0.21834958719207254	0.021138492475560804	0.21834958719207254	0.06367007145653325	0.1911490555277888	0.010981868056097134	0.1911490555277888	0.033077870839953276
0.21831568588082825	0.021197942155683047	0.21831568588082825	0.0637198865749516	0.19106748034608304	0.011022020848554177	0.19106748034608304	0.0331316083956921
0.21828198060131243	0.0212575873257431	0.21828198060131243	0.06376959303756954	0.19098604240580003	0.011062337644542636	0.19098604240580003	0.03318536383394626
0.21824847121791607	0.021317428739100825	0.21824847121791607	0.06381919074564306	0.1909047415292865	0.01110281916965205	0.1909047415292865	0.03323913700261273
0.21821515759545201	0.021377467421980656	0.21821515759545201	0.06386867960160679	0.19082357753932663	0.011143466293417881	0.19082357753932663	0.03329292774942137
0.21818203959915627	0.021437704414465675	0.21818203959915627	0.06391805950907246	0.1907425502591449	0.011184279894796074	0.1907425502591449	0.033346735921935516
0.21814911709468293	0.021498140673650995	0.21814911709468293	0.06396733037282816	0.19066165951240324	0.01122526081162832	0.19066165951240324	0.03340056136755405
0.21811638994810612	0.021558777157587833	0.21811638994810612	0.06401649209883767	0.19058090512320003	0.011266409884330562	0.19058090512320003	0.033454403933511956
0.21808385802591643	0.02161961482527039	0.21808385802591643	0.06406554459423852	0.19050028691606727	0.011307727955891309	0.19050028691606727	0.03350826346688219
0.2180515211950206	0.021680654636623053	0.2180515211950206	0.0641144877673414	0.1904198047159723	0.011349215871869232	0.1904198047159723	0.033562139814575925
0.2180193793227393	0.021741897290694638	0.2180193793227393	0.06416332152762914	0.1903394583483148	0.01139087434323466	0.1903394583483148	0.033616032823345014
0.21798743227680584	0.02180334404681009	0.21798743227680584	0.06421204578575557	0.1902592476389257	0.011432704376370773	0.1902592476389257	0.03366994233978214
0.21795567992536655	0.02186499590390146	0.21795567992536655	0.06426066045354382	0.19017917241406623	0.01147470684362928	0.19017917241406623	0.03372386821032263
0.21792412213697596	0.021926853861888692	0.21792412213697596	0.06430916544398592	0.19009923250042746	0.011516882620045493	0.19009923250042746	0.03377781028124551
0.21789275878059772	0.02198891892166625	0.21789275878059772	0.06435756067124115	0.19001942772512728	0.011559232583336274	0.19001942772512728	0.033831768398674855
0.21786158972560374	0.02205119208508948	0.21786158972560374	0.0644058460506346	0.18993975791571066	0.011601757613897793	0.18993975791571066	0.03388574240858085
0.21783061484177044	0.0221136742606115	0.21783061484177044	0.0644540214986568	0.18986022290014826	0.011644458545121259	0.18986022290014826	0.03393973215678131
0.21779983399928016	0.022176366371536586	0.21779983399928016	0.06450208693296126	0.18978082250683548	0.011687336220239337	0.18978082250683548	0.03399373748894239
0.2177692470687163	0.02223926964805921	0.2177692470687163	0.06455004227236456	0.1897015565645905	0.011730391646401267	0.1897015565645905	0.034047758250580554
0.2177388539210661	0.022302385134253276	0.2177388539210661	0.0645978874368435	0.18962242490265388	0.011773625735094526	0.18962242490265388	0.03410179428706312
0.2177086544277157	0.022365713875200116	0.2177086544277157	0.06464562234753526	0.1895434273506859	0.011817039400603302	0.1895434273506859	0.0341558454436103
0.21767864846045018	0.022429256916974137	0.21767864846045018	0.06469324692673524	0.18946456373876824	0.011860633560005756	0.18946456373876824	0.03420991156529539
0.21764883589145315	0.0224930153066289	0.21764883589145315	0.06474076109789546	0.18938583389740046	0.011904409133172072	0.18938583389740046	0.034263992497047084
0.21761921659330305	0.02255698989351267	0.21761921659330305	0.06478816478562446	0.1893072376574994	0.011948366937526506	0.1893072376574994	0.03431808808365016
0.21758979043897375	0.022621181851926672	0.21758979043897375	0.06483545791568425	0.18922877485039807	0.011992507964692131	0.18922877485039807	0.034372198169746855
0.2175605573018325	0.022685592372550564	0.2175605573018325	0.06488264041498994	0.1891504453078449	0.012036833217493652	0.1891504453078449	0.03442632259983786
0.21753151705563842	0.022750222547090648	0.21753151705563842	0.06492971221160823	0.18907224886200272	0.012081343648741015	0.18907224886200272	0.03448046121828425
0.21750266957454184	0.022815073468279854	0.21750266957454184	0.0649766732347553	0.1889941853454462	0.012126040214159467	0.1889941853454462	0.034534613869308145
0.21747401473308037	0.02288014622986364	0.21747401473308037	0.06502352341479677	0.18891625459116257	0.012170923872387008	0.18891625459116257	0.03458878039699409
0.21744555240618257	0.022945441926584743	0.21744555240618257	0.06507026268324421	0.18883845643254968	0.012215995584971981	0.18883845643254968	0.034642960645290696
0.21741728246916092	0.023010961341883775	0.21741728246916092	0.06511689097275511	0.18876079070341426	0.01226125614997073	0.18876079070341426	0.03469715445801124
0.21738920479771412	0.023076705927454384	0.21738920479771412	0.06516340821713106	0.18868325723797166	0.012306706723640521	0.18868325723797166	0.0347513616788357
0.21736131926792535	0.023142676824229498	0.21736131926792535	0.0652098143513158	0.18860585587084533	0.01235234829940462	0.18860585587084533	0.03480558215131125
0.21733362575625853	0.023208875174204023	0.21733362575625853	0.06525610931139413	0.1885285864370633	0.012398181873729623	0.1885285864370633	0.03485981571885433
0.21730612413956116	0.02327530212041946	0.21730612413956116	0.06530229303459012	0.1884514487720598	0.012444208446122505	0.1884514487720598	0.03491406222475141
0.21727881429505833	0.02334195880694869	0.21727881429505833	0.0653483654592652	0.1883744427116727	0.012490429019127933	0.1883744427116727	0.034968321512160304
0.21725169610035416	0.023408846266166784	0.21725169610035416	0.06539432652491713	0.1882975680921424	0.012536844537960163	0.1882975680921424	0.03502259342411154
0.217224769433431	0.02347596554809526	0.217224769433431	0.06544017617217807	0.18822082475011148	0.012583455959582789	0.18822082475011148	0.03507687780350972
0.21719803417264488	0.023543318069248247	0.21719803417264488	0.06548591434281283	0.18814421252262328	0.012630264439896515	0.18814421252262328	0.035131174493134985
0.21717149019672882	0.0236109050236621	0.21717149019672882	0.06553154097971704	0.18806773124711967	0.012677271018342996	0.18806773124711967	0.03518548333564346
0.21714513738478627	0.023678727606455962	0.21714513738478627	0.06557705602691627	0.18799138076144215	0.012724476737539268	0.18799138076144215	0.03523980417356964
0.21711897561629495	0.02374678701381562	0.21711897561629495	0.06562245942956318	0.18791516090382868	0.012771882643274605	0.18791516090382868	0.035294136849327
0.21709300477110127	0.023815084442977964	0.21709300477110127	0.06566775113393683	0.1878390715129142	0.012819489784507563	0.1878390715129142	0.03534848120520968
0.21706722472942103	0.023883620854524522	0.21706722472942103	0.06571293108744004	0.18776311242772878	0.012867299085307059	0.18776311242772878	0.035402837083393174
0.2170416353718384	0.023952397597718045	0.2170416353718384	0.0657579992385987	0.18768728348769648	0.012915311681500225	0.18768728348769648	0.03545720432593639
0.2170162365793038	0.0240214160412702	0.2170162365793038	0.06580295553705869	0.18761158453263385	0.012963528722302489	0.18761158453263385	0.03551158277478247
0.2169910282331336	0.024090677435349605	0.2169910282331336	0.06584779993358475	0.18753601540275092	0.01301195129583301	0.18753601540275092	0.0355659722717601
0.21696601021500617	0.024160183031228938	0.21696601021500617	0.06589253238005924	0.18746057593864682	0.013060580493525549	0.18746057593864682	0.03562037265858524
0.21694118240696397	0.024229934081267772	0.21694118240696397	0.0659371528294791	0.18738526598131217	0.0131094174101249	0.18738526598131217	0.03567478377686168
0.21691654469140983	0.02429993183889664	0.21691654469140983	0.065981661235955	0.18731008537212582	0.013158463143683947	0.18731008537212582	0.03572920546808315
0.2168920969511076	0.024370177184412284	0.2168920969511076	0.06602605755470892	0.18723503395285432	0.013207718592764303	0.18723503395285432	0.035783637573634064
0.21686783906917842	0.024440671798735974	0.21686783906917842	0.06607034174207244	0.18716011156565068	0.013257185092253475	0.18716011156565068	0.035838079934791135
0.2168437709291022	0.024511416990264594	0.2168437709291022	0.06611451375548497	0.18708531805305398	0.013306863778328308	0.18708531805305398	0.03589253239272457
0.2168198924147135	0.02458241406853746	0.2168198924147135	0.06615857355349161	0.1870106532579882	0.013356755790630354	0.1870106532579882	0.03594699478849911
0.2167962034102024	0.02465366434421897	0.2167962034102024	0.06620252109574133	0.18693611702376073	0.013406862272262657	0.18693611702376073	0.03600146696307613
0.21677270380011232	0.02472516912908147	0.21677270380011232	0.06624635634298492	0.18686170919406117	0.013457184369785963	0.18686170919406117	0.036055948757314174
0.2167493934693391	0.024796929600713672	0.2167493934693391	0.06629007925707317	0.1867874296129609	0.013507723159526645	0.1867874296129609	0.036110440011970404
0.21672627230312916	0.02486894695777727	0.21672627230312916	0.0663336898009548	0.18671327812491217	0.013558479731914621	0.18671327812491217	0.03616494056770236
0.21670334018707826	0.024941222838636336	0.21670334018707826	0.06637718793867455	0.18663925457474626	0.013609455419964358	0.18663925457474626	0.03621945026506881
0.21668059700713094	0.02501375861450056	0.21668059700713094	0.06642057363537124	0.18656535880767325	0.013660651414266048	0.18656535880767325	0.03627396894453133
0.2166580426495781	0.025086555657744244	0.2166580426495781	0.06646384685727523	0.18649159066928014	0.013712068909029918	0.18649159066928014	0.036328496446455485
0.21663567700105782	0.025159615341888635	0.21663567700105782	0.06650700757170676	0.18641795000553107	0.013763709102082586	0.18641795000553107	0.036383032611112316
0.21661349994855103	0.02523293904158401	0.21661349994855103	0.0665500557470744	0.1863444366627651	0.013815573194863111	0.1863444366627651	0.03643757727867951
0.2165915113793832	0.025306527846866215	0.2165915113793832	0.06659299135287186	0.18627105048769577	0.013867662235845294	0.18627105048769577	0.036492130289242815
0.21656971118122034	0.025380383314897215	0.21656971118122034	0.06663581435967678	0.18619779132741093	0.01391997753217197	0.18619779132741093	0.036546691482797225
0.21654809924207066	0.02545450702605448	0.21654809924207066	0.0666785247391484	0.186124659029369	0.01397252040707603	0.186124659029369	0.03660126069924859
0.21652667545028118	0.02552890041806959	0.21652667545028118	0.06672112246402498	0.18605165344140193	0.014025292108816397	0.18605165344140193	0.036655837778414704
0.21650543969453592	0.025603564929862065	0.21650543969453592	0.06676360750812266	0.18597877441171037	0.014078293889436188	0.18597877441171037	0.036710422560026795
0.216484391863858	0.025678502001519908	0.216484391863858	0.06680597984633187	0.18590602178886537	0.014131527004758474	0.18590602178886537	0.03676501488373075
0.21646353184760464	0.025753713074281523	0.21646353184760464	0.06684823945461665	0.1858333954218061	0.01418499271438216	0.1858333954218061	0.03681961458908834
0.2164428595354674	0.0258291991399619	0.2164428595354674	0.06689038631001172	0.1857608951598393	0.014238692033303553	0.1857608951598393	0.03687422151557912
0.2164223748174723	0.02590496215429589	0.2164223748174723	0.06693242039062013	0.18568852085263793	0.014292626510652199	0.18568852085263793	0.03692883550260091
0.21640207758397542	0.025981003624282226	0.21640207758397542	0.06697434167561146	0.18561627235024114	0.014346797451885218	0.18561627235024114	0.036983456389471876
0.21638196772566518	0.026057325058149897	0.21638196772566518	0.06701615014521907	0.18554414950305162	0.014401206166421557	0.18554414950305162	0.03703808401543139
0.21636204513355814	0.026133927965338824	0.21636204513355814	0.06705784578073874	0.18547215216183596	0.014455853967637652	0.18547215216183596	0.03709271821964165
0.21634230969899965	0.02621081385647983	0.21634230969899965	0.06709942856452532	0.185400280177724	0.014510742172862957	0.185400280177724	0.03714735884118891
0.21632276131366157	0.026287984080208018	0.21632276131366157	0.06714089847999169	0.18532853340220604	0.014565872012966172	0.18532853340220604	0.037202005719085
0.2163033998695421	0.026365440010459856	0.2163033998695421	0.0671822555116052	0.18525691168713448	0.014621244735843877	0.18525691168713448	0.037256658692268234
0.21628422525896362	0.0264431835513767	0.21628422525896362	0.06722349964488591	0.18518541488471985	0.014676861886721704	0.18518541488471985	0.03731131759960534
0.21626523737457015	0.026521216284694175	0.21626523737457015	0.06726463086640537	0.18511404284753258	0.014732724835780161	0.18511404284753258	0.03736598227989236
0.21624643610933073	0.026599539793401867	0.21624643610933073	0.06730564916378165	0.18504279542849983	0.014788834957345336	0.18504279542849983	0.0374206525718562
0.21622782135653246	0.02667815566172406	0.21622782135653246	0.06734655452567992	0.18497167248090643	0.014845193629884082	0.18497167248090643	0.03747532831415585
0.21620939300978356	0.026757065475098415	0.21620939300978356	0.06738734694180831	0.18490067385839323	0.014901802235999233	0.18490067385839323	0.037530009345383995
0.21619115096300917	0.026836270474907865	0.21619115096300917	0.067428026402916	0.18482979941495523	0.014958661969981706	0.18482979941495523	0.03758469550406798
0.2161730951104528	0.02691577246685994	0.2161730951104528	0.06746859290079082	0.18475904900494175	0.015015774343763099	0.18475904900494175	0.03763938662867147
0.21615522534667375	0.026995573284529062	0.21615522534667375	0.06750904642825725	0.18468842248305584	0.015073140888726	0.18468842248305584	0.03769408255759581
0.21613754156654447	0.027075674588963164	0.21613754156654447	0.06754938697917307	0.18461791970435093	0.015130763043788725	0.18461791970435093	0.03774878312918128
0.21612004366525195	0.02715607804248977	0.21612004366525195	0.06758961454842818	0.1845475405242342	0.01518864225220949	0.1845475405242342	0.03780348818170827
0.21610273153829568	0.027236785308693976	0.21610273153829568	0.06762972913194107	0.1844772847984605	0.015246779961581297	0.1844772847984605	0.03785819755339892
0.21608560508148583	0.027317798052397382	0.21608560508148583	0.06766973072665679	0.18440715238313524	0.015305177623826743	0.18440715238313524	0.037912911082418545
0.2160686641909418	0.027399117394233983	0.2160686641909418	0.0677096193305451	0.1843371431347125	0.015363836389362139	0.1843371431347125	0.037967628606876545
0.21605190876309208	0.027480745621564804	0.21605190876309208	0.06774939494259673	0.18426725690999318	0.015422758066000044	0.18426725690999318	0.03802234996482816
0.21603533869467245	0.027562684478340732	0.21603533869467245	0.06778905756282202	0.18419749356612553	0.015481944161161044	0.18419749356612553	0.03807707499427583
0.21601895388272466	0.02764493570983911	0.21601895388272466	0.06782860719224765	0.18412785296060247	0.015541396186817066	0.18412785296060247	0.03813180353317037
0.21600275422459553	0.02772750106264165	0.21600275422459553	0.06786804383291499	0.18405833495126195	0.015601115659485819	0.18405833495126195	0.03818653541941239
0.21598673961793613	0.027810382284611784	0.21598673961793613	0.06790736748787668	0.1839889393962867	0.015661104100225177	0.1839889393962867	0.03824127049085364
0.2159709099606989	0.027893580926978478	0.2159709099606989	0.06794657816119441	0.18391966615420063	0.015721362923090745	0.18391966615420063	0.0382960085852986
0.21595526515113883	0.027977098571528122	0.21595526515113883	0.06798567585793665	0.18385051508387149	0.015781893562825427	0.18385051508387149	0.0383507495405054
0.2159398050878106	0.02806093744291022	0.2159398050878106	0.06802466058417589	0.18378148604450695	0.015842697820632856	0.18378148604450695	0.03840549319418762
0.21592452966956804	0.02814509937456545	0.21592452966956804	0.06806353234698594	0.1837125788956551	0.01590377728141268	0.1837125788956551	0.038460239384015486
0.21590943879556276	0.028229586201287394	0.21590943879556276	0.06810229115443968	0.18364379349720328	0.0159651335348344	0.18364379349720328	0.03851498794761706
0.21589453236524206	0.028314399759199062	0.21589453236524206	0.06814093701560611	0.18357512970937814	0.016026768175331538	0.18357512970937814	0.0385697387225799
0.2158798102783502	0.028399541885729462	0.2158798102783502	0.06817946994054792	0.18350658739274261	0.016088682802095473	0.18350658739274261	0.0386244915464524
0.21586527243492498	0.02848501400005835	0.21586527243492498	0.06821788994031877	0.18343816640819707	0.016150878781196375	0.18343816640819707	0.03867924625674494
0.21585091873529627	0.028570818206985	0.21585091873529627	0.06825619702696102	0.18336986661697735	0.016213357870997935	0.18336986661697735	0.03873400269093124
0.2158367490800875	0.028656956644961745	0.2158367490800875	0.06829439121350256	0.18330168788065426	0.01627612185352684	0.18330168788065426	0.038788760686450215
0.21582276337021233	0.028743431242608863	0.21582276337021233	0.06833247251395463	0.1832336300611329	0.016339172396149983	0.1832336300611329	0.03884352008070653
0.2158089615068735	0.028830243929926048	0.2158089615068735	0.06837044094330863	0.1831656930206506	0.016402511171236363	0.1831656930206506	0.038898280711073145
0.21579534339156156	0.028917396638268103	0.21579534339156156	0.06840829651753418	0.18309787662177832	0.016466139856149878	0.18309787662177832	0.03895304241489115
0.21578190892605623	0.029004891300320346	0.21578190892605623	0.0684460392535758	0.18303018072741714	0.01653006013324335	0.18303018072741714	0.039007805029472625
0.21576865801242032	0.029092729186007058	0.21576865801242032	0.06848366916935061	0.18296260520079938	0.016594273311072497	0.18296260520079938	0.03906256839210098
0.2157555905530045	0.029180912985703904	0.2157555905530045	0.06852118628374532	0.1828951499054865	0.016658781512049598	0.1828951499054865	0.039117332340032965
0.21574270645044125	0.02926944472790802	0.21574270645044125	0.06855859061661355	0.1828278147053697	0.0167235864861316	0.1828278147053697	0.039172096710499316
0.2157300056076459	0.02935832644254882	0.2157300056076459	0.06859588218877345	0.18276059946466694	0.016788689988530527	0.18276059946466694	0.0392268613407072
0.21571748792781612	0.029447560160962123	0.21571748792781612	0.06863306102200475	0.18269350404792428	0.016854093779706005	0.18269350404792428	0.03928162606784057
0.21570515331442802	0.02953714791586455	0.21570515331442802	0.06867012713904588	0.1826265283200131	0.016919799625358525	0.1826265283200131	0.03933639072906212
0.21569300167123806	0.02962709149987598	0.21569300167123806	0.06870708056359139	0.1825596721461305	0.01698580915799278	0.1825596721461305	0.03939115516151438
0.21568103290228025	0.029717392742756168	0.21568103290228025	0.06874392132028907	0.18249293539179923	0.017052124035415447	0.18249293539179923	0.039445919202321315
0.21566924691186495	0.029808054258420216	0.21566924691186495	0.06878064943473716	0.1824263179228634	0.017118746369839566	0.1824263179228634	0.039500682688589445
0.2156576436045791	0.02989907818325568	0.2156576436045791	0.0688172649334821	0.18235981960549175	0.017185678004607532	0.18235981960549175	0.0395554454574095
0.21564622288528254	0.02999046665511047	0.21564622288528254	0.06885376784401487	0.18229344030617498	0.017252920788578343	0.18229344030617498	0.039610207345857504
0.21563498465910988	0.030082221813266204	0.21563498465910988	0.06889015819476851	0.18222717989172355	0.017320476576120306	0.18222717989172355	0.03966496819099668
0.21562392883146697	0.030174345798411432	0.21562392883146697	0.06892643601511579	0.1821610382292697	0.017388347227102828	0.1821610382292697	0.039719727829877816
0.21561305530803054	0.03026684023966196	0.21561305530803054	0.06896260133536573	0.1820950151862651	0.017456534311041473	0.1820950151862651	0.039774486099541775
0.21560236399474786	0.030359707604286572	0.21560236399474786	0.06899865418676127	0.18202911063047877	0.017525039884967262	0.18202911063047877	0.039829242837020065
0.21559185479783485	0.030452950400462767	0.21559185479783485	0.06903459460147571	0.18196332442999888	0.017593866034894417	0.18196332442999888	0.0398839978793369
0.21558152762377378	0.030546570879601838	0.21558152762377378	0.06907042261261086	0.18189765645323028	0.01766301470380068	0.18189765645323028	0.03993875106350969
0.2155713823793147	0.030640571294604478	0.2155713823793147	0.06910613825419352	0.18183210656889312	0.017732487840459086	0.18183210656889312	0.039993502226551396
0.21556141897147257	0.030734953899832426	0.21556141897147257	0.06914174156117264	0.18176667464602464	0.01780228739942931	0.18176667464602464	0.04004825120547105
0.2155516373075263	0.030829720951080674	0.2155516373075263	0.0691772325694166	0.1817013605539753	0.017872415341049733	0.1817013605539753	0.04010299783727586
0.21554203729501747	0.03092487389184561	0.21554203729501747	0.0692126113157106	0.18163616416240932	0.01794287315931089	0.18163616416240932	0.040157741958971815
0.21553261884175073	0.0310204159060148	0.21553261884175073	0.06924787783775299	0.18157108534130448	0.01801366336220553	0.18157108534130448	0.04021248340756596
0.21552338185578976	0.03111634936618288	0.21552338185578976	0.06928303217415313	0.1815061239609505	0.0180847879930043	0.1815061239609505	0.04026722202006693
0.21551432624545958	0.03121267664649259	0.21551432624545958	0.0693180743644282	0.18144127989194794	0.01815624910107789	0.18144127989194794	0.04032195763348689
0.21550545191934245	0.031309400122605004	0.21550545191934245	0.06935300444900022	0.18137655300520844	0.018228048741888107	0.18137655300520844	0.04037669008484271
0.21549675878627897	0.031406522171670184	0.21549675878627897	0.06938782246919298	0.1813119431719529	0.018300188976979003	0.1813119431719529	0.04043141921115723
0.21548824675536488	0.03150404487576496	0.21548824675536488	0.06942252846722953	0.1812474502637113	0.01837267170103454	0.1812474502637113	0.04048614484946078
0.21547991573595143	0.03160197036241913	0.21547991573595143	0.06945712248622919	0.18118307415232193	0.018445498839908224	0.18118307415232193	0.04054086683679272
0.21547176563764506	0.03170030172196631	0.21547176563764506	0.06949160457020406	0.18111881470993013	0.01851867288663709	0.18111881470993013	0.040595585010202266
0.21546379637030394	0.031799041458037865	0.21546379637030394	0.06952597476405653	0.18105467180898754	0.01859219599788156	0.18105467180898754	0.04065029920675061
0.21545600784403718	0.03189819207584398	0.21545600784403718	0.06956023311357643	0.18099064532225215	0.018666070336717768	0.18099064532225215	0.040705009263511616
0.21544839996920687	0.03199775608214268	0.21544839996920687	0.06959437966543766	0.18092673512278631	0.018740298072628375	0.18092673512278631	0.040759715017573625
0.21544097265642245	0.03209773598520872	0.21544097265642245	0.06962841446719524	0.18086294108395715	0.018814881381492777	0.18086294108395715	0.04081441630604076
0.2154337258165432	0.03219813366337981	0.2154337258165432	0.0696623375672828	0.18079926307943367	0.018889822075137456	0.18079926307943367	0.04086911296603413
0.21542665936067448	0.03229895202656996	0.21542665936067448	0.06969614901500916	0.18073570098318992	0.018965122575363768	0.18073570098318992	0.0409238048346932
0.2154197732001695	0.03240019403477832	0.2154197732001695	0.06972984886055526	0.18067225466949963	0.01904078533973375	0.18067225466949963	0.04097849174917742
0.2154130672466255	0.032501862331697856	0.2154130672466255	0.06976343715497135	0.18060892401293838	0.01911681264619889	0.18060892401293838	0.04103317354666764
0.21540654141188284	0.03260395956263172	0.21540654141188284	0.06979691395017439	0.1805457088883822	0.019193206779463175	0.1805457088883822	0.041087850064366944
0.21540019560802728	0.03270648837446013	0.21540019560802728	0.0698302792989441	0.18048260917100623	0.019269970030972867	0.18048260917100623	0.04114252113950249
0.21539402974738403	0.03280945141560839	0.21539402974738403	0.06986353325492038	0.18041962473628403	0.01934710469890621	0.18041962473628403	0.041197186609326815
0.2153880437425199	0.03291285033199489	0.2153880437425199	0.0698966758726009	0.1803567554599883	0.01942461249560708	0.1803567554599883	0.041251846311119174
0.2153822375062414	0.033016688916837206	0.2153822375062414	0.06992970720733685	0.18029400121818784	0.019502496405616118	0.18029400121818784	0.04130650008218687
0.21537661095159347	0.03312096996199648	0.21537661095159347	0.06996262731533065	0.18023136188724811	0.01958075882962236	0.18023136188724811	0.04136114775986658
0.21537116399185832	0.033225696261009297	0.21537116399185832	0.06999543625363304	0.18016883734383077	0.01965940217543765	0.18016883734383077	0.04141578918152608
0.2153658965405542	0.03333087060905349	0.2153658965405542	0.0700281340801396	0.18010642746489156	0.019738428857985373	0.18010642746489156	0.04147042418456494
0.21536080851143546	0.033436495802913926	0.21536080851143546	0.07006072085358775	0.18004413212768094	0.01981784129928948	0.18004413212768094	0.04152505260641644
0.21535589981848943	0.03354257427414834	0.21535589981848943	0.07009319663355375	0.17998195120974259	0.01989764171087522	0.17998195120974259	0.04157967428454891
0.21535117037593762	0.033649108510359765	0.21535117037593762	0.0701255614804498	0.17991988458891298	0.019977832342965404	0.17991988458891298	0.04163428905646692
0.21534662009823236	0.03375610218983648	0.21534662009823236	0.07015781545552059	0.17985793214332083	0.02005841615884674	0.17985793214332083	0.041688896759712615
0.21534224890005693	0.03386355826486362	0.21534224890005693	0.07018995862084061	0.17979609375138508	0.02013939569798797	0.17979609375138508	0.04174349723186728
0.21533805669632652	0.033971479689434855	0.21533805669632652	0.07022199103931041	0.1797343692918155	0.02022077350736478	0.1797343692918155	0.041798090310552406
0.215334043402181	0.034079869419216896	0.215334043402181	0.07025391277465479	0.1796727586436126	0.020302552141447872	0.1796727586436126	0.04185267583343148
0.21533020893299198	0.03418873041151308	0.21533020893299198	0.07028572389141767	0.179611261686064	0.020384734162190915	0.179611261686064	0.041907253638211094
0.2153265532043556	0.03429806484220132	0.2153265532043556	0.07031742445496127	0.17954987829874663	0.020467321671747744	0.17954987829874663	0.0419618235626422
0.21532307613209245	0.034407876166243676	0.21532307613209245	0.07034901453146127	0.17948860836152508	0.02055031754114663	0.17948860836152508	0.04201638544452175
0.2153197776322492	0.03451816790040036	0.2153197776322492	0.07038049418790437	0.17942745175454983	0.020633724685890666	0.17942745175454983	0.04207093912169375
0.2153166576210953	0.03462894316890981	0.2153166576210953	0.07041186349208522	0.17936640835825843	0.020717545794314382	0.17936640835825843	0.042125484432050976
0.21531371601512206	0.034740205097752365	0.21531371601512206	0.07044312251260286	0.1793054780533723	0.02080178356266969	0.1793054780533723	0.0421800212135361
0.21531095273104237	0.034851956814613214	0.21531095273104237	0.07047427131885851	0.17924466072089904	0.020886440695113015	0.17924466072089904	0.04223454930414295
0.21530836768578934	0.03496420144884395	0.21530836768578934	0.0705053099810509	0.17918395624212904	0.0209715199036922	0.17918395624212904	0.04228906854191819
0.2153059607965141	0.03507694088308674	0.2153059607965141	0.0705362385701749	0.1791233644986363	0.021057023158943228	0.1791233644986363	0.042343578764962524
0.21530373198058655	0.035190179669643995	0.21530373198058655	0.07056705715801703	0.17906288537227646	0.02114295403974762	0.17906288537227646	0.04239807981143198
0.21530168115559348	0.03530392111543055	0.21530168115559348	0.07059776581715257	0.17900251874518783	0.021229315385910615	0.17900251874518783	0.04245257151953937
0.2152998082393363	0.035418168529176904	0.2152998082393363	0.07062836462094323	0.17894226449978917	0.021316110045607736	0.17894226449978917	0.042507053727555394
0.21529811314983313	0.03553292522138902	0.21529811314983313	0.07065885364353267	0.17888212251877916	0.02140334087537131	0.17888212251877916	0.042561526273810754
0.21529659580531352	0.03564819450430937	0.21529659580531352	0.0706892329598447	0.17882209268513727	0.021491010740075686	0.17882209268513727	0.042615988996696205
0.21529525612422207	0.03576397923457142	0.21529525612422207	0.07071950264557879	0.17876217488211987	0.021579122236996776	0.17876217488211987	0.04267044173466535
0.21529409402521238	0.035880282338483074	0.21529409402521238	0.0707496627772079	0.17870236899326392	0.021667678011861688	0.17870236899326392	0.04272488432623486
0.21529310942714994	0.03599710822652137	0.21529310942714994	0.07077971343197496	0.17864267490238106	0.021756681613952986	0.17864267490238106	0.0427793166099866
0.21529230224910978	0.036114460403710316	0.21529230224910978	0.07080965468788945	0.1785830924935616	0.021846136054403505	0.1785830924935616	0.04283373842456849
0.21529167241037409	0.0362323423769253	0.21529167241037409	0.07083948662372459	0.1785236216511716	0.021936044353187672	0.1785236216511716	0.04288814960869598
0.2152912198304342	0.036350757654850976	0.2152912198304342	0.07086920931901373	0.17846426225985207	0.022026409539106395	0.17846426225985207	0.042942550001153525
0.215290944428986	0.03646970974794017	0.215290944428986	0.07089882285404775	0.17840501420451832	0.022117234649771972	0.17840501420451832	0.04299693944079597
0.21529084612593116	0.03658920118941786	0.21529084612593116	0.07092832730987145	0.17834587737036062	0.02220852213739716	0.17834587737036062	0.0430513177665493
